Linear Stability of Inviscid Vortex Rings to Axisymmetric Perturbations

We consider the linear stability to axisymmetric perturbations of the family of inviscid vortex rings discovered by Norbury (1973). Since these vortex rings are obtained as solutions to a free-boundary problem, their stability analysis is performed using recently-developed methods of shape differentiation applied to the contour-dynamics formulation of the problem in the 3D axisymmetric geometry. This approach allows us to systematically account for the effects of boundary deformations on the linearized evolution of the vortex ring. We investigate the instantaneous amplification of perturbations assumed to have the same the circulation as the vortex rings in their equilibrium configuration. These stability properties are then determined by the spectrum of a singular integro-differential operator defined on the vortex boundary in the meridional plane. The resulting generalized eigenvalue problem is solved numerically with a spectrally-accurate discretization. Our results reveal that while thin vortex rings remain neutrally stable to axisymmetric perturbations, they become linearly unstable to such perturbations when they are sufficiently ``fat''. Analysis of the structure of the eigenmodes demonstrates that they approach the corresponding eigenmodes of Rankine's vortex and Hill's vortex in the thin-vortex and fat-vortex limit, respectively. This study is a stepping stone on the way towards a complete stability analysis of inviscid vortex rings with respect to general perturbations.

==> anc/W.dat <==
#\alpha     	W
0.01		1.608611149440e+00
0.05		1.205404316608e+00
0.1		1.030061451383e+00
0.2		8.504014410027e-01
0.4		6.587981487202e-01
0.6		5.356799883949e-01
0.8		4.427884718629e-01
0.9		4.043047508565e-01
0.925		3.953995347913e-01
0.9375		3.910485727688e-01
0.95		3.867640665071e-01
0.975		3.783905440862e-01
1.0		3.702713085132e-01
1.025		3.623988394616e-01
1.05		3.547657458606e-01
1.075		3.473647678139e-01
1.1		3.401887874535e-01
1.125		3.332308802910e-01
1.15		3.264842122507e-01
1.175		3.199422477079e-01
1.2		3.135986743207e-01
1.225		3.074474892972e-01
1.2375		3.044422414025e-01
1.25		3.014830017223e-01
1.275		2.956999945936e-01
1.3		2.900937956109e-01
1.325		2.846604516492e-01
1.3375		2.820081093277e-01
1.35		2.793973520154e-01
1.36		2.773394095128e-01
1.37		2.753085818697e-01
1.38		2.733050745920e-01
1.39		2.713292444611e-01
1.4		2.693817772593e-01


==> anc/a0.01_M64.dat <==
  -0.00000000000000    1.00999802447770 
  -0.00097998137715    1.00994991789785 
  -0.00195054658519    1.00980605987633 
  -0.00290236844713    1.00956782652501 
  -0.00382629674886    1.00923749749774 
  -0.00471344496438    1.00881823528536 
  -0.00555527486050    1.00831405635841 
  -0.00634367825017    1.00772979430084 
  -0.00707105514843    1.00707105513584 
  -0.00773038757398    1.00634416511470 
  -0.00831530823549    1.00555611131974 
  -0.00882016334910    1.00471447552190 
  -0.00924006885570    1.00382736183039 
  -0.00957095934641    1.00290331877204 
  -0.00980962906335    1.00195125653754 
  -0.00995376442186    1.00098036022564 
  -0.01000196759804    1.00000000000002 
  -0.00995377084011    0.99901963914156 
  -0.00980964129060    0.99804874102765 
  -0.00957097624294    0.99709667609680 
  -0.00924008889737    0.99617262985891 
  -0.00882018481940    0.99528551298928 
  -0.00831532943579    0.99444387449897 
  -0.00773040702185    0.99365581890714 
  -0.00707107173615    0.99292892825803 
  -0.00634369134190    0.99227018972913 
  -0.00555528431618    0.99168592947445 
  -0.00471345108958    0.99118175324245 
  -0.00382630018111    0.99076249420684 
  -0.00290236999856    0.99043216835492 
  -0.00195054706781    0.99019393769467 
  -0.00097998143925    0.99005008147092 
  -0.00000000000000    0.99000197552230 
   0.00097998159740    0.99005007986388 
   0.00195054769438    0.99019393454223 
   0.00290237138588    0.99043216377794 
   0.00382630259241    0.99076248838087 
   0.00471345474887    0.99118174639101 
   0.00555528939966    0.99168592186050 
   0.00634369797116    0.99227018164499 
   0.00707107997344    0.99292892001424 
   0.00773041686768    0.99365581082049 
   0.00831534082881    0.99444386688038 
   0.00882019763873    0.99528550613178 
   0.00924010296718    0.99617262402637 
   0.00957099133922    0.99709667151374 
   0.00980965714975    0.99804873787054 
   0.00995378716910    0.99901963753198 
   0.01000198408567    0.99999999999998 
   0.00995378075084    1.00098036183513 
   0.00980964492250    1.00195125969458 
   0.00957097444270    1.00290332335504 
   0.00924008292552    1.00382736766288 
   0.00882017616843    1.00471448237938 
   0.00831531962852    1.00555611893833 
   0.00773039741982    1.00634417320137 
   0.00707106338573    1.00707106337968 
   0.00634368487944    1.00772980238503 
   0.00555527994399    1.00831406397243 
   0.00471344862368    1.00881824213687 
   0.00382629916016    1.00923750332378 
   0.00290236983445    1.00956783110204 
   0.00195054721177    1.00980606302882 
   0.00097998153530    1.00994991950490 
  -0.00000000000000    1.00999802447770 


==> anc/a0.05_M64.dat <==
  -0.00000000000000    1.04982874024821 
  -0.00488437790101    1.04959191977535 
  -0.00972352985676    1.04888348175723 
  -0.01447251907011    1.04770949376225 
  -0.01908699515336    1.04608007020670 
  -0.02352350740375    1.04400937001918 
  -0.02773983996079    1.04151558358070 
  -0.03169537256330    1.03862089991713 
  -0.03535146776818    1.03535144363203 
  -0.03867188219283    1.03173717036419 
  -0.04162319580108    1.02781170977679 
  -0.04417524970726    1.02361214631785 
  -0.04630157971782    1.01917873027383 
  -0.04797983017268    1.01455451491074 
  -0.04919213091561    1.00978491961524 
  -0.04992541969072    1.00491722364363 
  -0.05017169315030    0.99999999999364 
  -0.04992817204233    0.99508250357541 
  -0.04919736996361    0.99021403178382 
  -0.04798706005021    0.98544327829269 
  -0.04631013972105    0.98081770203068 
  -0.04418439952872    0.97638293264649 
  -0.04163220770417    0.97218223132356 
  -0.03868012651313    0.96825602178315 
  -0.03535847961136    0.96464150113056 
  -0.03170089089060    0.96137233440944 
  -0.02774381478219    0.95847843093627 
  -0.02352607575856    0.95598579527697 
  -0.01908843117015    0.95391644157035 
  -0.01447316700373    0.95228835713443 
  -0.00972373114810    0.95111550006380 
  -0.00488440378230    0.95040781584612 
  -0.00000000000000    0.95017125975179 
   0.00488440389787    0.95040781465584 
   0.00972373160632    0.95111549772708 
   0.01447316801961    0.95228835373754 
   0.01908843293890    0.95391643723920 
   0.02352607844836    0.95598579017306 
   0.02774381852776    0.95847842525115 
   0.03170089578773    0.96137232835814 
   0.03535848571262    0.96464149494383 
   0.03868013382519    0.96825601569887 
   0.04163221618673    0.97218222557762 
   0.04418440909535    0.97638292746338 
   0.04631015024199    0.98081769761430 
   0.04798707135709    0.98544327481779 
   0.04919738185594    0.99021402938849 
   0.04992818429557    0.99508250235508 
   0.05017170552506    0.99999999999689 
   0.04992543194268    1.00491722487013 
   0.04919214280567    1.00978492201576 
   0.04797984147687    1.01455451838944 
   0.04630159023630    1.01917873469251 
   0.04417525927228    1.02361215150195 
   0.04162320428332    1.02781171552287 
   0.03867188950602    1.03173717644833 
   0.03535147387188    1.03535144981891 
   0.03169537746377    1.03862090596929 
   0.02773984371007    1.04151558926758 
   0.02352351009704    1.04400937512565 
   0.01908699692490    1.04608007454086 
   0.01447252008785    1.04770949716211 
   0.00972353031591    1.04888348409632 
   0.00488437801683    1.04959192096694 
  -0.00000000000000    1.04982874024821 


==> anc/a0.1_M64.dat <==
  -0.00000000000000    1.09889287560513 
  -0.00969549568259    1.09843571111186 
  -0.01930869502312    1.09706712109027 
  -0.02875726923322    1.09479589256609 
  -0.03795887828065    1.09163692398808 
  -0.04683129637758    1.08761158193469 
  -0.05529268608630    1.08274815498465 
  -0.06326205686649    1.07708236185572 
  -0.07065993334269    1.07065786176832 
  -0.07740924607943    1.06352670734237 
  -0.08343644297336    1.05574967448057 
  -0.08867280196824    1.04739640026898 
  -0.09305590548277    1.03854526046482 
  -0.09653121418549    1.02928292461819 
  -0.09905365449924    1.01970354154119 
  -0.10058911377589    1.00990753211186 
  -0.10111572416131    1.00000000012990 
  -0.10062481555270    0.99008881240603 
  -0.09912143353534    0.98028244116172 
  -0.09662435062349    0.97068769783653 
  -0.09316554580305    0.96140750995626 
  -0.08878918158951    0.95253889601583 
  -0.08355016064267    0.94417127527131 
  -0.07751238608679    0.93638521242493 
  -0.07074687420370    0.92925164790466 
  -0.06332987199902    0.92283161156459 
  -0.05534111675574    0.91717636970595 
  -0.04686234480680    0.91232791881923 
  -0.03797611896029    0.90831971747433 
  -0.02876500457838    0.90517754038707 
  -0.01931108820463    0.90292034344982 
  -0.00969580268363    0.90156104210745 
  -0.00000000000000    0.90110712439487 
   0.00969580272685    0.90156104164686 
   0.01931108837635    0.90292034254388 
   0.02876500496032    0.90517753906600 
   0.03797611962821    0.90831971578290 
   0.04686234582800    0.91232791681591 
   0.05534111818647    0.91717636746167 
   0.06332987388201    0.92283160916099 
   0.07074687656577    0.92925164543171 
   0.07751238893688    0.93638520997789 
   0.08355016397041    0.94417127294710 
   0.08878918536461    0.95253889390887 
   0.09316554997568    0.96140750815407 
   0.09662435512584    0.97068769641526 
   0.09912143828429    0.98028244018217 
   0.10062482045355    0.99008881191027 
   0.10111572911230    1.00000000013901 
   0.10058911867316    1.00990753262482 
   0.09905365924195    1.01970354253515 
   0.09653121868051    1.02928292604991 
   0.09305590964883    1.03854526227323 
   0.08867280573922    1.04739640237852 
   0.08343644630053    1.05574967680502 
   0.07740924893284    1.06352670978891 
   0.07065993571148    1.07065786424156 
   0.06326205875846    1.07708236426149 
   0.05529268752678    1.08274815723340 
   0.04683129740781    1.08761158394449 
   0.03795887895575    1.09163692568709 
   0.02875726961988    1.09479589389455 
   0.01930869519717    1.09706712200208 
   0.00969549572643    1.09843571157569 
  -0.00000000000000    1.09889287560513 


==> anc/a0.2_M128.dat <==
   0.00000000000000    1.19326550025837 
  -0.00948454361883    1.19305858103050 
  -0.01895383073440    1.19243786311397 
  -0.02839252897901    1.19140347943457 
  -0.03778515528238    1.18995566968474 
  -0.04711600253933    1.18809480762548 
  -0.05636906883360    1.18582143945992 
  -0.06552799028345    1.18313633337520 
  -0.07457597873957    1.18004054030286 
  -0.08349576574859    1.17653546584991 
  -0.09226955437994    1.17262295319964 
  -0.10087898068307    1.16830537657042 
  -0.10930508667659    1.16358574455809 
  -0.11752830685437    1.15846781238090 
  -0.12552847021008    1.15295620170910 
  -0.13328481972439    1.14705652640956 
  -0.14077605112147    1.14077552218731 
  -0.14798037248974    1.13412117777339 
  -0.15487558608161    1.12710286500476 
  -0.16143919327043    1.11973146487171 
  -0.16764852326001    1.11201948637004 
  -0.17348088571999    1.10398117478486 
  -0.17891374705777    1.09563260584134 
  -0.18392492952696    1.08699176198047 
  -0.18849283179329    1.07807858685567 
  -0.19259666890935    1.06891501401492 
  -0.19621672886334    1.05952496566242 
  -0.19933464194770    1.04993431743650 
  -0.20193365814143    1.04017082536123 
  -0.20399892654370    1.03026401160816 
  -0.20551776969957    1.02024500651658 
  -0.20647994452469    1.01014634552722 
  -0.20687788060298    1.00000172130845 
  -0.20670688606227    0.98984569337024 
  -0.20596531118961    0.97971335977545 
  -0.20465466057163    0.96963999801261 
  -0.20277964591623    0.95966068447085 
  -0.20034817383336    0.94980990400428 
  -0.19737126562752    0.94012116253768 
  -0.19386290938990    0.93062661633484 
  -0.18983984810279    0.92135673129197 
  -0.18532131076668    0.91233998440292 
  -0.18032869642018    0.90360261745828 
  -0.17488522308027    0.89516845028134 
  -0.16901555490962    0.88705875763898 
  -0.16274542125314    0.87929221070078 
  -0.15610124062333    0.87188488084721 
  -0.14910976139343    0.86485030099223 
  -0.14179772908570    0.85819957755241 
  -0.13419158795271    0.85194154484225 
  -0.12631722227032    0.84608295299746 
  -0.11819974058552    0.84062868045173 
  -0.10986330423327    0.83558196239882 
  -0.10133099983937    0.83094462742181 
  -0.09262475429201    0.82671733542589 
  -0.08376528978203    0.82289981104657 
  -0.07477211593565    0.81949106772532 
  -0.06566355573326    0.81648961858077 
  -0.05645680175676    0.81389367101724 
  -0.04716799927259    0.81170130268884 
  -0.03781235268480    0.80991061698025 
  -0.02840425194415    0.80851987659182 
  -0.01895741554746    0.80752761414921 
  -0.00948504679625    0.80693271902078 
   0.00000000000000    0.80673449974163 
   0.00948504668712    0.80693272163031 
   0.01895741511096    0.80752761935441 
   0.02840425096215    0.80851988436476 
   0.03781235093941    0.80991062727857 
   0.04716799654641    0.81170131545511 
   0.05645679783334    0.81389368617823 
   0.06566355039768    0.81648963604655 
   0.07477210897547    0.81949108738827 
   0.08376528098844    0.82289983278031 
   0.09262474346136    0.82671735908423 
   0.10133098677510    0.83094465283776 
   0.10986328874816    0.83558198938374 
   0.11819972250437    0.84062870879477 
   0.12631720143305    0.84608298246526 
   0.13419156421773    0.85194157517922 
   0.14179770233362    0.85819960848148 
   0.14910973153095    0.86485033221634 
   0.15610120758710    0.87188491205154 
   0.16274538501360    0.87929224155585 
   0.16901551547447    0.88705878780458 
   0.17488518049744    0.89516847941130 
   0.18032865078005    0.90360264520605 
   0.18532126220340    0.91234001042771 
   0.18983979679443    0.92135675526538 
   0.19386285555739    0.93062663794766 
   0.19737120953233    0.94012118150659 
   0.20034811577386    0.94980992007818 
   0.20277958622285    0.95966069743650 
   0.20465459960106    0.96964000769936 
   0.20596524931816    0.97971336605880 
   0.20670682367874    0.98984569617418 
   0.20687781810129    1.00000172060641 
   0.20647988229660    1.01014634134171 
   0.20551770812777    1.02024499891764 
   0.20399886599536    1.03026400071064 
   0.20193359896267    1.04017081132125 
   0.19933458445876    1.04993430044710 
   0.19621667335476    1.05952494594884 
   0.19259661563914    1.06891499182950 
   0.18849278098491    1.07807856247274 
   0.18392488136822    1.08699173569121 
   0.17891370170045    1.09563257794896 
   0.17348084328017    1.10398114559995 
   0.16764848381889    1.11201945620640 
   0.16143915687562    1.11973143404251 
   0.15487555274877    1.12710283381920 
   0.14798034220445    1.13412114653373 
   0.14077602384127    1.14077549118638 
   0.13328479538093    1.14705649592859 
   0.12552844871127    1.15295617201605 
   0.11752828808654    1.15846778372898 
   0.10930507050663    1.16358571718463 
   0.10087896696041    1.16830535069604 
   0.09226954293855    1.17262292902754 
   0.08349575640873    1.17653544356544 
   0.07457597130959    1.18004052007315 
   0.06552798456135    1.18313631534898 
   0.05636906460853    1.18582142376733 
   0.04711599959301    1.18809479437807 
   0.03778515339038    1.18995565897543 
   0.02839252791201    1.19140347133765 
   0.01895383025931    1.19243785768510 
   0.00948454349992    1.19305857830679 
   0.00000000000000    1.19326550025837 


==> anc/a0.4_M256.dat <==
   0.00000000000000    1.36298765766743 
  -0.00891011793359    1.36290645012076 
  -0.01781895948232    1.36266274822089 
  -0.02672524135538    1.36225640581875 
  -0.03562766746434    1.36168717942137 
  -0.04452492227756    1.36095472833275 
  -0.05341566388078    1.36005861489551 
  -0.06229851665077    1.35899830487800 
  -0.07117206345559    1.35777316806360 
  -0.08003483730569    1.35638247911049 
  -0.08888531239599    1.35482541875978 
  -0.09772189450000    1.35310107547671 
  -0.10654291070354    1.35120844761347 
  -0.11534659849647    1.34914644618113 
  -0.12413109427419    1.34691389831244 
  -0.13289442133482    1.34450955148696 
  -0.14163447749022    1.34193207857418 
  -0.15034902243615    1.33918008373139 
  -0.15903566504748    1.33625210917142 
  -0.16769185077488    1.33314664279253 
  -0.17631484932040    1.32986212664136 
  -0.18490174275837    1.32639696616130 
  -0.19344941424768    1.32274954016461 
  -0.20195453745182    1.31891821145895 
  -0.21041356674764    1.31490133805825 
  -0.21882272826447    1.31069728491438 
  -0.22717801175686    1.30630443611950 
  -0.23547516327851    1.30172120754842 
  -0.24370967859608    1.29694605993419 
  -0.25187679726162    1.29197751239619 
  -0.25997149725241    1.28681415646729 
  -0.26798849008930    1.28145467069124 
  -0.27592221635702    1.27589783588349 
  -0.28376684157375    1.27014255116466 
  -0.29151625238929    1.26418785088579 
  -0.29916405313033    1.25803292256701 
  -0.30670356275507    1.25167712596607 
  -0.31412781232568    1.24512001337999 
  -0.32142954315334    1.23836135126315 
  -0.32860120581538    1.23140114321727 
  -0.33563496028485    1.22423965437573 
  -0.34252267744949    1.21687743716509 
  -0.34925594232720    1.20931535838306 
  -0.35582605930883    1.20155462748431 
  -0.36222405977472    1.19359682591424 
  -0.36844071243930    1.18544393727807 
  -0.37446653677628    1.17709837807827 
  -0.38029181986651    1.16856302869952 
  -0.38590663698916    1.15984126426921 
  -0.39130087624648    1.15093698497312 
  -0.39646426747070    1.14185464536443 
  -0.40138641561167    1.13259928216990 
  -0.40605683874436    1.12317654007244 
  -0.41046501076967    1.11359269493555 
  -0.41460040881104    1.10385467393300 
  -0.41845256523578    1.09397007205595 
  -0.42201112415623    1.08394716448911 
  -0.42526590219346    1.07379491437491 
  -0.42820695321733    1.06352297551708 
  -0.43082463671064    1.05314168960937 
  -0.43310968934267    1.04266207760793 
  -0.43505329927430    1.03209582489347 
  -0.43664718265180    1.02145525989114 
  -0.43788366167326    1.01075332583096 
  -0.43875574352603    1.00000354534316 
  -0.43925719939183    0.98921997759546 
  -0.43938264259471    0.97841716770165 
  -0.43912760482639    0.96761008817272 
  -0.43848860922818    0.95681407225520 
  -0.43746323894605    0.94604473911650 
  -0.43605019962095    0.93531791100454 
  -0.43424937414638    0.92464952273145 
  -0.43206186794155    0.91405552410918 
  -0.42949004297298    0.90355177628770 
  -0.42653753882883    0.89315394329848 
  -0.42320927932457    0.88287738046124 
  -0.41951146340018    0.87273702164177 
  -0.41545153945595    0.86274726762013 
  -0.41103816274856    0.85292187801150 
  -0.40628113600795    0.84327386925138 
  -0.40119133400200    0.83381542109734 
  -0.39578061333369    0.82455779390719 
  -0.39006170926302    0.81551125863763 
  -0.38404812177009    0.80668504108811 
  -0.37775399338883    0.79808728142216 
  -0.37119398152672    0.78972500946871 
  -0.36438312804052    0.78160413577435 
  -0.35733672876752    0.77372945788015 
  -0.35007020553345    0.76610468086031 
  -0.34259898289340    0.75873245080553 
  -0.33493837153762    0.75161439967240 
  -0.32710345993639    0.74475119975403 
  -0.31910901543058    0.73814262595147 
  -0.31096939561841    0.73178762402997 
  -0.30269847055780    0.72568438311422 
  -0.29430955600975    0.71983041079758 
  -0.28581535769418    0.71422260939551 
  -0.27722792631945    0.70885735204954 
  -0.26855862297645    0.70373055757256 
  -0.25981809435602    0.69883776310972 
  -0.25101625714841    0.69417419386472 
  -0.24216229091164    0.68973482930434 
  -0.23326463864698    0.68551446540143 
  -0.22433101429006    0.68150777260804 
  -0.21536841631286    0.67770934936529 
  -0.20638314663134    0.67411377105599 
  -0.19738083402551    0.67071563439098 
  -0.18836646130020    0.66750959729269 
  -0.17934439544627    0.66449041439918 
  -0.17031842010165    0.66165296836246 
  -0.16129176965885    0.65899229715519 
  -0.15226716441980    0.65650361763169 
  -0.14324684625825    0.65418234561372 
  -0.13423261431385    0.65202411278793 
  -0.12522586030854    0.65002478071269 
  -0.11622760314348    0.64818045223558 
  -0.10723852250224    0.64648748062191 
  -0.09825899125116    0.64494247668797 
  -0.08928910648985    0.64354231422215 
  -0.08032871916290    0.64228413396257 
  -0.07137746219583    0.64116534638282 
  -0.06243477716541    0.64018363351731 
  -0.05349993955488    0.63933695003702 
  -0.04457208267918    0.63862352376348 
  -0.03565022039407    0.63804185578639 
  -0.02673326872621    0.63759072032691 
  -0.01782006657984    0.63726916446575 
  -0.00890939568965    0.63707650783277 
  -0.00000000000000    0.63701234233257 
   0.00890939534203    0.63707653195869 
   0.01782006518788    0.63726921272824 
   0.02673326558874    0.63759079274715 
   0.03565021480246    0.63804195239571 
   0.04457207391438    0.63862364460288 
   0.05349992688431    0.63933709515649 
   0.06243475983994    0.64018380297494 
   0.07137743944659    0.64116554024368 
   0.08032869019812    0.64228435229743 
   0.08928907049163    0.64354255710583 
   0.09825894737217    0.64494274419748 
   0.10723846986237    0.64648777283424 
   0.11622754082646    0.64818076922514 
   0.12522578735859    0.65002512254832 
   0.13423252973222    0.65202447952950 
   0.14324674899988    0.65418273730822 
   0.15226705339001    0.65650403430880 
   0.16129164371017    0.65899273882220 
   0.17031827803079    0.66165343499861 
   0.17934423599139    0.66449090594924 
   0.18836628313848    0.66751011365987 
   0.19738063577120    0.67071617542891 
   0.20638292683438    0.67411433656002 
   0.21536817345821    0.67770993906286 
   0.22433074679792    0.68150838614817 
   0.23326434487407    0.68551510234344 
   0.24216196915380    0.68973548910569 
   0.25101590564459    0.69417487586816 
   0.25981771129409    0.69883846652984 
   0.26855820650093    0.70373128148188 
   0.27722747454143    0.70885809536441 
   0.28581486870370    0.71422337086206 
   0.29430902789075    0.71983118897812 
   0.30269790140592    0.72568517637444 
   0.31096878356160    0.73178843052754 
   0.31910835865269    0.73814344362653 
   0.32710275670352    0.74475202632216 
   0.33493762022713    0.75161523262078 
   0.34259818202510    0.75873328739286 
   0.35006935380261    0.76610551812126 
   0.35733582507893    0.77373029263476 
   0.36438217154277    0.78160496464295 
   0.37119297164573    0.78972582889264 
   0.37775292985955    0.79808808769043 
   0.38404700466519    0.80668583036990 
   0.39006053901724    0.81551202702024 
   0.39577939076295    0.82455853743874 
   0.40119006031598    0.83381613583347 
   0.40627981281550    0.84327455130458 
   0.41103679205522    0.85292252360178 
   0.41545012365335    0.86274787312563 
   0.41951000524746    0.87273758364761 
   0.42320778192205    0.88287789580520 
   0.42653600558486    0.89315440911207 
   0.42948847756487    0.90355219003151 
   0.43206027427185    0.91405588360150 
   0.43424775629590    0.92464982616955 
   0.43604856179998    0.93531815697840 
   0.43746158544517    0.94604492661496 
   0.43848694437008    0.95681420066479 
   0.43912593291976    0.96761015726982 
   0.43938096789134    0.97841717763865 
   0.43925552604760    0.98921992888186 
   0.43875407556636    1.00000343882251 
   0.43788200296340    1.01075316265466 
   0.43664553687204    1.02145504148998 
   0.43505166990008    1.03209555294791 
   0.43310807962943    1.04266175401778 
   0.43082304968306    1.05314131646363 
   0.42820539166266    1.06352255506454 
   0.42526436865848    1.07379444899593 
   0.42200962094732    1.08394665666893 
   0.41845109442181    1.09396952435984 
   0.41459897222844    1.10385408898337 
   0.41046361002943    1.11359207539112 
   0.40605547524044    1.12317588860951 
   0.40138509053055    1.13259860146570 
   0.39646298180169    1.14185393808243 
   0.39129963079259    1.15093625375031 
   0.38590543237821    1.15984051170512 
   0.38029065656237    1.16856225734692 
   0.37446541509000    1.17709759043536 
   0.36843963254004    1.18544313578213 
   0.36222302170041    1.19359601293642 
   0.35582506297637    1.20155380532561 
   0.34925498754228    1.20931452927123 
   0.34252176391590    1.21687660325238 
   0.33563408761327    1.22423881773746 
   0.32860037353166    1.23140030585095 
   0.32142875070628    1.23836051508823 
   0.31412705909426    1.24511918023799 
   0.30670284805521    1.25167629762117 
   0.29916337622111    1.25803210070696 
   0.29151561247880    1.26418703712304 
   0.28376623782442    1.27014174703781 
   0.27592164789054    1.27589704285878 
   0.26798795599118    1.28145389016431 
   0.25997099657614    1.28681338976497 
   0.25187632903249    1.29197676077840 
   0.24370924181468    1.29694532459590 
   0.23547475692391    1.30172048962164 
   0.22717763478952    1.30630373667529 
   0.21882237962886    1.31069660496488 
   0.21041324537463    1.31490067855869 
   0.20195424226081    1.31891757330962 
   0.19344914414850    1.32274892421286 
   0.18490149665303    1.32639637320343 
   0.17631462610453    1.32986155742449 
   0.16769164933910    1.33314609801642 
   0.15903548427854    1.33625158949020 
   0.15034886121793    1.33917958975522 
   0.14163433470452    1.34193161087085 
   0.13289429586213    1.34450911058336 
   0.12413098499424    1.34691348469597 
   0.11534650428869    1.34914606030104 
   0.10654283044746    1.35120808988204 
   0.09772182707553    1.35310074627036 
   0.08888525668360    1.35482511842014 
   0.08003479218657    1.35638220794529 
   0.07117202781174    1.35777292634749 
   0.06229848936502    1.35899809285332 
   0.05341564383677    1.36005843277292 
   0.04452490835971    1.36095457629178 
   0.03562765855777    1.36168705761093 
   0.02672523634581    1.36225631435750 
   0.01781895725596    1.36266268719756 
   0.00891011737703    1.36290641959436 
   0.00000000000000    1.36298765766743 


==> anc/a0.6_M512.dat <==
  -0.00000000000031    1.50718012111242 
  -0.00622661042075    1.50715676479359 
  -0.01245328247508    1.50708552982476 
  -0.01868006563501    1.50696639844699 
  -0.02490700324851    1.50679934132909 
  -0.03113413037214    1.50658431785331 
  -0.03736147260329    1.50632127644251 
  -0.04358904612686    1.50601015486395 
  -0.04981685909899    1.50565088043708 
  -0.05604491438764    1.50524337007158 
  -0.06227321358148    1.50478753006879 
  -0.06850176207377    1.50428325563310 
  -0.07473057493177    1.50373043005961 
  -0.08095968318279    1.50312892359005 
  -0.08718914009013    1.50247859195653 
  -0.09341902696072    1.50177927466303 
  -0.09964945802400    1.50103079308225 
  -0.10588058395000    1.50023294847113 
  -0.11211259363194    1.49938552002724 
  -0.11834571394375    1.49848826312039 
  -0.12458020728941    1.49754090783664 
  -0.13081636688382    1.49654315796523 
  -0.13705450983620    1.49549469054253 
  -0.14329496823797    1.49439515604159 
  -0.14953807858001    1.49324417926258 
  -0.15578416993007    1.49204136094074 
  -0.16203355138351    1.49078628004649 
  -0.16828649935322    1.48947849671007 
  -0.17454324528488    1.48811755566358 
  -0.18080396436923    1.48670299005904 
  -0.18706876577587    1.48523432549453 
  -0.19333768485578    1.48371108406395 
  -0.19961067765814    1.48213278823951 
  -0.20588761798731    1.48049896440162 
  -0.21216829709596    1.47880914584689 
  -0.21845242597827    1.47706287513069 
  -0.22473964010052    1.47525970563526 
  -0.23102950629262    1.47339920229405 
  -0.23732153142885    1.47148094144686 
  -0.24361517245381    1.46950450984468 
  -0.24990984726423    1.46746950286571 
  -0.25620494593821    1.46537552204217 
  -0.26249984181308    1.46322217202915 
  -0.26879390194703    1.46100905717012 
  -0.27508649655686    1.45873577782709 
  -0.28137700709925    1.45640192664729 
  -0.28766483275178    1.45400708493080 
  -0.29394939514630    1.45155081924781 
  -0.30023014130556    1.44903267842865 
  -0.30650654482926    1.44645219101893 
  -0.31277810546117    1.44380886325593 
  -0.31904434724091    1.44110217758512 
  -0.32530481549870    1.43833159169892 
  -0.33155907298509    1.43549653804673 
  -0.33780669544028    1.43259642373840 
  -0.34404726689811    1.42963063074418 
  -0.35028037499027    1.42659851628517 
  -0.35650560646892    1.42349941330931 
  -0.36272254310493    1.42033263095971 
  -0.36893075804933    1.41709745496377 
  -0.37512981267183    1.41379314790111 
  -0.38131925381943    1.41041894934458 
  -0.38749861137412    1.40697407590750 
  -0.39366739593775    1.40345772126990 
  -0.39982509643733    1.39986905629268 
  -0.40597117742872    1.39620722935880 
  -0.41210507588228    1.39247136710089 
  -0.41822619726007    1.38866057568438 
  -0.42433391073957    1.38477394281094 
  -0.43042754350032    1.38081054058945 
  -0.43650637406259    1.37676942939069 
  -0.44256962474731    1.37264966275863 
  -0.44861645340636    1.36845029339835 
  -0.45464594464796    1.36417038020088 
  -0.46065710084632    1.35980899620275 
  -0.46664883327379    1.35536523731617 
  -0.47261995372360    1.35083823160940 
  -0.47856916699916    1.34622714886871 
  -0.48449506463168    1.34153121013815 
  -0.49039612015074    1.33674969691164 
  -0.49627068617639    1.33188195964790 
  -0.50211699352799    1.32692742529012 
  -0.50793315245949    1.32188560350181 
  -0.51371715603831    1.31675609137366 
  -0.51946688558995    1.31153857641405 
  -0.52518011803912    1.30623283770303 
  -0.53085453489436    1.30083874516428 
  -0.53648773255238    1.29535625698777 
  -0.54207723354245    1.28978541531309 
  -0.54762049829450    1.28412634035728 
  -0.55311493699677    1.27837922323696 
  -0.55855792111143    1.27254431779026 
  -0.56394679413881    1.26662193174630 
  -0.56927888126043    1.26061241761766 
  -0.57455149754660    1.25451616370236 
  -0.57976195448229    1.24833358557649 
  -0.58490756464147    1.24206511843669 
  -0.58998564442245    1.23571121061449 
  -0.59499351483911    1.22927231853433 
  -0.59992850044334    1.22274890332556 
  -0.60478792652689    1.21614142922997 
  -0.60956911481419    1.20945036387381 
  -0.61426937790841    1.20267618040002 
  -0.61888601278875    1.19581936138749 
  -0.62341629367744    1.18888040442232 
  -0.62785746459930    1.18185982913491 
  -0.63220673194660    1.17475818547870 
  -0.63646125733781    1.16757606300321 
  -0.64061815102508    1.16031410086605 
  -0.64467446606263    1.15297299833609 
  -0.64862719340230    1.14555352556026 
  -0.65247325803551    1.13805653439839 
  -0.65620951625635    1.13048296917023 
  -0.65983275408219    1.12283387720186 
  -0.66333968683744    1.11511041910257 
  -0.66672695988505    1.10731387874234 
  -0.66999115047946    1.09944567293141 
  -0.67312877071326    1.09150736082402 
  -0.67613627153716    1.08350065307549 
  -0.67901004784645    1.07542742077500 
  -0.68174644464379    1.06728970415503 
  -0.68434176430619    1.05908972104434 
  -0.68679227499826    1.05082987498669 
  -0.68909422028281    1.04251276289557 
  -0.69124382998007    1.03414118206057 
  -0.69323733231621    1.02571813626781 
  -0.69507096737997    1.01724684075101 
  -0.69674100187209    1.00873072565468 
  -0.69824374508761    1.00017343767227 
  -0.69957556601742    0.99157883952290 
  -0.70073291139618    0.98295100695281 
  -0.70171232446275    0.97429422299411 
  -0.70251046414052    0.96561296928263 
  -0.70312412429459    0.95691191432825 
  -0.70355025268412    0.94819589874086 
  -0.70378596920753    0.93946991753913 
  -0.70382858303775    0.93073909980145 
  -0.70367560826951    0.92200868605139 
  -0.70332477774969    0.91328400389624 
  -0.70277405483708    0.90457044254753 
  -0.70202164293579    0.89587342693909 
  -0.70106599276344    0.88719839221251 
  -0.69990580744488    0.87855075935550 
  -0.69854004565582    0.86993591275021 
  -0.69696792316973    0.86135918031372 
  -0.69518891327406    0.85282581679188 
  -0.69320274660910    0.84434099060452 
  -0.69100941103333    0.83590977444218 
  -0.68860915212691    0.82753713959268 
  -0.68600247490337    0.81922795374419 
  -0.68319014720854    0.81098698178627 
  -0.68017320514744    0.80281888892771 
  -0.67695296070184    0.79472824528714 
  -0.67353101149465    0.78671953100314 
  -0.66990925243692    0.77879714086480 
  -0.66608988877573    0.77096538748837 
  -0.66207544986385    0.76322850215838 
  -0.65786880281097    0.75559063260917 
  -0.65347316506557    0.74805583723031 
  -0.64889211492487    0.74062807542458 
  -0.64412959898347    0.73331119410807 
  -0.63918993560776    0.72610891060166 
  -0.63407781365868    0.71902479240105 
  -0.62879828586792    0.71206223451391 
  -0.62335675649155    0.70522443520457 
  -0.61775896310323    0.69851437108201 
  -0.61201095263174    0.69193477250360 
  -0.60611905198052    0.68548810024604 
  -0.60008983377594    0.67917652432423 
  -0.59393007796799    0.67300190572548 
  -0.58764673014269    0.66696578168295 
  -0.58124685749840    0.66106935494928 
  -0.57473760348548    0.65531348736025 
  -0.56812614211358    0.64969869780964 
  -0.56141963289693    0.64422516459795 
  -0.55462517733969    0.63889273197656 
  -0.54774977776881    0.63370092058925 
  -0.54080029920600    0.62864894141730 
  -0.53378343484110    0.62373571276398 
  -0.52670567553224    0.61895987976783 
  -0.51957328361998    0.61431983591093 
  -0.51239227120792    0.60981374598546 
  -0.50516838293631    0.60543956999655 
  -0.49790708316027    0.60119508750907 
  -0.49061354734555    0.59707792198705 
  -0.48329265741165    0.59308556472415 
  -0.47594900068869    0.58921539801907 
  -0.46858687210882    0.58546471730867 
  -0.46121027922676    0.58183075203100 
  -0.45382294965504    0.57831068504866 
  -0.44642834050633    0.57490167051820 
  -0.43902964945584    0.57160085014179 
  -0.43162982706737    0.56840536778210 
  -0.42423159006493    0.56531238245934 
  -0.41683743527363    0.56231907978035 
  -0.40944965399585    0.55942268187281 
  -0.40207034662819    0.55662045591387 
  -0.39470143735842    0.55390972135189 
  -0.38734468880852    0.55128785592329 
  -0.38000171650671    0.54875230056468 
  -0.37267400308036    0.54630056331549 
  -0.36536291206065    0.54393022229760 
  -0.35806970118201    0.54163892784996 
  -0.35079553504611    0.53942440388618 
  -0.34354149700362    0.53728444853523 
  -0.33630860009092    0.53521693411850 
  -0.32909779684585    0.53321980651265 
  -0.32190998781942    0.53129108394609 
  -0.31474602860210    0.52942885527850 
  -0.30760673519501    0.52763127781655 
  -0.30049288758085    0.52589657472520 
  -0.29340523138520    0.52422303210092 
  -0.28634447756728    0.52260899578146 
  -0.27931130013825    0.52105286797415 
  -0.27230633197263    0.51955310379137 
  -0.26533015885166    0.51810820778624 
  -0.25838331195339    0.51671673058352 
  -0.25146625907818    0.51537726569935 
  -0.24457939496756    0.51408844663861 
  -0.23772303113265    0.51284894434989 
  -0.23089738565413    0.51165746510626 
  -0.22410257344315    0.51051274886400 
  -0.21733859746007    0.50941356813339 
  -0.21060534137269    0.50835872737521 
  -0.20390256409650    0.50734706291488 
  -0.19722989659694    0.50637744334421 
  -0.19058684124904    0.50544877035993 
  -0.18397277394583    0.50455997996921 
  -0.17738694902848    0.50371004397621 
  -0.17082850698387    0.50289797165204 
  -0.16429648472533    0.50212281148344 
  -0.15778982814843    0.50138365289346 
  -0.15130740654172    0.50067962783154 
  -0.14484802834143    0.50000991213905 
  -0.13841045765359    0.49937372661098 
  -0.13199343093302    0.49877033769202 
  -0.12559567320777    0.49819905776683 
  -0.11921591327089    0.49765924502668 
  -0.11285289732615    0.49715030291774 
  -0.10650540066696    0.49667167919779 
  -0.10017223708133    0.49622286464720 
  -0.09385226580266    0.49580339149508 
  -0.08754439595844    0.49541283163247 
  -0.08124758859715    0.49505079468986 
  -0.07496085649011    0.49471692605705 
  -0.06868326200263    0.49441090491912 
  -0.06241391340207    0.49413244237407 
  -0.05615196001567    0.49388127968602 
  -0.04989658666707    0.49365718671442 
  -0.04364700780728    0.49345996054490 
  -0.03740246171694    0.49328942433339 
  -0.03116220509450    0.49314542636148 
  -0.02492550826691    0.49302783929097 
  -0.01869165116960    0.49293655959668 
  -0.01245992014980    0.49287150715265 
  -0.00622960555661    0.49283262494509 
  -0.00000000000017    0.49281987888758 
   0.00622960290365    0.49283325771880 
   0.01245990953390    0.49287277297006 
   0.01869162726505    0.49293845899813 
   0.02492546572235    0.49303037308791 
   0.03116213852246    0.49314859563764 
   0.03740236568330    0.49329323044644 
   0.04364687682050    0.49346440512880 
   0.04989641516714    0.49366227168231 
   0.05615174236279    0.49388700723403 
   0.06241364386485    0.49413881498586 
   0.06868293474596    0.49441792537140 
   0.07496046556235    0.49472459742604 
   0.08124712791678    0.49505912035870 
   0.08754385930000    0.49542181529948 
   0.09385164678186    0.49581303718287 
   0.10017152913939    0.49623317671245 
   0.10650459705393    0.49668266234151 
   0.11285199108333    0.49716196219585 
   0.11921489721224    0.49767158586063 
   0.12559453990019    0.49821208595399 
   0.13199217267567    0.49878405941556 
   0.13840906645609    0.49938814844900 
   0.14484649590103    0.50002504107269 
   0.15130572421939    0.50069547125181 
   0.15778798694402    0.50140021860657 
   0.16429447525166    0.50214010771454 
   0.17082631943985    0.50291600704724 
   0.17738457317130    0.50372882760276 
   0.18397019906205    0.50457952131390 
   0.19058405612479    0.50546907932577 
   0.19722688948691    0.50639853024542 
   0.20389932269189    0.50736893847031 
   0.21060185276782    0.50838140270040 
   0.21733484811764    0.50943705473136 
   0.22409854915800    0.51053705861497 
   0.23089307151527    0.51168261025638 
   0.23771841148340    0.51287493749913 
   0.24457445336368    0.51411530072793 
   0.25146097824367    0.51540499399705 
   0.25837767373382    0.51674534667084 
   0.26532414416479    0.51813772554209 
   0.27229992075606    0.51958353737594 
   0.27930447129407    0.52108423181124 
   0.28633720890332    0.52264130453918 
   0.29339749955280    0.52425630067029 
   0.30048466800908    0.52593081819621 
   0.30759800202110    0.52766651145112 
   0.31473675459808    0.52946509447964 
   0.32190014431490    0.53132834422264 
   0.32908735364697    0.53325810343868 
   0.33629752539556    0.53525628328665 
   0.34352975731295    0.53732486550303 
   0.35078309507275    0.53946590411432 
   0.35805652375513    0.54168152663157 
   0.36534895802831    0.54397393467741 
   0.37265923120970    0.54634540399772 
   0.37998608338265    0.54879828380855 
   0.38732814873172    0.55133499542479 
   0.39468394224356    0.55395803011068 
   0.40205184590368    0.55666994608387 
   0.40943009450654    0.55947336459534 
   0.41681676118798    0.56237096499834 
   0.42420974278890    0.56536547871143 
   0.43160674516703    0.56845968197546 
   0.43900526859161    0.57165638730246 
   0.44640259338167    0.57495843351810 
   0.45379576598312    0.57836867430869 
   0.46118158571880    0.58188996519966 
   0.46855659248840    0.58552514891650 
   0.47591705573647    0.58927703910932 
   0.48325896504544    0.59314840246099 
   0.49057802274083    0.59714193924322 
   0.49786963891648    0.60126026243583 
   0.50512892929412    0.60550587557973 
   0.51235071632287    0.60988114959242 
   0.51952953389718    0.61438829883452 
   0.52665963602665    0.61902935677458 
   0.53373500972681    0.62380615165500 
   0.54074939231709    0.62872028261148 
   0.54769629321294    0.63377309673963 
   0.55456902018378    0.63896566763146 
   0.56136070992261    0.64429877591921 
   0.56806436263771    0.64977289236077 
   0.57467288023873    0.65538816397711 
   0.58117910755248    0.66114440370554 
   0.58757587587407    0.66704108396150 
   0.59385604804401    0.67307733440543 
   0.60001256414649    0.67925194409104 
   0.60603848685718    0.68556336802969 
   0.61192704543469    0.69200973804667 
   0.61767167735567    0.69858887763610 
   0.62326606664155    0.70529832034997 
   0.62870417801807    0.71213533109379 
   0.63398028618588    0.71909692955786 
   0.63908899965748    0.72617991490049 
   0.64402527882588    0.73338089072882 
   0.64878444816344    0.74069628940294 
   0.65336220269251    0.74812239472617 
   0.65775460910783    0.75565536218040 
   0.66195810214907    0.76329123601832 
   0.66596947700475    0.77102596272600 
   0.66978587866341    0.77885540060830 
   0.67340478920435    0.78677532550918 
   0.67682401403243    0.79478143294100 
   0.68004166800978    0.80286933714134 
   0.68305616232548    0.81103456778457 
   0.68586619278310    0.81927256523185 
   0.68847072998803    0.82757867529703 
   0.69086901169856    0.83594814452950 
   0.69306053738415    0.84437611696974 
   0.69504506482750    0.85285763322362 
   0.69682260842861    0.86138763253853 
   0.69839343873090    0.86996095836162 
   0.69975808259786    0.87857236763510 
   0.70091732342728    0.88721654385143 
   0.70187220079768    0.89588811366958 
   0.70262400899196    0.90458166669517 
   0.70317429393053    0.91329177786400 
   0.70352484815884    0.92201303174710 
   0.70367770366326    0.93074004802052 
   0.70363512242274    0.93946750731412 
   0.70339958473374    0.94819017666927 
   0.70297377546248    0.95690293388919 
   0.70236056847718    0.96560079015228 
   0.70156300958780    0.97427891036899 
   0.70058429837076    0.98293263088870 
   0.69942776928052    0.99155747429617 
   0.69809687245005    1.00014916116921 
   0.69659515456149    1.00870361879311 
   0.69492624013012    1.01721698693753 
   0.69309381349432    1.02568562089280 
   0.69110160174558    1.03410609203219 
   0.68895335877196    1.04247518621308 
   0.68665285052891    1.05078990035279 
   0.68420384159794    1.05904743751559 
   0.68161008304905    1.06724520082890 
   0.67887530158850    1.07538078651178 
   0.67600318995189    1.08345197625309 
   0.67299739849171    1.09145672912346 
   0.66986152790873    1.09939317315074 
   0.66659912308549    1.10725959663679 
   0.66321366799455    1.11505443924871 
   0.65970858167177    1.12277628288355 
   0.65608721526184    1.13042384228443 
   0.65235285015659    1.13799595537868 
   0.64850869725413    1.14549157331642 
   0.64455789736514    1.15290975020784 
   0.64050352278195    1.16024963258928 
   0.63634858000493    1.16751044868724 
   0.63209601358994    1.17469149759297 
   0.62774871104214    1.18179213850370 
   0.62330950863715    1.18881178022625 
   0.61878119800348    1.19574987117050 
   0.61416653325394    1.20260589008067 
   0.60946823841164    1.20937933775993 
   0.60468901484176    1.21606973003563 
   0.59983154837670    1.22267659218963 
   0.59489851581168    1.22919945503982 
   0.58989259045254    1.23563785280822 
   0.58481644641753    1.24199132284875 
   0.57967276143113    1.24825940723928 
   0.57446421789807    1.25444165616892 
   0.56919350210949    1.26053763297939 
   0.56386330150580    1.26654692064996 
   0.55847630000117    1.27246912945450 
   0.55303517145720    1.27830390546862 
   0.54754257147524    1.28405093956768 
   0.54200112775366    1.28970997653471 
   0.53641342932414    1.29528082389158 
   0.53078201503657    1.30076336007812 
   0.52510936170184    1.30615754163136 
   0.51939787232404    1.31146340905925 
   0.51364986485583    1.31668109115916 
   0.50786756189372    1.32181080759720 
   0.50205308169228    1.32685286963819 
   0.49620843082156    1.33180767899371 
   0.49033549872026    1.33667572483339 
   0.48443605431432    1.34145757907975 
   0.47851174477839    1.34615389017376 
   0.47256409642353    1.35076537555620 
   0.46659451760118    1.35529281315361 
   0.46060430342848    1.35973703218641 
   0.45459464206648    1.36409890362926 
   0.44856662222658    1.36837933064865 
   0.44252124154366    1.37257923932188 
   0.43645941544009    1.37669956990587 
   0.43038198611237    1.38074126887644 
   0.42428973130259    1.38470528190206 
   0.41818337256513    1.38859254785442 
   0.41206358280438    1.39240399389565 
   0.40593099293385    1.39614053162207 
   0.39978619758795    1.39980305419173 
   0.39362975989684    1.40339243431955 
   0.38746221540808    1.40690952299292 
   0.38128407530019    1.41035514874276 
   0.37509582907816    1.41373011730128 
   0.36889794696756    1.41703521148670 
   0.36269088222911    1.42027119117591 
   0.35647507360043    1.42343879325622 
   0.35025094803689    1.42653873148329 
   0.34401892387255    1.42957169621202 
   0.33777941445815    1.43253835400628 
   0.33153283226229    1.43543934716928 
   0.32527959334833    1.43827529326627 
   0.31902012206969    1.44104678473274 
   0.31275485576553    1.44375438867305 
   0.30648424919117    1.44639864695567 
   0.30020877838832    1.44898007670186 
   0.29392894369044    1.45149917124584 
   0.28764527157125    1.45395640161734 
   0.28135831507811    1.45635221856458 
   0.27506865264679    1.45868705509881 
   0.26877688516557    1.46096132950420 
   0.26248363124304    1.46317544872101 
   0.25618952072817    1.46532981197857 
   0.24989518663022    1.46742481452973 
   0.24360125568221    1.46946085132196 
   0.23730833788041    1.47143832043347 
   0.23101701540754    1.47335762610615 
   0.22472783140425    1.47521918122056 
   0.21844127908808    1.47702340908186 
   0.21215779172767    1.47877074441672 
   0.20587773396216    1.48046163351979 
   0.19960139490937    1.48209653353061 
   0.19332898343457    1.48367591086659 
   0.18706062585645    1.48520023888085 
   0.18079636625283    1.48666999485436 
   0.17453616940234    1.48808565646561 
   0.16827992626614    1.48944769790717 
   0.16202746178380    1.49075658583459 
   0.15577854463798    1.49201277533848 
   0.14953289854065    1.49321670612430 
   0.14329021451647    1.49436879906801 
   0.13705016361174    1.49546945328895 
   0.13081240944270    1.49651904384721 
   0.12457662001746    1.49751792013329 
   0.11834247831841    1.49846640497540 
   0.11210969121412    1.49936479444806 
   0.10587799637616    1.50021335832652 
   0.09964716699847    1.50101234109867 
   0.09341701424859    1.50176196342027 
   0.08718738751070    1.50246242388306 
   0.08095817260370    1.50311390095839 
   0.07472928826379    1.50371655498220 
   0.06850068126627    1.50427053005872 
   0.06227232061842    1.50477595578004 
   0.05604419128411    1.50523294868323 
   0.04981628789804    1.50564161339553 
   0.04358860889661    1.50600204344756 
   0.03736115143422    1.50631432176283 
   0.03113390737433    1.50657852085690 
   0.02490686054894    1.50679470279973 
   0.01867998537472    1.50696291900804 
   0.01245324680620    1.50708320994144 
   0.00622660150347    1.50715560477487 
  -0.00000000000031    1.50718012111242 


==> anc/a0.8_M512.dat <==
  -0.00000000000007    1.63194892180163 
  -0.00775772143282    1.63192336268464 
  -0.01551577028185    1.63184582650046 
  -0.02327446948592    1.63171628796318 
  -0.03103414448468    1.63153470484159 
  -0.03879512461352    1.63130101779161 
  -0.04655774465028    1.63101515011120 
  -0.05432234652907    1.63067700740941 
  -0.06208928120980    1.63028647718163 
  -0.06985891066252    1.62984342828541 
  -0.07763160989660    1.62934771031480 
  -0.08540776893745    1.62879915287732 
  -0.09318779463116    1.62819756478380 
  -0.10097211214175    1.62754273316967 
  -0.10876116599877    1.62683442257371 
  -0.11655542055542    1.62607237400798 
  -0.12435535973003    1.62525630405894 
  -0.13216148592688    1.62438590406431 
  -0.13997431806383    1.62346083941248 
  -0.14779438867379    1.62248074901069 
  -0.15562224009177    1.62144524496481 
  -0.16345841978668    1.62035391250665 
  -0.17130347494412    1.61920631019590 
  -0.17915794645034    1.61800197041122 
  -0.18702236246552    1.61674040013219 
  -0.19489723180337    1.61542108199858 
  -0.20278303735285    1.61404347561896 
  -0.21068022978412    1.61260701908678 
  -0.21858922177477    1.61111113064928 
  -0.22651038297415    1.60955521046545 
  -0.23444403589368    1.60793864238189 
  -0.24239045287213    1.60626079565276 
  -0.25034985421774    1.60452102653039 
  -0.25832240757881    1.60271867965770 
  -0.26630822854060    1.60085308920125 
  -0.27430738239588    1.59892357967498 
  -0.28231988698821    1.59692946641766 
  -0.29034571648640    1.59487005570195 
  -0.29838480591579    1.59274464446847 
  -0.30643705624881    1.59055251969365 
  -0.31450233984507    1.58829295741386 
  -0.32258050602854    1.58596522144130 
  -0.33067138659799    1.58356856181657 
  -0.33877480108278    1.58110221305015 
  -0.34689056158087    1.57856539220904 
  -0.35501847704462    1.57595729690582 
  -0.36315835691331    1.57327710324540 
  -0.37131001402447    1.57052396378065 
  -0.37947326676904    1.56769700552182 
  -0.38764794048508    1.56479532803743 
  -0.39583386810940    1.56181800167663 
  -0.40403089012586    1.55876406593577 
  -0.41223885386142    1.55563252798545 
  -0.42045761218652    1.55242236137009 
  -0.42868702167592    1.54913250488928 
  -0.43692694027928    1.54576186167027 
  -0.44517722454019    1.54230929844286 
  -0.45343772638853    1.53877364503255 
  -0.46170828951672    1.53515369409320 
  -0.46998874533672    1.53144820110764 
  -0.47827890850384    1.52765588469087 
  -0.48657857198700    1.52377542723704 
  -0.49488750166414    1.51980547595478 
  -0.50320543042721    1.51574464433745 
  -0.51153205179292    1.51159151411253 
  -0.51986701303385    1.50734463770818 
  -0.52820990786813    1.50300254126549 
  -0.53656026877307    1.49856372820982 
  -0.54491755901759    1.49402668337738 
  -0.55328116453748    1.48938987767172 
  -0.56165038580430    1.48465177320214 
  -0.57002442986090    1.47981082883220 
  -0.57840240271225    1.47486550604353 
  -0.58678330226745    1.46981427499902 
  -0.59516601202734    1.46465562067205 
  -0.60354929569971    1.45938804889546 
  -0.61193179290310    1.45401009217696 
  -0.62031201608920    1.44852031512675 
  -0.62868834877537    1.44291731934964 
  -0.63705904513420    1.43719974766675 
  -0.64542223093856    1.43136628755143 
  -0.65377590581016    1.42541567368968 
  -0.66211794667041    1.41934668960498 
  -0.67044611224631    1.41315816832168 
  -0.67875804844298    1.40684899207626 
  -0.68705129436130    1.40041809112240 
  -0.69532328871422    1.39386444171053 
  -0.70357137638035    1.38718706335534 
  -0.71179281482873    1.38038501553297 
  -0.71998478015425    1.37345739397313 
  -0.72814437247848    1.36640332672849 
  -0.73626862049458    1.35922197021468 
  -0.74435448496643    1.35191250541750 
  -0.75239886102922    1.34447413446157 
  -0.76039857917949    1.33690607772504 
  -0.76835040488553    1.32920757167061 
  -0.77625103679123    1.32137786754395 
  -0.78409710352739    1.31341623106868 
  -0.79188515918097    1.30532194324342 
  -0.79961167750496    1.29709430232233 
  -0.80727304497770    1.28873262703806 
  -0.81486555284019    1.28023626110550 
  -0.82238538825403    1.27160457902756 
  -0.82982862473031    1.26283699321084 
  -0.83719121198337    1.25393296238953 
  -0.84446896536283    1.24489200134986 
  -0.85165755501507    1.23571369194425 
  -0.85875249492208    1.22639769538281 
  -0.86574913196365    1.21694376578823 
  -0.87264263514860    1.20735176499734 
  -0.87942798516364    1.19762167858627 
  -0.88609996439479    1.18775363308509 
  -0.89265314758595    1.17774791433046 
  -0.89908189331168    1.16760498688034 
  -0.90538033645533    1.15732551438236 
  -0.91154238189755    1.14691038074819 
  -0.91756169963250    1.13636071193988 
  -0.92343172153652    1.12567789812326 
  -0.92914564001527    1.11486361588999 
  -0.93469640874784    1.10391985019674 
  -0.94007674572793    1.09284891562042 
  -0.94527913877212    1.08165347648665 
  -0.95029585362245    1.07033656539789 
  -0.95511894471501    1.05890159967240 
  -0.95974026861929    1.04735239520826 
  -0.96415150007692    1.03569317731215 
  -0.96834415048493    1.02392858808228 
  -0.97230958858356    1.01206369001068 
  -0.97603906302537    1.00010396557342 
  -0.97952372642735    0.98805531270674 
  -0.98275466044791    0.97592403622208 
  -0.98572290139211    0.96371683538910 
  -0.98841946584019    0.95144078810873 
  -0.99083537582217    0.93910333229993 
  -0.99296168313391    0.92671224532524 
  -0.99478949251189    0.91427562246829 
  -0.99630998356003    0.90180185563625 
  -0.99751443155324    0.88929961357438 
  -0.99839422752558    0.87677782492756 
  -0.99894089837781    0.86424566544409 
  -0.99914612809449    0.85171255046913 
  -0.99900178152059    0.83918813359993 
  -0.99849993248011    0.82668231196067 
  -0.99763289828377    0.81420523799701 
  -0.99639328282117    0.80176733700187 
  -0.99477403041443    0.78937932879192 
  -0.99276849237473    0.77705225110988 
  -0.99037050771138    0.76479748150286 
  -0.98757449867216    0.75262675371378 
  -0.98437558075107    0.74055216412583 
  -0.98076968552708    0.72858616362764 
  -0.97675369328062    0.71674153051061 
  -0.97232557089711    0.70503132073231 
  -0.96748450926738    0.69346879309162 
  -0.96223105340546    0.68206730850906 
  -0.95656721798863    0.67084020456763 
  -0.95049658110828    0.65980064856061 
  -0.94402434976472    0.64896147428473 
  -0.93715739201982    0.63833500947216 
  -0.92990423262624    0.62793290185974 
  -0.92227501118728    0.61776595230334 
  -0.91428140422554    0.60784396300149 
  -0.90593651469469    0.59817560784376 
  -0.89725473423341    0.58876833028506 
  -0.88825158467011    0.57962827217429 
  -0.87894354586846    0.57076023487227 
  -0.86934787696689    0.56216767200469 
  -0.85948243749876    0.55385271149673 
  -0.84936551392133    0.54581620324609 
  -0.83901565588953    0.53805778796279 
  -0.82845152534049    0.53057598232582 
  -0.81769176023525    0.52336827562083 
  -0.80675485373044    0.51643123334342 
  -0.79565904868025    0.50976060378277 
  -0.78442224671980    0.50335142424882 
  -0.77306193074865    0.49719812429448 
  -0.76159509939423    0.49129462395278 
  -0.75003821195391    0.48563442561679 
  -0.73840714235454    0.48021069871360 
  -0.72671714079102    0.47501635675435 
  -0.71498280188024    0.47004412667874 
  -0.70321803836569    0.46528661066452 
  -0.69143605961107    0.46073634074915 
  -0.67964935431355    0.45638582672572 
  -0.66786967703939    0.45222759784105 
  -0.65610803832981    0.44825423885120 
  -0.64437469824199    0.44445842099005 
  -0.63267916327665    0.44083292838639 
  -0.62103018670264    0.43737068043330 
  -0.60943577232121    0.43406475057285 
  -0.59790318172138    0.43090838191607 
  -0.58643894506648    0.42789500007297 
  -0.57504887542318    0.42501822352389 
  -0.56373808660218    0.42227187182238 
  -0.55251101442749    0.41964997188145 
  -0.54137144129176    0.41714676256112 
  -0.53032252379322    0.41475669774476 
  -0.51936682318686    0.41247444806573 
  -0.50850633832343    0.41029490142360 
  -0.49774254069636    0.40821316241110 
  -0.48707641117190    0.40622455075813 
  -0.47650847794390    0.40432459888806 
  -0.46603885523295    0.40250904867282 
  -0.45566728224150    0.40077384746747 
  -0.44539316188220    0.39911514350083 
  -0.43521559881630    0.39752928069659 
  -0.42513343637061    0.39601279299758 
  -0.41514529194498    0.39456239826547 
  -0.40524959057397    0.39317499182759 
  -0.39544459636563    0.39184763974153 
  -0.38572844160264    0.39057757184751 
  -0.37609915335524    0.38936217467616 
  -0.36655467751790    0.38819898427694 
  -0.35709290024067    0.38708567902893 
  -0.34771166677960    0.38602007249112 
  -0.33840879783698    0.38500010634454 
  -0.32918210350059    0.38402384347278 
  -0.32002939492125    0.38308946122138 
  -0.31094849389006    0.38219524487042 
  -0.30193724049066    0.38133958134835 
  -0.29299349900915    0.38052095320913 
  -0.28411516228596    0.37973793288892 
  -0.27530015469025    0.37898917725347 
  -0.26654643389090    0.37827342244267 
  -0.25785199158889    0.37758947901435 
  -0.24921485336485    0.37693622738648 
  -0.24063307778477    0.37631261357350 
  -0.23210475489499    0.37571764521037 
  -0.22362800422683    0.37515038785638 
  -0.21520097242098    0.37460996156866 
  -0.20682183057190    0.37409553773515 
  -0.19848877138354    0.37360633615508 
  -0.19020000621913    0.37314162235544 
  -0.18195376211995    0.37270070513068 
  -0.17374827885938    0.37228293429345 
  -0.16558180609140    0.37188769862345 
  -0.15745260064387    0.37151442400209 
  -0.14935892399946    0.37116257172022 
  -0.14129903999818    0.37083163694678 
  -0.13327121278762    0.37052114734627 
  -0.12527370503839    0.37023066183344 
  -0.11730477643448    0.36995976945393 
  -0.10936268244042    0.36970808838024 
  -0.10144567334056    0.36947526501290 
  -0.09355199353926    0.36926097317757 
  -0.08567988110611    0.36906491340931 
  -0.07782756754587    0.36888681231627 
  -0.06999327777036    0.36872642201579 
  -0.06217523024760    0.36858351963666 
  -0.05437163730316    0.36845790688218 
  -0.04658070554902    0.36834940964949 
  -0.03880063641661    0.36825787770127 
  -0.03102962677293    0.36818318438665 
  -0.02326586960071    0.36812522640882 
  -0.01550755472666    0.36808392363734 
  -0.00775286958425    0.36805921896360 
  -0.00000000000003    0.36805107819837 
   0.00775286900561    0.36805949001072 
   0.01550755241070    0.36808446590777 
   0.02326586438409    0.36812604025521 
   0.03102961748457    0.36818427033882 
   0.03880062187456    0.36825923646719 
   0.04658068455725    0.36835104211661 
   0.05437160864835    0.36845981411909 
   0.06217519269573    0.36858570289513 
   0.06999323006334    0.36872888273315 
   0.07782750839795    0.36888955211813 
   0.08567980920022    0.36906793411271 
   0.09355190752317    0.36926427679452 
   0.10144557182286    0.36947885375428 
   0.10936256398637    0.36971196466020 
   0.11730463956154    0.36996393589471 
   0.12527354821161    0.37023512127069 
   0.13327103441469    0.37052590283484 
   0.14129883842421    0.37083669176710 
   0.14935869750141    0.37116792938524 
   0.15745234742465    0.37152008826480 
   0.16558152427347    0.37189367348510 
   0.17374796647803    0.37228922401245 
   0.18195341711590    0.37270731423223 
   0.19019962643075    0.37314855564195 
   0.19848835453828    0.37361359871749 
   0.20682137427722    0.37410313496511 
   0.21520047415429    0.37461789917169 
   0.22362746132482    0.37515867186602 
   0.23210416454187    0.37572628200351 
   0.24063243699950    0.37632160988679 
   0.24921415898728    0.37694559033401 
   0.25785124026459    0.37759921610661 
   0.26654562205458    0.37828354160695 
   0.27529927854761    0.37899968685564 
   0.28411421779387    0.37974884175676 
   0.29299248185383    0.38053227065731 
   0.30193614606378    0.38135131720500 
   0.31094731726252    0.38220740950549 
   0.32002813081423    0.38310206557680 
   0.32918074625387    0.38403689909441 
   0.33840734137392    0.38501362541603 
   0.34771010456863    0.38603406786967 
   0.35709122525288    0.38710016428289 
   0.36655288218023    0.38821397372528 
   0.37609722949889    0.38937768342975 
   0.38572638040618    0.39059361585204 
   0.39544238829223    0.39186423582195 
   0.40524722530222    0.39319215773389 
   0.41514275829250    0.39458015271946 
   0.42513072220991    0.39603115574034 
   0.43521269098198    0.39754827253619 
   0.44539004606871    0.39913478635969 
   0.45566394289050    0.40079416442873 
   0.46603527540939    0.40253006402490 
   0.47650463919967    0.40434633816639 
   0.48707229339606    0.40624704078297 
   0.49773812195068    0.40823643131995 
   0.50850159466209    0.41031897869662 
   0.51936172845914    0.41249936454222 
   0.53031704942784    0.41478248562843 
   0.54136555606165    0.41717345541148 
   0.55250468419393    0.41967760458819 
   0.56373127403714    0.42230048055927 
   0.57504153970909    0.42504784567790 
   0.58643104157284    0.42792567414397 
   0.59789466165795    0.43094014738155 
   0.60942658236822    0.43409764771153 
   0.62102026861900    0.43740475010066 
   0.63266845348814    0.44086821173422 
   0.64436312741267    0.44449495912143 
   0.65609553092116    0.44829207240148 
   0.66785615086380    0.45226676647456 
   0.67963472009080    0.45642636853766 
   0.69142022053927    0.46077829156145 
   0.70320088972130    0.46533000320499 
   0.71496423066533    0.47008898963306 
   0.72669702545036    0.47506271368233 
   0.73838535258920    0.48025856682310 
   0.75001460866321    0.48568381439278 
   0.76156953478231    0.49134553364389 
   0.77303424863654    0.49725054426647 
   0.78439228310711    0.50340533122364 
   0.79562663260286    0.50981595999245 
   0.80671980845986    0.51648798464171 
   0.81765390486177    0.52342634960996 
   0.82841067677430    0.53063528657180 
   0.83897163130091    0.53811820838844 
   0.84931813362183    0.54587760280502 
   0.85943152824066    0.55391492924196 
   0.86929327560759    0.56223052266992 
   0.87888510331201    0.57082350907968 
   0.88818916996218    0.57969173736791 
   0.89718823865211    0.58883173246212 
   0.90586585565226    0.59823867411752 
   0.91420652877971    0.60790640498012 
   0.92219589895991    0.61782747021377 
   0.92982089794365    0.62799318928808 
   0.93706988512499    0.63839375854075 
   0.94393275700280    0.64901838104543 
   0.95040102405116    0.65985541836157 
   0.95646785153219    0.67089255714883 
   0.96212806293950    0.68211698260156 
   0.96737810707333    0.69351555033432 
   0.97221599196881    0.70507494877231 
   0.97664119078368    0.71678184521323 
   0.98065452611370    0.72862301038198 
   0.98425803993110    0.74058541828577 
   0.98745485641177    0.75265632025752 
   0.99024904439379    0.76482329402431 
   0.99264548521666    0.77707427027215 
   0.99464975039314    0.78939754037752 
   0.99626799213200    0.80178174968886 
   0.99750684831975    0.81421588097797 
   0.99837336230380    0.82668923250427 
   0.99887491678369    0.83919139463648 
   0.99901918035239    0.85171222826256 
   0.99881406474272    0.86424184739570 
   0.99826769060216    0.87677060754158 
   0.99738835960368    0.88928910060299 
   0.99618453085022    0.90178815641130 
   0.99466479979570    0.91425885041968 
   0.99283787823863    0.92669251667998 
   0.99071257430370    0.93908076495231 
   0.98829777168224    0.95141550064948 
   0.98560240772816    0.96368894628011 
   0.98263545028925    0.97589366310277 
   0.97940587338404    0.98802257181827 
   0.97592263201016    1.00006897128737 
   0.97219463649129    1.01202655444957 
   0.96823072684214    1.02388942082035 
   0.96403964765814    1.03565208514565 
   0.95963002402771    1.04730948198558 
   0.95501033892650    1.05885696617535 
   0.95018891249269    1.07029030926644 
   0.94517388350709    1.08160569218016 
   0.93997319331886    1.09279969440946 
   0.93459457237164    1.10386928018005 
   0.92904552940210    1.11481178203207 
   0.92333334330619    1.12562488230850 
   0.91746505760137    1.13630659303980 
   0.91144747735787    1.14685523469871 
   0.90528716842894    1.15726941426869 
   0.89899045877978    1.16754800302718 
   0.89256344169687    1.17769011439567 
   0.88601198065147    1.18769508215539 
   0.87934171559249    1.19756243927357 
   0.87255807045133    1.20729189753468 
   0.86566626165356    1.21688332812449 
   0.85867130744620    1.22633674327547 
   0.85157803786353    1.23565227904966 
   0.84439110516654    1.24483017931055 
   0.83711499460128    1.25387078091832 
   0.82975403532718    1.26277450017143 
   0.82231241136970    1.27154182051152 
   0.81479417245129    1.28017328150549 
   0.80720324455257    1.28866946911724 
   0.79954344005257    1.29703100728006 
   0.79181846729455    1.30525855077716 
   0.78403193942350    1.31335277943229 
   0.77618738234477    1.32131439360238 
   0.76828824166140    1.32914411095127 
   0.76033788846137    1.33684266446588 
   0.75233962384599    1.34441080165617 
   0.74429668211670    1.35184928485736 
   0.73621223256969    1.35915889252887 
   0.72808937988444    1.36634042142103 
   0.71993116313281    1.37339468945830 
   0.71174055347795    1.38032253916881 
   0.70352045067481    1.38712484147556 
   0.69527367852509    1.39380249965525 
   0.68700297947637    1.40035645326773 
   0.67871100858665    1.40678768186314 
   0.67040032709961    1.41309720828408 
   0.66207339589101    1.41928610139770 
   0.65373256905224    1.42535547811582 
   0.64538008787253    1.43130650458973 
   0.63701807546599    1.43714039649879 
   0.62864853226531    1.44285841838707 
   0.62027333257020    1.44846188203838 
   0.61189422229797    1.45395214391586 
   0.60351281803756    1.45933060172594 
   0.59513060745878    1.46459869019645 
   0.58674895107855    1.46975787618427 
   0.57836908533712    1.47480965324726 
   0.56999212689286    1.47975553582847 
   0.56161907800548    1.48459705320654 
   0.55325083284698    1.48933574336573 
   0.54488818455811    1.49397314693202 
   0.53653183285607    1.49851080130832 
   0.52818239199762    1.50295023512510 
   0.51984039890889    1.50729296310088 
   0.51150632130891    1.51154048138476 
   0.50318056567606    1.51569426342871 
   0.49486348493355    1.51975575641517 
   0.48655538575885    1.52372637824374 
   0.47825653545185    1.52760751506351 
   0.46996716832354    1.53140051932268 
   0.46168749159052    1.53510670829733 
   0.45341769077917    1.53872736305506 
   0.44515793465510    1.54226372780717 
   0.43690837969911    1.54571700960453 
   0.42866917415006    1.54908837833618 
   0.42044046162851    1.55237896699587 
   0.41222238434433    1.55558987218819 
   0.40401508587772    1.55872215485297 
   0.39581871350871    1.56177684119222 
   0.38763342005647    1.56475492378815 
   0.37945936517905    1.56765736290318 
   0.37129671607757    1.57048508795241 
   0.36314564754824    1.57323899913677 
   0.35500634133094    1.57591996922037 
   0.34687898471591    1.57852884542951 
   0.33876376838887    1.58106645144314 
   0.33066088352009    1.58353358943739 
   0.32257051813229    1.58593104213884 
   0.31449285281507    1.58825957483582 
   0.30642805588740    1.59051993729200 
   0.29837627814199    1.59271286550536 
   0.29033764733528    1.59483908325601 
   0.28231226261032    1.59689930339085 
   0.27430018905695    1.59889422879977 
   0.26630145262123    1.60082455304839 
   0.25831603557425    1.60269096064436 
   0.25034387273749    1.60449412692858 
   0.24238484863943    1.60623471759806 
   0.23443879574481    1.60791338788236 
   0.22650549385731    1.60953078141045 
   0.21858467074873    1.61108752881826 
   0.21067600401635    1.61258424615778 
   0.20277912411731    1.61402153317675 
   0.19489361847780    1.61539997154227 
   0.18701903652832    1.61672012308226 
   0.17915489547702    1.61798252811575 
   0.17130068660335    1.61918770393613 
   0.16345588183606    1.62033614350164 
   0.15561994037325    1.62142831437529 
   0.14779231510898    1.62246465794209 
   0.13997245864904    1.62344558891711 
   0.13215982872820    1.62437149514294 
   0.12435389287833    1.62524273766159 
   0.11655413224143    1.62605965103422 
   0.10876004446826    1.62682254387247 
   0.10097114569078    1.62753169953875 
   0.09318697160164    1.62818737696904 
   0.08540707771273    1.62878981157170 
   0.07763103889736    1.62933921615740 
   0.06985844834281    1.62983578186040 
   0.06208891605331    1.63027967901731 
   0.05432206704553    1.63067105797728 
   0.04655753937204    1.63101004982528 
   0.03879498209228    1.63129676700776 
   0.03103405328833    1.63153130385700 
   0.02327441819545    1.63171373701603 
   0.01551574748839    1.63184412576958 
   0.00775771573471    1.63192251228935 
  -0.00000000000007    1.63194892180163 


==> anc/a0.925_M512.dat <==
   0.00000000000045    1.70444209315615 
  -0.00878311869194    1.70441448607875 
  -0.01756903197020    1.70433068897048 
  -0.02636047878176    1.70419058416736 
  -0.03516010066486    1.70399397843885 
  -0.04397039769830    1.70374060724870 
  -0.05279368976783    1.70343014042375 
  -0.06163208448247    1.70306218895273 
  -0.07048745272180    1.70263631259238 
  -0.07936141239348    1.70215202792741 
  -0.08825532054079    1.70160881653019 
  -0.09717027349679    1.70100613288269 
  -0.10610711435011    1.70034341176998 
  -0.11506644660525    1.69962007491523 
  -0.12404865260436    1.69883553670975 
  -0.13305391506117    1.69798920897874 
  -0.14208223995345    1.69708050481912 
  -0.15113347904962    1.69610884162914 
  -0.16020735050486    1.69507364352303 
  -0.16930345625481    1.69397434336885 
  -0.17842129533363    1.69281038470745 
  -0.18756027272591    1.69158122379146 
  -0.19671970388060    1.69028633193539 
  -0.20589881552810    1.68892519828438 
  -0.21509674389442    1.68749733300853 
  -0.22431253175792    1.68600227081111 
  -0.23354512600491    1.68443957452668 
  -0.24279337739382    1.68280883848004 
  -0.25205604412474    1.68110969120291 
  -0.26133180055135    1.67934179705851 
  -0.27061925198647    1.67750485632314 
  -0.27991695608553    1.67559860330677 
  -0.28922345078059    1.67362280217236 
  -0.29853728822946    1.67157724021728 
  -0.30785707377298    1.66946171851476 
  -0.31718150849445    1.66727603995748 
  -0.32650943366555    1.66501999490017 
  -0.33583987516191    1.66269334474386 
  -0.34517208583921    1.66029580394131 
  -0.35450558388133    1.65782702101489 
  -0.36384018525546    1.65528655926572 
  -0.37317602862872    1.65267387790442 
  -0.38251359140037    1.64998831435218 
  -0.39185369587108    1.64722906843788 
  -0.40119750498444    1.64439518916048 
  -0.41054650752180    1.64148556458858 
  -0.41990249308381    1.63849891534562 
  -0.42926751763597    1.63543379197403 
  -0.43864386080333    1.63228857630338 
  -0.44803397645697    1.62906148676424 
  -0.45744043841731    1.62575058741144 
  -0.46686588329503    1.62235380024771 
  -0.47631295258155    1.61886892029208 
  -0.48578423608448    1.61529363271753 
  -0.49528221867179    1.61162553130585 
  -0.50480923205002    1.60786213743501 
  -0.51436741296395    1.60400091883524 
  -0.52395866878886    1.60003930742050 
  -0.53358465101350    1.59597471562473 
  -0.54324673661518    1.59180455083537 
  -0.55294601683835    1.58752622771520 
  -0.56268329244449    1.58313717841788 
  -0.57245907413429    1.57863486092147 
  -0.58227358658801    1.57401676590256 
  -0.59212677444693    1.56928042273916 
  -0.60201830858396    1.56442340533792 
  -0.61194759118495    1.55944333852500 
  -0.62191375847313    1.55433790570197 
  -0.63191568033084    1.54910485835620 
  -0.64195195656975    1.54374202782580 
  -0.65202091012582    1.53824733947483 
  -0.66212057796118    1.53261882914635 
  -0.67224870089193    1.52685466146189 
  -0.68240271389035    1.52095314924495 
  -0.69257973860025    1.51491277309507 
  -0.70277657984190    1.50873219994428 
  -0.71298972776584    1.50241029931004 
  -0.72321536705873    1.49594615592342 
  -0.73344939423109    1.48933907746430 
  -0.74368744356160    1.48258859626906 
  -0.75392492176848    1.47569446408499 
  -0.76415705096323    1.46865663921323 
  -0.77437891894625    1.46147526569629 
  -0.78458553545671    1.45415064454867 
  -0.79477189261117    1.44668319738569 
  -0.80493302747308    1.43907342315892 
  -0.81506408449835    1.43132184904333 
  -0.82516037550645    1.42342897682641 
  -0.83521743483128    1.41539522641096 
  -0.84523106741177    1.40722087824904 
  -0.85519738777949    1.39890601666490 
  -0.86511284818485    1.39045047609047 
  -0.87497425446072    1.38185379222352 
  -0.88477876864117    1.37311516002126 
  -0.89452389781633    1.36423340026239 
  -0.90420746919439    1.35520693615280 
  -0.91382759183745    1.34603378112304 
  -0.92338260601795    1.33671153858325 
  -0.93287102158311    1.32723741398215 
  -0.94229144709451    1.31760823908297 
  -0.95164251180676    1.30782050794570 
  -0.96092278274791    1.29787042371972 
  -0.97013067925000    1.28775395502810 
  -0.97926438724829    1.27746690048985 
  -0.98832177552271    1.26700495979583 
  -0.99730031580704    1.25636380974169 
  -1.00619700836004    1.24553918372701 
  -1.01500831420440    1.23452695345009 
  -1.02373009482841    1.22332321184239 
  -1.03235755974704    1.21192435667210 
  -1.04088522197107    1.20032717466552 
  -1.04930686116855    1.18852892641180 
  -1.05761549414943    1.17652743268488 
  -1.06580335228019    1.16432116310073 
  -1.07386186554678    1.15190932818702 
  -1.08178165322620    1.13929197595414 
  -1.08955252147943    1.12647009389937 
  -1.09716346861443    1.11344571705087 
  -1.10460269924482    1.10022204216967 
  -1.11185764904908    1.08680354760090 
  -1.11891502226525    1.07319611752619 
  -1.12576084439865    1.05940716855925 
  -1.13238053283078    1.04544577577936 
  -1.13875898806954    1.03132279445691 
  -1.14488070824328    1.01705097291861 
  -1.15072992910313    1.00264505126111 
  -1.15629079124052    0.98812183996541 
  -1.16154753544824    0.97350027191286 
  -1.16648472613929    0.95880142086443 
  -1.17108750148905    0.94404847916125 
  -1.17534184746889    0.92926668725274 
  -1.17923489119903    0.91448320770376 
  -1.18275520706515    0.89972693661704 
  -1.18589312685154    0.88502824601290 
  -1.18864104279392    0.87041865170704 
  -1.19099369005765    0.85593040271938 
  -1.19294839285070    0.84159599029169 
  -1.19450525641008    0.82744757723363 
  -1.19566728571082    0.81351635150245 
  -1.19644041123469    0.79983181152774 
  -1.19683340275427    0.78642099458108 
  -1.19685765403249    0.77330766320672 
  -1.19652682465669    0.76051146819952 
  -1.19585632988118    0.74804711001577 
  -1.19486267526291    0.73592352461105 
  -1.19356264019254    0.72414312616145 
  -1.19197232375411    0.71270115028601 
  -1.19010607896263    0.70158515944922 
  -1.18797537889044    0.69077479716109 
  -1.18558768121164    0.68024190416928 
  -1.18294538396393    0.66995112495153 
  -1.18004498750864    0.65986111658180 
  -1.17687658349702    0.64992640595778 
  -1.17342376878945    0.64009982344291 
  -1.16966402712978    0.63033529881243 
  -1.16556954642298    0.62059069285239 
  -1.16110837080669    0.61083030841454 
  -1.15624575040766    0.60102679625298 
  -1.15094555780237    0.59116231204517 
  -1.14517167779724    0.58122893076778 
  -1.13888932320005    0.57122843035683 
  -1.13206626325054    0.56117159870336 
  -1.12467396412511    0.55107720878150 
  -1.11668863471895    0.54097077279800 
  -1.10809215442377    0.53088315181937 
  -1.09887284286433    0.52084907583018 
  -1.08902602251481    0.51090562323874 
  -1.07855432826890    0.50109071381051 
  -1.06746773371758    0.49144167703600 
  -1.05578328870282    0.48199396154928 
  -1.04352459074191    0.47278004579369 
  -1.03072103776742    0.46382859498898 
  -1.01740692632870    0.45516388738833 
  -1.00362046568318    0.44680550852538 
  -0.98940277456798    0.43876829039655 
  -0.97479691645058    0.43106245665974 
  -0.95984701411645    0.42369392635851 
  -0.94459746880861    0.41666472699777 
  -0.92909229515877    0.40997347146444 
  -0.91337457218375    0.40361586030124 
  -0.89748600304595    0.39758517934371 
  -0.88146657184551    0.39187277125806 
  -0.86535428380947    0.38646846715533 
  -0.84918497516562    0.38136097072668 
  -0.83299218006471    0.37653819213975 
  -0.81680704361228    0.37198753234324 
  -0.80065827198983    0.36769612066941 
  -0.78457211252906    0.36365100993713 
  -0.76857235829176    0.35983933389125 
  -0.75268037312952    0.35624843195974 
  -0.73691513432104    0.35286594614588 
  -0.72129329072285    0.34967989450972 
  -0.70582923494149    0.34667872523514 
  -0.69053518838145    0.34385135477492 
  -0.67542129817627    0.34118719307082 
  -0.66049574501314    0.33867615837118 
  -0.64576486074802    0.33630868374327 
  -0.63123325451822    0.33407571699512 
  -0.61690394582521    0.33196871539791 
  -0.60277850281735    0.32997963632105 
  -0.58885718378089    0.32810092466818 
  -0.57513907967773    0.32632549781688 
  -0.56162225547414    0.32464672862564 
  -0.54830388800584    0.32305842696082 
  -0.53518039823217    0.32155482012137 
  -0.52224757594813    0.32013053248072 
  -0.50950069533959    0.31878056463130 
  -0.49693462016486    0.31750027228832 
  -0.48454389779914    0.31628534519429 
  -0.47232284185200    0.31513178624559 
  -0.46026560352807    0.31403589104861 
  -0.44836623231189    0.31299422808826 
  -0.43661872689218    0.31200361966974 
  -0.42501707747805    0.31106112376142 
  -0.41355530079184    0.31016401683699 
  -0.40222746905052    0.30930977777737 
  -0.39102773418214    0.30849607286215 
  -0.37995034838309    0.30772074184583 
  -0.36898968192914    0.30698178508980 
  -0.35814023893129    0.30627735169592 
  -0.34739667150096    0.30560572857514 
  -0.33675379257535    0.30496533037116 
  -0.32620658747006    0.30435469015862 
  -0.31575022408051    0.30377245083308 
  -0.30538006155293    0.30321735711818 
  -0.29509165718895    0.30268824812024 
  -0.28488077133345    0.30218405037362 
  -0.27474337001630    0.30170377132733 
  -0.26467562516930    0.30124649323760 
  -0.25467391231002    0.30081136743738 
  -0.24473480566825    0.30039760896548 
  -0.23485507081884    0.30000449154213 
  -0.22503165497167    0.29963134288582 
  -0.21526167514864    0.29927754036649 
  -0.20554240454547    0.29894250699550 
  -0.19587125742902    0.29862570774921 
  -0.18624577295790    0.29832664622606 
  -0.17666359833361    0.29804486163117 
  -0.16712247169328    0.29777992608365 
  -0.15762020514224    0.29753144223551 
  -0.14815466830014    0.29729904119109 
  -0.13872377269628    0.29708238070995 
  -0.12932545730562    0.29688114367666 
  -0.11995767546451    0.29669503681541 
  -0.11061838335132    0.29652378962907 
  -0.10130553016094    0.29636715353786 
  -0.09201705004860    0.29622490119553 
  -0.08275085586687    0.29609682595791 
  -0.07350483467397    0.29598274148242 
  -0.06427684494996    0.29588248143489 
  -0.05506471542315    0.29579589928501 
  -0.04586624537970    0.29572286816993 
  -0.03667920630719    0.29566328081095 
  -0.02750134470469    0.29561704946697 
  -0.01833038587958    0.29558410591415 
  -0.00916403854169    0.29556440143969 
   0.00000000000004    0.29555790684385 
   0.00916403823783    0.29556461244270 
   0.01833038466299    0.29558452807004 
   0.02750134196402    0.29561768307572 
   0.03667920142665    0.29566412632306 
   0.04586623773740    0.29572392618715 
   0.05506470438922    0.29579717056121 
   0.06427682988477    0.29588396687732 
   0.07350481492618    0.29598444215320 
   0.08275083077162    0.29609874307582 
   0.09201701892537    0.29622703613824 
   0.10130549231161    0.29636950784452 
   0.11061833805789    0.29652636500338 
   0.11995762198694    0.29669783512915 
   0.12932539487936    0.29688416697389 
   0.13872370052984    0.29708563121174 
   0.14815458557227    0.29730252130104 
   0.15762011099916    0.29753515454600 
   0.16712236524551    0.29778387338301 
   0.17666347865272    0.29804904691174 
   0.18624563907275    0.29833107269338 
   0.19587110832196    0.29863037883223 
   0.20554223914790    0.29894742635812 
   0.21526149233642    0.29928271192036 
   0.22503145355981    0.29963677080458 
   0.23485484955589    0.30001018027721 
   0.24473456322991    0.30040356326344 
   0.25467364729224    0.30081759235909 
   0.26467533608050    0.30125299417918 
   0.27474305526887    0.30171055404309 
   0.28488042923417    0.30219112100111 
   0.29509128592851    0.30269561320746 
   0.30537965919405    0.30322502365323 
   0.31574978854493    0.30378042627638 
   0.32620611652384    0.30436298247779 
   0.33675328381259    0.30497394807893 
   0.34739612232546    0.30561468077051 
   0.35813964653615    0.30628664810873 
   0.36898904327370    0.30699143612928 
   0.37994966016722    0.30773075865321 
   0.39102699281711    0.30850646736800 
   0.40222667062632    0.30932056276400 
   0.41355444104013    0.31017520600643 
   0.42501615173040    0.31107273180944 
   0.43661773003259    0.31201566236669 
   0.44836515872308    0.31300672236701 
   0.46026444703020    0.31404885510046 
   0.47232159563322    0.31514523962448 
   0.48454255433616    0.31629930893012 
   0.49693317113256    0.31751476900962 
   0.50949913150764    0.31879561869783 
   0.52224588706301    0.32014617012636 
   0.53517857288205    0.32157106960735 
   0.54830191346619    0.32307531873946 
   0.56162011753074    0.32466429551428 
   0.57513676242425    0.32634377518155 
   0.58885466938683    0.32811995061616 
   0.60277577126238    0.32999945190089 
   0.61690097459491    0.33198936480505 
   0.63123001825585    0.33409724778021 
   0.64576133085613    0.33633114701960 
   0.66049188919847    0.33869960901595 
   0.67541707993039    0.34121168991378 
   0.69053056638948    0.34387696076556 
   0.70582416241058    0.34670550757726 
   0.72128771462209    0.34970792474905 
   0.73690899452502    0.35289530019269 
   0.75267360145847    0.35627919002390 
   0.76856487744357    0.35987158030203 
   0.78456383490132    0.36368483281382 
   0.80064909839572    0.36773161140236 
   0.81679686190099    0.37202478483766 
   0.83298086366830    0.37657730176765 
   0.84917238160779    0.38140203292593 
   0.86534025323132    0.38651157561071 
   0.88145092562595    0.39191801559848 
   0.89746854262449    0.39763264229537 
   0.91335507822447    0.40366561425105 
   0.92907052723131    0.41002557441519 
   0.94457316579315    0.41671921793960 
   0.95981989556720    0.42375082014372 
   0.97476668515817    0.43112173854970 
   0.98936912054454    0.43882991054899 
   1.00358307173146    0.44686937679757 
   1.01736547525145    0.45522986893297 
   1.03067522110799    0.46389650718957 
   1.04347411874541    0.47284965710075 
   1.05572790095562    0.48206499270722 
   1.06740720971876    0.49151380502284 
   1.07848849704060    0.50116357854678 
   1.08895477033601    0.51097883679591 
   1.09879611832181    0.52092223353024 
   1.10800997023494    0.53095584434301 
   1.11660106612907    0.54104259825917 
   1.12458114407649    0.55114778372806 
   1.13196837486071    0.56124056714908 
   1.13878659034037    0.57129547021838 
   1.14506435467353    0.58129375739540 
   1.15083391844160    0.59122467886292 
   1.15613007884768    0.60108649279864 
   1.16098895263727    0.61088715629717 
   1.16544666213666    0.62064454029347 
   1.16953794755516    0.63038601453173 
   1.17329475267208    0.64014729065524 
   1.17674487709561    0.64997051718159 
   1.17991082587337    0.65990176979129 
   1.18280899341380    0.66998822138112 
   1.18544928243565    0.68027534781207 
   1.18783519010544    0.69080449577520 
   1.18996431864092    0.70161102670840 
   1.19182921258101    0.71272310863554 
   1.19341840207117    0.72416110992928 
   1.19471753733880    0.73593748298697 
   1.19571052167407    0.74805700959053 
   1.19638057647231    0.76051729486109 
   1.19671119486709    0.77330942327675 
   1.19668695792066    0.78641871516562 
   1.19629419992224    0.79982554011697 
   1.19552151866510    0.81350615491307 
   1.19436013387322    0.82743354001447 
   1.19280410286140    0.84157821273748 
   1.19085040716201    0.85590899863284 
   1.18849892718253    0.87039374604630 
   1.18575232390395    0.88499997253673 
   1.18261584726327    0.89969543562349 
   1.17909709035460    0.91444862392770 
   1.17520570720678    0.92922916797034 
   1.17095310992503    0.94400817252351 
   1.16635215869736    0.95875847447096 
   1.16141685576680    0.97345483161884 
   1.15616205212633    0.98807404891125 
   1.15060317349811    1.00259504910344 
   1.14475597017878    1.01699889524299 
   1.13863629358737    1.03126877234710 
   1.13225990085839    1.04538993552239 
   1.12564228756845    1.05934963146290 
   1.11879854767412    1.07313699983102 
   1.11174325895504    1.08674296046751 
   1.10449039170220    1.10016009172743 
   1.09705323804836    1.11338250449329 
   1.08944435920385    1.12640571561647 
   1.08167554790809    1.13922652369092 
   1.07375780362170    1.15184288922196 
   1.06570131832239    1.16425382043659 
   1.05751547120165    1.17645926524837 
   1.04920883103430    1.18846000925691 
   1.04078916547378    1.20025757917898 
   1.03226345695820    1.21185415077729 
   1.02363792526796    1.22325246020147 
   1.01491805701478    1.23445571766157 
   1.00610864245615    1.24546752251925 
   0.99721382000275    1.25629177915996 
   0.98823712863570    1.26693261338357 
   0.97918156818336    1.27739428946199 
   0.97004966706242    1.28768112843704 
   0.96084355668702    1.29779742861179 
   0.95156505134145    1.30774738950875 
   0.94221573192116    1.31753504078289 
   0.93279703161810    1.32716417768895 
   0.92331032137565    1.33663830468484 
   0.91375699279647    1.34596058862740 
   0.90413853615331    1.35513382277709 
   0.89445661124219    1.36416040251004 
   0.88471310901226    1.37304231324613 
   0.87491020220700    1.38178113068251 
   0.86505038362759    1.39037803298434 
   0.85513649107339    1.39883382416902 
   0.84517171849079    1.40714896753440 
   0.83515961336096    1.41532362765751 
   0.82510406084347    1.42335771922941 
   0.81500925565945    1.43125096081494 
   0.80487966311329    1.43900293152586 
   0.79471997101279    1.44661312858529 
   0.78453503452809    1.45408102382395 
   0.77432981623121    1.46140611729214 
   0.76410932365932    1.46858798637415 
   0.75387854675429    1.47562632905606 
   0.74364239743094    1.48252100030007 
   0.73340565333363    1.48927204081834 
   0.72317290754474    1.49587969788928 
   0.71294852563442    1.50234443821935 
   0.70273661099036    1.50866695319230 
   0.69254097887417    1.51484815716552 
   0.68236513913215    1.52088917973777 
   0.67221228698794    1.52679135312389 
   0.66208530088536    1.53255619590370 
   0.65198674598067    1.53818539446728 
   0.64191888162310    1.54368078344171 
   0.63188367104948    1.54904432626849 
   0.62188279155235    1.55427809690422 
   0.61191764357547    1.55938426336810 
   0.60198935751544    1.56436507356684 
   0.59209879744963    1.56922284353027 
   0.58224656151197    1.57395994790139 
   0.57243297916740    1.57857881228131 
   0.56265810612862    1.58308190683920 
   0.55292171808472    1.58747174048604 
   0.54322330471786    1.59175085487259 
   0.53356206566182    1.59592181751609 
   0.52393691007749    1.59998721346692 
   0.51434646140124    1.60394963509319 
   0.50478906856307    1.60781166975793 
   0.49526282460891    1.61157588538429 
   0.48576559321349    1.61524481411676 
   0.47629504308472    1.61882093448679 
   0.46684868975938    1.62230665265246 
   0.45742394382120    1.62570428340659 
   0.44801816415203    1.62901603171621 
   0.43862871449311    1.63224397557923 
   0.42925302135051    1.63539005094957 
   0.41988863115196    1.63845603940732 
   0.41053326454072    1.64144355912910 
   0.40118486578823    1.64435405956844 
   0.39184164549820    1.64718882008205 
   0.38250211506195    1.64994895256121 
   0.37316511167729    1.65263540794264 
   0.36382981315615    1.65524898630628 
   0.35449574218501    1.65779035011114 
   0.34516276015927    1.66026003999766 
   0.33583105115410    1.66265849248702 
   0.32650109701205    1.66498605885207 
   0.31717364489147    1.66724302441040 
   0.30784966892270    1.66942962750984 
   0.29853032783520    1.67154607752657 
   0.28921692054592    1.67359257128513 
   0.27991084171587    1.67556930741998 
   0.27061353919369    1.67747649833619 
   0.26132647505989    1.67931437957191 
   0.25205109167960    1.68108321652054 
   0.24278878376896    1.68278330861439 
   0.23354087701264    1.68441499120651 
   0.22430861325765    1.68597863549085 
   0.21509314180171    1.68747464687879 
   0.20589551582249    1.68890346228310 
   0.19671669261338    1.69026554675914 
   0.18755753602653    1.69156138990665 
   0.17841881941586    1.69279150236147 
   0.16930122742171    1.69395641260109 
   0.16020535515367    1.69505666417620 
   0.15113170367560    1.69609281336105 
   0.14208067115378    1.69706542711562 
   0.13305253953787    1.69797508116801 
   0.12404745716736    1.69882235797864 
   0.11506541817425    1.69960784432774 
   0.10610623995643    1.70033212828825 
   0.09716954028374    1.70099579539043 
   0.08825471576361    1.70159942385848 
   0.07936092341740    1.70214357888239 
   0.07048706701930    1.70262880598446 
   0.06163178962823    1.70305562362650 
   0.05279347343270    1.70342451528785 
   0.04397024764079    1.70373592130469 
   0.03516000472149    1.70399023080820 
   0.02636042485523    1.70418777411567 
   0.01756900801659    1.70432881592792 
   0.00878311270620    1.70441354965616 
   0.00000000000045    1.70444209315615 


==> anc/a0.9375_M512.dat <==
   0.00000000000037    1.71158700997827 
  -0.00884791761929    1.71155940731692 
  -0.01769825898920    1.71147564633627 
  -0.02655339901475    1.71133562440694 
  -0.03541562837767    1.71113917296436 
  -0.04428711586807    1.71088606116598 
  -0.05316987577238    1.71057600072648 
  -0.06206574155245    1.71020865166687 
  -0.07097634669295    1.70978362867195 
  -0.07990311318800    1.70930050772694 
  -0.08884724769863    1.70875883270771 
  -0.09780974497339    1.70815812162248 
  -0.10679139770451    1.70749787225367 
  -0.11579281162662    1.70677756701402 
  -0.12481442437308    1.70599667691608 
  -0.13385652641600    1.70515466464308 
  -0.14291928234350    1.70425098680183 
  -0.15200275078756    1.70328509551957 
  -0.16110690150487    1.70225643961419 
  -0.17023162842994    1.70116446560642 
  -0.17937675793643    1.70000861885559 
  -0.18854205203615    1.69878834507494 
  -0.19772720676775    1.69750309242874 
  -0.20693184653893    1.69615231432519 
  -0.21615551563395    1.69473547291373 
  -0.22539766844403    1.69325204317391 
  -0.23465766018450    1.69170151736663 
  -0.24393473991267    1.69008340951081 
  -0.25322804754771    1.68839725946868 
  -0.26253661633391    1.68664263617290 
  -0.27185938180427    1.68481913951969 
  -0.28119519783216    1.68292640048067 
  -0.29054285984265    1.68096407905553 
  -0.29990113473666    1.67893185978749 
  -0.30926879659590    1.67682944469186 
  -0.31864466681839    1.67465654359054 
  -0.32802765700426    1.67241286199808 
  -0.33741681268763    1.67009808685159 
  -0.34681135589758    1.66771187051604 
  -0.35621072453206    1.66525381361152 
  -0.36561460663732    1.66272344730142 
  -0.37502296789292    1.66012021573693 
  -0.38443607089555    1.65744345937690 
  -0.39385448519835    1.65469239988454 
  -0.40327908747662    1.65186612725022 
  -0.41271105163805    1.64896358969757 
  -0.42215182915145    1.64598358680981 
  -0.43160312031328    1.64292476616304 
  -0.44106683758077    1.63978562358803 
  -0.45054506245520    1.63656450700416 
  -0.46003999767677    1.63325962359568 
  -0.46955391667901    1.62986904993474 
  -0.47908911233096    1.62639074451656 
  -0.48864784696437    1.62282256206116 
  -0.49823230553756    1.61916226886990 
  -0.50784455353536    1.61540755850293 
  -0.51748650085658    1.61155606707541 
  -0.52715987251872    1.60760538755042 
  -0.53686618653799    1.60355308253716 
  -0.54660673885482    1.59939669527118 
  -0.55638259470294    1.59513375865345 
  -0.56619458540036    1.59076180243682 
  -0.57604330920619    1.58627835886068 
  -0.58592913466692    1.58168096722234 
  -0.59585220479041    1.57696717802560 
  -0.60581244044719    1.57213455743910 
  -0.61580954160472    1.56718069282407 
  -0.62584298533753    1.56210320003858 
  -0.63591201999783    1.55689973309906 
  -0.64601565543980    1.55156799658108 
  -0.65615264972062    1.54610576088810 
  -0.66632149320601    1.54051088022584 
  -0.67652039143942    1.53478131281812 
  -0.68674724845482    1.52891514260961 
  -0.69699965239400    1.52291060145042 
  -0.70727486531643    1.51676609056403 
  -0.71756981896330    1.51048019998264 
  -0.72788111797035    1.50405172459853 
  -0.73820505164162    1.49747967553183 
  -0.74853761492973    1.49076328564685 
  -0.75887453875351    1.48390200825565 
  -0.76921132925628    1.47689550831164 
  -0.77954331510032    1.46974364570798 
  -0.78986570143383    1.46244645063383 
  -0.80017362877743    1.45500409129508 
  -0.81046223477468    1.44741683465533 
  -0.82072671654602    1.43968500118538 
  -0.83096239128254    1.43180891491023 
  -0.84116475271715    1.42378885029904 
  -0.85132952121242    1.41562497774445 
  -0.86145268540108    1.40731730951364 
  -0.87153053359784    1.39886564811501 
  -0.88155967355858    1.39026953900845 
  -0.89153703958002    1.38152822948840 
  -0.90145988639457    1.37264063539036 
  -0.91132576980027    1.36360531701745 
  -0.92113251445536    1.35442046536342 
  -0.93087816973732    1.34508389933691 
  -0.94056095499477    1.33559307428681 
  -0.95017919588503    1.32594510171330 
  -0.95973125377000    1.31613677964779 
  -0.96921545032224    1.30616463282420 
  -0.97862998955992    1.29602496146877 
  -0.98797287948107    1.28571389732847 
  -0.99724185530658    1.27522746545482 
  -1.00643430608147    1.26456165027287 
  -1.01554720604585    1.25371246459182 
  -1.02457705179778    1.24267602044963 
  -1.03351980586473    1.23144860100696 
  -1.04237084691409    1.22002673309233 
  -1.05112492650175    1.20840726041239 
  -1.05977613201458    1.19658741784371 
  -1.06831785533184    1.18456490757004 
  -1.07674276673006    1.17233797808764 
  -1.08504279368798    1.15990550723303 
  -1.09320910450775    1.14726709037164 
  -1.10123209703329    1.13442313470471 
  -1.10910139318811    1.12137496030828 
  -1.11680584053296    1.10812490801968 
  -1.12433352251615    1.09467645366084 
  -1.13167177951125    1.08103432736237 
  -1.13880724306726    1.06720463596980 
  -1.14572588599841    1.05319498570972 
  -1.15241309098742    1.03901460151209 
  -1.15885374024674    1.02467443865376 
  -1.16503232846703    1.01018728173932 
  -1.17093310077411    0.99556782548260 
  -1.17654021671792    0.98083273131158 
  -1.18183794042665    0.96600065349432 
  -1.18681085598298    0.95109222828459 
  -1.19144410581191    0.93613001951737 
  -1.19572364841589    0.92113841417049 
  -1.19963653015035    0.90614346167311 
  -1.20317116391671    0.89117265123790 
  -1.20631760568268    0.87625462227794 
  -1.20906781768048    0.86141880412614 
  -1.21141590506995    0.84669498288027 
  -1.21335831093042    0.83211279533741 
  -1.21489395284700    0.81770115270680 
  -1.21602428332862    0.80348760013091 
  -1.21675325609549    0.78949762197768 
  -1.21708718118562    0.77575390736517 
  -1.21703445410105    0.76227559543011 
  -1.21660514808003    0.74907752556758 
  -1.21581046425434    0.73616952453393 
  -1.21466204221213    0.72355577039771 
  -1.21317114369758    0.71123428325707 
  -1.21134773527969    0.69919660419436 
  -1.20919951198350    0.68742773522858 
  -1.20673092238178    0.67590641948541 
  -1.20394227393041    0.66460583489272 
  -1.20082901043780    0.65349474778397 
  -1.19738125475674    0.64253911968367 
  -1.19358369325732    0.63170408565909 
  -1.18941584337499    0.62095614324903 
  -1.18485269816221    0.61026533330972 
  -1.17986569522427    0.59960718123482 
  -1.17442392513303    0.58896420570066 
  -1.16849548339078    0.57832687814330 
  -1.16204887776636    0.56769400233360 
  -1.15505441994256    0.55707255407384 
  -1.14748554663512    0.54647706336251 
  -1.13932002456548    0.53592863696415 
  -1.13054099569378    0.52545371836632 
  -1.12113781813882    0.51508267568963 
  -1.11110665995743    0.50484830310126 
  -1.10045081180888    0.49478431896326 
  -1.08918070179046    0.48492394156669 
  -1.07731361917889    0.47529861684490 
  -1.06487317876305    0.46593695921511 
  -1.05188857854178    0.45686394669071 
  -1.03839371667632    0.44810038727756 
  -1.02442623698372    0.43966264948087 
  -1.01002656672420    0.43156262940964 
  -0.99523699852727    0.42380791305933 
  -0.98010085328692    0.41640208567262 
  -0.96466174570606    0.40934513988779 
  -0.94896296101471    0.40263393899368 
  -0.93304694131932    0.39626269906249 
  -0.91695487330946    0.39022346225369 
  -0.90072636529948    0.38450654187531 
  -0.88439920018936    0.37910092704134 
  -0.86800915118079    0.37399464061919 
  -0.85158984835392    0.36917504855526 
  -0.83517268599018    0.36462912174304 
  -0.81878676246251    0.36034365357183 
  -0.80245884637054    0.35630543741988 
  -0.78621336424432    0.35250140885339 
  -0.77007240651058    0.34891875736376 
  -0.75405574949553    0.34554501226359 
  -0.73818089203567    0.34236810698869 
  -0.72246310581172    0.33937642559167 
  -0.70691549883941    0.33655883472675 
  -0.69154909168174    0.33390470394152 
  -0.67637290592267    0.33140391664170 
  -0.66139406429598    0.32904687368220 
  -0.64661790162724    0.32682449117644 
  -0.63204808545332    0.32472819380025 
  -0.61768674486253    0.32274990460252 
  -0.60353460578226    0.32088203211306 
  -0.58959113065726    0.31911745536258 
  -0.57585466024091    0.31744950728858 
  -0.56232255508710    0.31587195689809 
  -0.54899133430104    0.31437899048079 
  -0.53585680919566    0.31296519211730 
  -0.52291420970714    0.31162552369355 
  -0.51015830174069    0.31035530461755 
  -0.49758349402667    0.30915019142377 
  -0.48518393353884    0.30800615744933 
  -0.47295358902715    0.30691947275969 
  -0.46088632270857    0.30588668449789 
  -0.44897595060638    0.30490459781724 
  -0.43721629239987    0.30397025754281 
  -0.42560121192178    0.30308093068187 
  -0.41412464960836    0.30223408987872 
  -0.40278064826659    0.30142739787689 
  -0.39156337348495    0.30065869302373 
  -0.38046712989400    0.29992597582060 
  -0.36948637430448    0.29922739649810 
  -0.35861572653624    0.29856124357191 
  -0.34784997852519    0.29792593332050 
  -0.33718410207702    0.29732000011318 
  -0.32661325544329    0.29674208751341 
  -0.31613278873676    0.29619094007981 
  -0.30573824808771    0.29566539579264 
  -0.29542537837005    0.29516437903786 
  -0.28519012429639    0.29468689409135 
  -0.27502862968756    0.29423201905314 
  -0.26493723475930    0.29379890019340 
  -0.25491247132818    0.29338674667853 
  -0.24495105591257    0.29299482565630 
  -0.23504988078486    0.29262245768314 
  -0.22520600311113    0.29226901248420 
  -0.21541663238819    0.29193390503798 
  -0.20567911645139    0.29161659198149 
  -0.19599092637509    0.29131656833032 
  -0.18634964062175    0.29103336450958 
  -0.17675292881157    0.29076654368805 
  -0.16719853548584    0.29051569940802 
  -0.15768426422193    0.29028045349858 
  -0.14820796243120    0.29006045426005 
  -0.13876750713208    0.28985537490233 
  -0.12936079194554    0.28966491222025 
  -0.11998571550831    0.28948878548503 
  -0.11064017144649    0.28932673553209 
  -0.10132203999873    0.28917852402231 
  -0.09202918132790    0.28904393285629 
  -0.08275943051353    0.28892276371914 
  -0.07351059417667    0.28881483773641 
  -0.06428044865419    0.28871999522097 
  -0.05506673961188    0.28863809549409 
  -0.04586718296382    0.28856901676399 
  -0.03667946695067    0.28851265604865 
  -0.02750125521858    0.28846892912994 
  -0.01833019073486    0.28843777053007 
  -0.00916390037311    0.28841913350097 
   0.00000000000003    0.28841299002173 
   0.00916390010439    0.28841933079827 
   0.01833018965899    0.28843816526404 
   0.02750125279491    0.28846952157959 
   0.03667946263469    0.28851344663299 
   0.04586717620564    0.28857000604269 
   0.05506672985460    0.28863928416837 
   0.06428043533233    0.28872138413468 
   0.07351057671447    0.28881642787749 
   0.08275940832333    0.28892455622124 
   0.09202915380828    0.28904592900084 
   0.10132200653282    0.28918072524085 
   0.11064013139995    0.28932914340912 
   0.11998566822746    0.28949140176116 
   0.12936073675517    0.28966773879600 
   0.13876744333334    0.28985841384241 
   0.14820788929914    0.29006370779827 
   0.15768418100311    0.29028392404346 
   0.16719844139553    0.29051938954919 
   0.17675282303095    0.29077045620344 
   0.18634952229467    0.29103750237355 
   0.19599079460477    0.29132093472283 
   0.20567897029659    0.29162119029831 
   0.21541647085927    0.29193873890210 
   0.22520582516545    0.29227408575850 
   0.23504968532204    0.29262777448445 
   0.24495084176891    0.29300039037089 
   0.25491223727086    0.29339256397917 
   0.26493697947965    0.29380497505813 
   0.27502835179385    0.29423835678577 
   0.28518982230564    0.29469350034387 
   0.29542505069908    0.29517125983493 
   0.30573789304308    0.29567255755820 
   0.31613240450364    0.29619838966610 
   0.32661284007296    0.29674983223255 
   0.33718365347304    0.29732804777142 
   0.34784949442776    0.29793429225560 
   0.35861520450490    0.29856992269369 
   0.36948581169845    0.29923640533273 
   0.38046652385031    0.29993532455874 
   0.39156272089364    0.30066839257317 
   0.40277994574294    0.30143745991988 
   0.41412389346127    0.30224452693472 
   0.42560039811825    0.30309175617600 
   0.43721541652448    0.30398148588078 
   0.44897500781551    0.30491624446715 
   0.46088530767817    0.30589876607954 
   0.47295249589341    0.30693200714199 
   0.48518275583044    0.30801916385637 
   0.49758222458757    0.30916369055006 
   0.51015693264181    0.31036931875293 
   0.52291273214548    0.31164007685820 
   0.53585521337880    0.31298031020715 
   0.54898960931495    0.31439470142353 
   0.56232068874465    0.31588829081989 
   0.57585263890829    0.31746649669129 
   0.58958893905487    0.31913513531102 
   0.60353222675644    0.32090044043163 
   0.61768415912366    0.32276908208004 
   0.63204527127549    0.32474818440098 
   0.64661483450386    0.32684534225501 
   0.66139071654508    0.32906863619877 
   0.67636924623505    0.33142664537265 
   0.69154508460420    0.33392845767918 
   0.70691110418494    0.33658367646008 
   0.72245827798781    0.33940242265665 
   0.73817557928176    0.34239533117484 
   0.75404989302095    0.34557353985858 
   0.77006593952472    0.34894866911405 
   0.78620621087287    0.35253278981322 
   0.80245092045440    0.35633837665477 
   0.81877796624061    0.36037824367573 
   0.83516290867481    0.36466545812084 
   0.85157896461684    0.36921322841442 
   0.86799701958281    0.37403476160727 
   0.88438566160411    0.37914308546044 
   0.90071124140639    0.38455083040243 
   0.91693796525944    0.39026996709938 
   0.93302802871187    0.39631149651250 
   0.94894180136133    0.40268509130282 
   0.96463807459357    0.40939869053634 
   0.98007438548330    0.41645805405630 
   0.99520743029017    0.42386628876662 
   1.00999357955912    0.43162336634228 
   1.02438950305040    0.43972566018873 
   1.03835290593730    0.44816553799137 
   1.05184336759068    0.45693105362395 
   1.06482326105595    0.46600578673867 
   1.07725871615331    0.47536887808716 
   1.08912057411936    0.48499530183450 
   1.10038526986662    0.49485640211729 
   1.11103557251070    0.50492070067555 
   1.12106111836992    0.51515495818070 
   1.13045868390581    0.52552544779803 
   1.13923216729226    0.53599937963924 
   1.14739227229614    0.54654640167784 
   1.15495591158306    0.55714009642005 
   1.16194536371331    0.56775939037660 
   1.16838722681566    0.57838979114830 
   1.17431121351490    0.58902436192676 
   1.17974883059559    0.59966433676122 
   1.18473198881072    0.61031927889474 
   1.18929159742860    0.62100669997099 
   1.19345621430797    0.63175110011502 
   1.19725083943441    0.64258245945514 
   1.20069594763279    0.65353429771426 
   1.20380684522349    0.66464149451035 
   1.20659340317384    0.67593810167192 
   1.20906017283789    0.68745536602826 
   1.21120684307038    0.69922012350635 
   1.21302896228551    0.71125364607539 
   1.21451883250658    0.72357094824519 
   1.21566648364533    0.73618050678170 
   1.21646064932212    0.74908432039786 
   1.21688968379496    0.76227823029199 
   1.21694237802998    0.77575242885093 
   1.21660864908466    0.78949209512549 
   1.21588009004921    0.80347810721008 
   1.21475037799571    0.81768779158431 
   1.21321554513437    0.83209567753888 
   1.21127412405484    0.84667423146829 
   1.20892718179580    0.86139455150624 
   1.20617825976838    0.87622700803210 
   1.20303323747439    0.89114182006102 
   1.19950013777284    0.90610956147133 
   1.19558889042197    0.92110159435584 
   1.19131106903482    0.93609042952001 
   1.18667961466358    0.95105001628547 
   1.18170855716932    0.96595596537436 
   1.17641274347264    0.98078570980225 
   1.17080757981679    0.99551860950151 
   1.16490879335519    1.01013600588870 
   1.15873221673511    1.02462123286213 
   1.15229359789153    1.03895959079686 
   1.14560843599997    1.05313829004248 
   1.13869184345690    1.06714637022506 
   1.13155843286822    1.08097460133513 
   1.12422222732522    1.09461537213764 
   1.11669659174134    1.10806257089234 
   1.10899418270514    1.12131146271884 
   1.10112691417734    1.13435856721415 
   1.09310593640395    1.14720153914425 
   1.08494162562170    1.15983905423164 
   1.07664358245991    1.17227070127422 
   1.06822063736669    1.18449688110907 
   1.05968086185782    1.19651871230458 
   1.05103158486663    1.20833794296989 
   1.04227941391230    1.21995686772267 
   1.03343026117141    1.23137824867929 
   1.02448937479399    1.24260523931125 
   1.01546137594081    1.25364131014764 
   1.00635030201513    1.26449017555747 
   0.99715965643395    1.27515572119778 
   0.98789246503856    1.28564193211149 
   0.97855133891490    1.29595282187510 
   0.96913854300611    1.30609236357886 
   0.95965606949594    1.31606442374900 
   0.95010571455106    1.32587270055363 
   0.94048915667377    1.33552066776444 
   0.93080803465490    1.34501152595564 
   0.92106402295786    1.35434816232196 
   0.91125890231415    1.36353312028702 
   0.90139462337981    1.37256857978134 
   0.89147336147914    1.38145634870551 
   0.88149756074409    1.39019786569563 
   0.87146996631966    1.39879421388998 
   0.86139364373666    1.40724614499369 
   0.85127198502093    1.41555411256386 
   0.84110870159989    1.42371831312001 
   0.83090780455053    1.43173873342814 
   0.82067357319640    1.43961520213025 
   0.81041051347601    1.44734744379049 
   0.80012330786490    1.45493513341495 
   0.78981675891376    1.46237794956156 
   0.77949572866419    1.46967562429481 
   0.76916507630300    1.47682798843828 
   0.75882959641969    1.48383501083718 
   0.74849396012599    1.49069683064111 
   0.73816266109442    1.49741378195213 
   0.72783996826711    1.50398641053048 
   0.71752988660009    1.51041548260515 
   0.70723612674615    1.51670198617400 
   0.69696208407430    1.52284712549097 
   0.68671082689402    1.52885230970081 
   0.67648509324011    1.53471913679010 
   0.66628729510490    1.54044937415315 
   0.65611952862487    1.54604493712515 
   0.64598358845891    1.55150786679775 
   0.63588098447182    1.55684030831638 
   0.62581295886085    1.56204449066400 
   0.61578050204705    1.56712270868637 
   0.60578436597085    1.57207730782272 
   0.59582507386557    1.57691067170481 
   0.58590292608453    1.58162521249508 
   0.57601800208956    1.58622336358262 
   0.56617015921523    1.59070757405559 
   0.55635902926681    1.59508030424337 
   0.54658401434496    1.59934402156841 
   0.53684428349864    1.60350119597528 
   0.52713877186673    1.60755429429613 
   0.51746618388566    1.61150577306419 
   0.50782500191804    1.61535806947381 
   0.49821350132512    1.61911359039917 
   0.48862977258354    1.62277469959384 
   0.47907175057792    1.62634370339537 
   0.46953725070972    1.62982283542545 
   0.46002401099423    1.63321424090841 
   0.45052973889295    1.63651996130991 
   0.44105216128362    1.63974192003008 
   0.43158907571482    1.64288190986288 
   0.42213840094958    1.64594158286753 
   0.41269822476839    1.64892244318687 
   0.40326684708523    1.65182584320835 
   0.39384281661369    1.65465298329758 
   0.38442495960128    1.65740491516130 
   0.37501239950144    1.66008254871790 
   0.36560456686549    1.66268666218933 
   0.35620119917899    1.66521791497713 
   0.34680233082567    1.66767686276578 
   0.33740827380654    1.67006397420369 
   0.32801959025858    1.67237964846066 
   0.31863705817865    1.67462423294227 
   0.30926163205322    1.67679804046604 
   0.29989440030039    1.67890136525982 
   0.29053654154113    1.68093449723599 
   0.28118928171573    1.68289773410944 
   0.27185385395049    1.68479139106707 
   0.26253146285398    1.68661580784275 
   0.25322325459408    1.68837135320506 
   0.24393029368677    1.69005842700701 
   0.23465354694482    1.69167746007614 
   0.22539387451343    1.69322891232231 
   0.21615202740668    1.69471326951126 
   0.20692865048638    1.69613103917898 
   0.19772428944370    1.69748274615469 
   0.18853940008070    1.69876892810865 
   0.17937435807940    1.69999013146248 
   0.17022946749318    1.70114690789103 
   0.16110496640433    1.70223981152896 
   0.15200102853451    1.70326939687350 
   0.14291776004583    1.70423621726944 
   0.13385519127877    1.70514082377431 
   0.12481326369938    1.70598376414750 
   0.11579181281758    1.70676558168177 
   0.10679054825948    1.70748681360857 
   0.09780903248920    1.70814798884719 
   0.08884665986849    1.70874962493619 
   0.07990263779926    1.70929222406576 
   0.07097597162421    1.70977626822313 
   0.06206545476896    1.71020221355176 
   0.05316966532064    1.71057048410982 
   0.04428696986857    1.71088146527950 
   0.03541553501666    1.71113549712904 
   0.02655334653422    1.71133286805306 
   0.01769823567608    1.71147380902057 
   0.00884791179324    1.71155848873608 
   0.00000000000037    1.71158700997827 


==> anc/a0.95_M512.dat <==
   0.00000000000029    1.71872279053690 
  -0.00891282674736    1.71869518275354 
  -0.01782770199946    1.71861143445201 
  -0.02674663227959    1.71847145794133 
  -0.03567155315739    1.71827510916279 
  -0.04460429800800    1.71802219074442 
  -0.05354657157033    1.71771245600427 
  -0.06249992944192    1.71734561365195 
  -0.07146576428477    1.71692133290078 
  -0.08044529910453    1.71643924868521 
  -0.08943958752606    1.71589896668697 
  -0.09844952055234    1.71530006790281 
  -0.10747583888428    1.71464211254190 
  -0.11651914952931    1.71392464311091 
  -0.12557994515706    1.71314718663184 
  -0.13465862449873    1.71230925602687 
  -0.14375551204420    1.71141035079656 
  -0.15287087538169    1.71044995719480 
  -0.16200493874410    1.70942754816707 
  -0.17115789166759    1.70834258335158 
  -0.18032989210625    1.70719450944878 
  -0.18952106385286    1.70598276123303 
  -0.19873148864641    1.70470676341949 
  -0.20796119386042    1.70336593350614 
  -0.21721013711213    1.70195968560000 
  -0.22647818947468    1.70048743511195 
  -0.23576511917578    1.69894860408329 
  -0.24507057771317    1.69734262679651 
  -0.25439409020140    1.69566895523816 
  -0.26373505150193    1.69392706392687 
  -0.27309272930125    1.69211645360561 
  -0.28246627482686    1.69023665332008 
  -0.29185474136674    1.68828722046915 
  -0.30125711022740    1.68626773850847 
  -0.31067232326459    1.68417781211293 
  -0.32009932068370    1.68201705974382 
  -0.32953708245680    1.67978510371822 
  -0.33898467145800    1.67748155802595 
  -0.34844127628680    1.67510601427990 
  -0.35790625173286    1.67265802630464 
  -0.36737915493046    1.67013709396380 
  -0.37685977544899    1.66754264688815 
  -0.38634815785289    1.66487402879415 
  -0.39584461562574    1.66213048307016 
  -0.40534973576795    1.65931114025918 
  -0.41486437382666    1.65641500797931 
  -0.42438963957545    1.65344096370641 
  -0.43392687400828    1.65038775069729 
  -0.44347761872232    1.64725397717016 
  -0.45304357911614    1.64403811868636 
  -0.46262658310204    1.64073852350864 
  -0.47222853720845    1.63735342055306 
  -0.48185138201630    1.63388092941953 
  -0.49149704882794    1.63031907188523 
  -0.50116741930669    1.62666578418879 
  -0.51086428955878    1.62291892942237 
  -0.52058933977103    1.61907630939098 
  -0.53034411008975    1.61513567538912 
  -0.54012998295625    1.61109473748283 
  -0.54994817163480    1.60695117205946 
  -0.55979971421381    1.60270262760844 
  -0.56968547196649    1.59834672890657 
  -0.57960613065357    1.59388107998616 
  -0.58956220316682    1.58930326644260 
  -0.59955403186441    1.58461085777497 
  -0.60958178904812    1.57980141053069 
  -0.61964547427220    1.57487247303474 
  -0.62974490753986    1.56982159241563 
  -0.63987971790617    1.56464632449930 
  -0.65004932752872    1.55934424693169 
  -0.66025293174356    1.55391297562863 
  -0.67048947624830    1.54835018435539 
  -0.68075763290008    1.54265362693384 
  -0.69105577594805    1.53682116128444 
  -0.70138196068929    1.53085077426094 
  -0.71173390655252    1.52474060604399 
  -0.72210898647417    1.51848897274412 
  -0.73250422415225    1.51209438583037 
  -0.74291630036798    1.50555556705319 
  -0.75334156908614    1.49887145766198 
  -0.76377608351768    1.49204122092277 
  -0.77421563178764    1.48506423720493 
  -0.78465578133223    1.47794009121471 
  -0.79509193067742    1.47066855128968 
  -0.80551936685246    1.46324954101798 
  -0.81593332638021    1.45568310379177 
  -0.82632905757422    1.44796936123205 
  -0.83670188176491    1.44010846671775 
  -0.84704725107489    1.43210055550313 
  -0.85736080046405    1.42394569310288 
  -0.86763839196114    1.41564382375463 
  -0.87787614928176    1.40719472082620 
  -0.88807048138986    1.39859794101451 
  -0.89821809397648    1.38985278408304 
  -0.90831598828884    1.38095825970658 
  -0.91836144722379    1.37191306274080 
  -0.92835200908252    1.36271555792070 
  -0.93828542984373    1.35336377463060 
  -0.94815963522815    1.34385541199763 
  -0.95797266417621    1.33418785416323 
  -0.96772260562191    1.32435819520825 
  -0.97740753060600    1.31436327287098 
  -0.98702542181850    1.30419970993006 
  -0.99657410259333    1.29386396194468 
  -1.00605116720099    1.28335236996982 
  -1.01545391401349    1.27266121690179 
  -1.02477928277067    1.26178678625830 
  -1.03402379678792    1.25072542244827 
  -1.04318351054615    1.23947359191920 
  -1.05225396273122    1.22802794495649 
  -1.06123013447729    1.21638537831490 
  -1.07010641234771    1.20454309924893 
  -1.07887655548166    1.19249869183530 
  -1.08753366635886    1.18025018671213 
  -1.09607016479086    1.16779613546142 
  -1.10447776502595    1.15513569081535 
  -1.11274745623397    1.14226869365829 
  -1.12086948708603    1.12919576743008 
  -1.12883335562318    1.11591842002331 
  -1.13662780607442    1.10243915263637 
  -1.14424083469493    1.08876157432635 
  -1.15165970701023    1.07489052024425 
  -1.15887098903759    1.06083217076749 
  -1.16586059508775    1.04659416801455 
  -1.17261385461216    1.03218572556339 
  -1.17911560024841    1.01761772662951 
  -1.18535027872866    1.00290280550562 
  -1.19130208566226    0.98805540673517 
  -1.19695512439093    0.97309181628802 
  -1.20229358815526    0.95803015893072 
  -1.20730196371009    0.94289035603438 
  -1.21196525329173    0.92769403824968 
  -1.21626921047346    0.91246440781182 
  -1.22020058395600    0.89722604575230 
  -1.22374736173714    0.88200466002864 
  -1.22689900642071    0.86682677160671 
  -1.22964667070840    0.85171933691643 
  -1.23198338045971    0.83670930694729 
  -1.23390417123254    0.82182312564846 
  -1.23540616311529    0.80708617334629 
  -1.23648855816006    0.79252216466711 
  -1.23715254511168    0.77815251502148 
  -1.23740109771274    0.76399569510137 
  -1.23723865600031    0.75006659907474 
  -1.23667068504019    0.73637595916844 
  -1.23570311281032    0.72292984689949 
  -1.23434165869430    0.70972930877397 
  -1.23259107633037    0.69677019061228 
  -1.23045434895903    0.68404320756778 
  -1.22793189069473    0.67153431309102 
  -1.22502082091717    0.65922540564349 
  -1.22171438768800    0.64709538385418 
  -1.21800161570491    0.63512151915609 
  -1.21386724179567    0.62328106514107 
  -1.20929197615597    0.61155297581538 
  -1.20425309419874    0.59991957403230 
  -1.19872532887700    0.58836800703169 
  -1.19268200405144    0.57689135055268 
  -1.18609633068277    0.56548926933783 
  -1.17894277994715    0.55416819709380 
  -1.17119844798513    0.54294105038026 
  -1.16284433214008    0.53182653067061 
  -1.15386644585227    0.52084809524409 
  -1.14425670886376    0.51003269287823 
  -1.13401356266038    0.49940936754259 
  -1.12314227963226    0.48900783405509 
  -1.11165495802834    0.47885712380347 
  -1.09957022086091    0.46898438540140 
  -1.08691266125848    0.45941390471613 
  -1.07371209502580    0.45016638304313 
  -1.06000269040191    0.44125848486640 
  -1.04582204456996    0.43270264168134 
  -1.03121026790498    0.42450707908737 
  -1.01620912319121    0.41667602251575 
  -1.00086125135673    0.40921003257018 
  -0.98520950040712    0.40210642272153 
  -0.96929636195962    0.39535971806024 
  -0.95316351085840    0.38896212195165 
  -0.93685143776361    0.38290396610455 
  -0.92039916185180    0.37717412760170 
  -0.90384401013284    0.37176040322629 
  -0.88722145067156    0.36664983671449 
  -0.87056496859430    0.36182899841894 
  -0.85390597570862    0.35728421946418 
  -0.83727374655352    0.35300178406657 
  -0.82069537554064    0.34896808452131 
  -0.80419575143932    0.34516974365368 
  -0.78779754676287    0.34159370946262 
  -0.77152122062462    0.33822732639514 
  -0.75538503437163    0.33505838727186 
  -0.73940507979775    0.33207516941310 
  -0.72359532001940    0.32926645802943 
  -0.70796764319793    0.32662155947641 
  -0.69253192924265    0.32413030653977 
  -0.67729612945529    0.32178305753005 
  -0.66226635880890    0.31957069062185 
  -0.64744700021632    0.31748459457852 
  -0.63284081976403    0.31551665675082 
  -0.61844909149262    0.31365924903138 
  -0.60427172992509    0.31190521227606 
  -0.59030742820649    0.31024783957182 
  -0.57655379945097    0.30868085862822 
  -0.56300751872027    0.30719841349892 
  -0.54966446300008    0.30579504579036 
  -0.53651984660948    0.30446567548903 
  -0.52356834967675    0.30320558152548 
  -0.51080423763279    0.30201038219488 
  -0.49822147009229    0.30087601555848 
  -0.48581379798345    0.29979871996068 
  -0.47357484831371    0.29877501480253 
  -0.46149819648266    0.29780168171683 
  -0.44957742653667    0.29687574628578 
  -0.43780618017085    0.29599446043389 
  -0.42617819559822    0.29515528561061 
  -0.41468733761128    0.29435587685687 
  -0.40332762025464    0.29359406782233 
  -0.39209322351740    0.29286785677394 
  -0.38097850535600    0.29217539360775 
  -0.36997801019421    0.29151496785212 
  -0.35908647484003    0.29088499762752 
  -0.34829883253389    0.29028401951273 
  -0.33761021561878    0.28971067925368 
  -0.32701595711961    0.28916372324622 
  -0.31651159134741    0.28864199071987 
  -0.30609285351275    0.28814440655346 
  -0.29575567824403    0.28766997465647 
  -0.28549619686044    0.28721777185851 
  -0.27531073324048    0.28678694225620 
  -0.26519579815103    0.28637669197668 
  -0.25514808194924    0.28598628432404 
  -0.24516444563366    0.28561503528379 
  -0.23524191029297    0.28526230936565 
  -0.22537764507439    0.28492751577115 
  -0.21556895386171    0.28461010487473 
  -0.20581326091191    0.28430956501078 
  -0.19610809574399    0.28402541955799 
  -0.18645107760407    0.28375722431408 
  -0.17683989984380    0.28350456515131 
  -0.16727231454737    0.28326705594286 
  -0.15774611772493    0.28304433674696 
  -0.14825913536141    0.28283607223509 
  -0.13880921056937    0.28264195034701 
  -0.12939419204896    0.28246168115551 
  -0.12001192400608    0.28229499592088 
  -0.11066023762902    0.28214164631586 
  -0.10133694417195    0.28200140380021 
  -0.09203982964782    0.28187405912574 
  -0.08276665109014    0.28175942195175 
  -0.07351513430909    0.28165732055361 
  -0.06428297303827    0.28156760160693 
  -0.05506782934837    0.28149013003307 
  -0.04586733518932    0.28142478889185 
  -0.03667909491521    0.28137147931066 
  -0.02750068864262    0.28133012043971 
  -0.01832967629448    0.28130064942591 
  -0.00916360218425    0.28128302139863 
   0.00000000000003    0.28127720946310 
   0.00916360194813    0.28128320469745 
   0.01832967534913    0.28130101615239 
   0.02750068651299    0.28133067085171 
   0.03667909112289    0.28137221379550 
   0.04586732925118    0.28142570796685 
   0.05506782077516    0.28149123434642 
   0.06428296133327    0.28156889193866 
   0.07351511896658    0.28165879781693 
   0.08276663159401    0.28176108719457 
   0.09203980546994    0.28187591353253 
   0.10133691477071    0.28200344869413 
   0.11066020244755    0.28214388316127 
   0.12001188247064    0.28229742632625 
   0.12939414356700    0.28246430687674 
   0.13880915452777    0.28264477329129 
   0.14825907112427    0.28283909446523 
   0.15774604463156    0.28304756048637 
   0.16727223190983    0.28327048358117 
   0.17683980694452    0.28350819925074 
   0.18645097369306    0.28376106761662 
   0.19610798003598    0.28402947499342 
   0.20581313258311    0.28431383570571 
   0.21556881204639    0.28461459416262 
   0.22537748886102    0.28493222720349 
   0.23524173872013    0.28526724672438 
   0.24516425768534    0.28562020259493 
   0.25514787654985    0.28599168587280 
   0.26519557415975    0.28638233232409 
   0.27531048944513    0.28679282625723 
   0.28549593197056    0.28722390468204 
   0.29575539088328    0.28767636180701 
   0.30609254221042    0.28815105389497 
   0.31651125452904    0.28864890450161 
   0.32701559309640    0.28917091013109 
   0.33760982257593    0.28971814634895 
   0.34829840851740    0.29029177440370 
   0.35908601774206    0.29089304841417 
   0.36997751773652    0.29152332318914 
   0.38097797507147    0.29218406274829 
   0.39209265272905    0.29287684961749 
   0.40332700605217    0.29360339496707 
   0.41468667682437    0.29436554965706 
   0.42617748476641    0.29516531623939 
   0.43780541550934    0.29600486195217 
   0.44957660389752    0.29688653271758 
   0.46149731131058    0.29781286813180 
   0.47357389559578    0.29878661740605 
   0.48581277219173    0.29981075619223 
   0.49822036511837    0.30088850419874 
   0.51080304671291    0.30202334348214 
   0.52356706530621    0.30321903728166 
   0.53651846044465    0.30447964925599 
   0.54966296574619    0.30580956297658 
   0.56300590000269    0.30721350153691 
   0.57655204766771    0.30869654714280 
   0.59030553035877    0.31026416055906 
   0.60426967142292    0.31192220029272 
   0.61844685593142    0.31367694139419 
   0.63283838866805    0.31553509374455 
   0.64744435274379    0.31750381967134 
   0.66226347141329    0.31959075068565 
   0.67729297549629    0.32180400306259 
   0.69252847853968    0.32415219188416 
   0.70796386151829    0.32664444303202 
   0.72359116849230    0.32929040244631 
   0.73940051424495    0.33210024175953 
   0.75538000454490    0.33508465916152 
   0.77151566934022    0.33825487405673 
   0.78779140892369    0.34162261373018 
   0.80418895293656    0.34520008985027 
   0.82068783202954    0.34899996220242 
   0.83726536210181    0.35303528658234 
   0.85389664132259    0.35731944329124 
   0.87055456063737    0.36186604220431 
   0.88720982920295    0.36668879996551 
   0.90383101721274    0.37180138457341 
   0.92038461988245    0.37721722255653 
   0.93683514796624    0.38294926423655 
   0.95314525202105    0.38900970341549 
   0.96927588963225    0.39540964942725 
   0.98518654676183    0.40215875210612 
   1.00083552597002    0.40926478410088 
   1.01618031502985    0.41673319028277 
   1.03117804879899    0.42456662080524 
   1.04578607441674    0.43276447242945 
   1.05996262425514    0.44132247139982 
   1.07366759206623    0.45023233927656 
   1.08686339542809    0.45948158904539 
   1.09951589267746    0.46905350050304 
   1.11159530683021    0.47892731941750 
   1.12307709528067    0.48907871299612 
   1.13394269561940    0.49948049482466 
   1.14418007762832    0.51010360742937 
   1.15378404092993    0.52091832331214 
   1.16275621617436    0.53189559976259 
   1.17110475207964    0.54300850250223 
   1.17884369670354    0.55423360017905 
   1.18599210482550    0.56555222604875 
   1.19257292170487    0.57695150403813 
   1.19861170658124    0.58842504364581 
   1.20413526860795    0.59997322338444 
   1.20917029511680    0.61160300878133 
   1.21374205719892    0.62332729058510 
   1.21787327820864    0.63516378010563 
   1.22158324315680    0.64713355374525 
   1.22488720825220    0.65925938507010 
   1.22779614064153    0.67156402727624 
   1.23031678348177    0.68406860458447 
   1.23245200820102    0.69679124023152 
   1.23420139104790    0.70974600173763 
   1.23556193852648    0.72294219438325 
   1.23652888591319    0.73638399222677 
   1.23709650173425    0.75007036790590 
   1.23725884482680    0.76399526803890 
   1.23701043585748    0.77814797721632 
   1.23634681955125    0.79251361648089 
   1.23526500614974    0.80707372850932 
   1.23376379036295    0.82180690926103 
   1.23184395333909    0.83668945340684 
   1.22950835821323    0.85169598785332 
   1.22676195293298    0.86680007389682 
   1.22361169565353    0.88197476393982 
   1.22006641838314    0.89719310326208 
   1.21613664406630    0.91242857112121 
   1.21183437119180    0.92765545850185 
   1.20717283854513    0.94284918223843 
   1.20216628106587    0.95798653708025 
   1.19682968605675    0.97304588866133 
   1.19117855730526    0.98800731135787 
   1.18522869307730    1.00285267575765 
   1.17899598245053    1.01756569097590 
   1.17249622308937    1.03213190739112 
   1.16574496232636    1.04653868555698 
   1.15875736231487    1.06077513710161 
   1.15154808905563    1.07483204334571 
   1.14413122428850    1.08870175717092 
   1.13652019858467    1.10237809333633 
   1.12872774348836    1.11585621199064 
   1.12076586024252    1.12913249955801 
   1.11264580249635    1.14220445051573 
   1.10437807042273    1.15507055284833 
   1.09597241386071    1.16773017919810 
   1.08743784241096    1.18018348496754 
   1.07878264082447    1.19243131391395 
   1.07001438848934    1.20447511114284 
   1.06113998230088    1.21631684289651 
   1.05216566264768    1.22795892216475 
   1.04309704262678    1.23940413893917 
   1.03393914087839    1.25065559388301 
   1.02469641858807    1.26171663429367 
   1.01537282122722    1.27259079146329 
   1.00597182549855    1.28328171887190 
   0.99649649173145    1.29379313103187 
   0.98694952166039    1.30412874321013 
   0.97733332114507    1.31429221263931 
   0.96765006699288    1.32428708216366 
   0.95790177665410    1.33411672751431 
   0.94809037921647    1.34378430955974 
   0.93821778585280    1.35329273291282 
   0.92828595769959    1.36264461220285 
   0.91829696907630    1.37184224714014 
   0.90825306400295    1.38088760723465 
   0.89815670413236    1.38978232669244 
   0.88801060647608    1.39852770963660 
   0.87781776965044    1.40712474539992 
   0.86758148778585    1.41557413324766 
   0.85730535170210    1.42387631552595 
   0.84699323743558    1.43203151791884 
   0.83664928268476    1.44003979524487 
   0.82627785220052    1.44790108104712 
   0.81588349356292    1.45561523912874 
   0.80547088514533    1.46318211516775 
   0.79504477834767    1.47060158660028 
   0.78460993637890    1.47787360909356 
   0.77417107196744    1.48499825812372 
   0.76373278637777    1.49197576442596 
   0.75329951200237    1.49880654237911 
   0.74287546058751    1.50549121071544 
   0.73246457883894    1.51203060529118 
   0.72207051275550    1.51842578400383 
   0.71169658156641    1.52467802427792 
   0.70134576162995    1.53078881385053 
   0.69102068010923    1.53675983585062 
   0.68072361771531    1.54259294937214 
   0.67045651932697    1.54829016687183 
   0.66022101090295    1.55385362977602 
   0.65001842082119    1.55928558364551 
   0.63984980364221    1.56458835413290 
   0.62971596430665    1.56976432477442 
   0.61961748094873    1.57481591740921 
   0.60955472481679    1.57974557572822 
   0.59952787622021    1.58455575215069 
   0.58953693592430    1.58924889792937 
   0.57958173195241    1.59382745612400 
   0.56966192227579    1.59829385687179 
   0.55977699433577    1.60265051424275 
   0.54992626270748    1.60689982389905 
   0.54010886645594    1.61104416078766 
   0.53032376783227    1.61508587617210 
   0.52056975391229    1.61902729344702 
   0.51084544259372    1.62287070235667 
   0.50114929406681    1.62661835144419 
   0.49147962847658    1.63027243876775 
   0.48183465004177    1.63383510112174 
   0.47221247741444    1.63730840217440 
   0.46261117959560    1.64069432007233 
   0.45302881629273    1.64399473515220 
   0.44346348124866    1.64721141844304 
   0.43391334680266    1.65034602163091 
   0.42437670778650    1.65340006910241 
   0.41485202281058    1.65637495258174 
   0.40533795106516    1.65927192874480 
   0.39583338293730    1.66209212003483 
   0.38633746301767    1.66483651873627 
   0.37684960442181    1.66750599418968 
   0.36736949376224    1.67010130286990 
   0.35789708655284    1.67262310090277 
   0.34843259328767    1.67507195847945 
   0.33897645688378    1.67744837553913 
   0.32952932259402    1.67975279804327 
   0.32009200185555    1.68198563415100 
   0.31066543182819    1.68414726963402 
   0.30125063257369    1.68623808193004 
   0.29184866392286    1.68825845232976 
   0.28246058406040    1.69020877591146 
   0.27308741172608    1.69208946897746 
   0.26373009368481    1.69390097389490 
   0.25438947876930    1.69564376139480 
   0.24506629936028    1.69731833052360 
   0.23576116067041    1.69892520656601 
   0.22647453766511    1.70046493735328 
   0.21720677893179    1.70193808843492 
   0.20795811633166    1.70334523761510 
   0.19872867888343    1.70468696934062 
   0.18951850906321    1.70596386937279 
   0.18032757959176    1.70717652009107 
   0.17115580882406    1.70832549666529 
   0.16200307306082    1.70941136421241 
   0.15286921444015    1.71043467592886 
   0.14375404351692    1.71139597207849 
   0.13465733614769    1.71229577962339 
   0.12557882483236    1.71313461222353 
   0.11651818516749    1.71391297029980 
   0.10747501850694    1.71463134086073 
   0.09844883226426    1.71529019682626 
   0.08943901951332    1.71588999564481 
   0.08044483963183    1.71643117707747 
   0.07146540169245    1.71691416011439 
   0.06249965214182    1.71733933907866 
   0.05354636804106    1.71770707905909 
   0.04460415678884    1.71801771088404 
   0.03567146284142    1.71827152590321 
   0.02674658150549    1.71846877087387 
   0.01782767944263    1.71860964325716 
   0.00891282110997    1.71869428721193 
   0.00000000000029    1.71872279053690 


==> anc/a0.975_M512.dat <==
   0.00000000000008    1.73297641502755 
  -0.00904302008560    1.73294877166750 
  -0.01808732624638    1.73286498179401 
  -0.02713417648433    1.73272498730734 
  -0.03618478465794    1.73252869268244 
  -0.04524030223441    1.73227596681812 
  -0.05430180432975    1.73196664537797 
  -0.06337028098133    1.73160053340037 
  -0.07244663422194    1.73117740792679 
  -0.08153168110198    1.73069702039144 
  -0.09062616236501    1.73015909853425 
  -0.09973075605092    1.72956334764046 
  -0.10884609491053    1.72890945097371 
  -0.11797278619431    1.72819706934809 
  -0.12711143215095    1.72742583987515 
  -0.13626264946021    1.72659537401366 
  -0.14542708584152    1.72570525513778 
  -0.15460543223087    1.72475503591167 
  -0.16379842919940    1.72374423581062 
  -0.17300686668222    1.72267233915129 
  -0.18223157657124    1.72153879398444 
  -0.19147341826576    1.72034301215980 
  -0.20073325782925    1.71908437079663 
  -0.21001194192506    1.71776221528994 
  -0.21931026815350    1.71637586385926 
  -0.22862895375020    1.71492461351366 
  -0.23796860480049    1.71340774717618 
  -0.24732968816000    1.71182454159276 
  -0.25671250814600    1.71017427555712 
  -0.26611718978741    1.70845623792091 
  -0.27554367001907    1.70666973483438 
  -0.28499169771116    1.70481409567808 
  -0.29446084287582    1.70288867720078 
  -0.30395051483240    1.70089286546750 
  -0.31345998857693    1.69882607533982 
  -0.32298843812630    1.69668774734815 
  -0.33253497521761    1.69447734196490 
  -0.34209869146013    1.69219433143810 
  -0.35167870187001    1.68983818948722 
  -0.36127418767254    1.68740837928833 
  -0.37088443632885    1.68490434027711 
  -0.38050887692658    1.68232547436702 
  -0.39014710935302    1.67967113221543 
  -0.39979892602785    1.67694060016545 
  -0.40946432539006    1.67413308844989 
  -0.41914351678701    1.67124772116380 
  -0.42883691687809    1.66828352840131 
  -0.43854513811497    1.66523944081471 
  -0.44826897026965    1.66211428669898 
  -0.45800935632639    1.65890679154269 
  -0.46776736431273    1.65561557982804 
  -0.47754415680105    1.65223917871925 
  -0.48734095985462    1.64877602316259 
  -0.49715903311616    1.64522446184036 
  -0.50699964254575    1.64158276338575 
  -0.51686403701994    1.63784912227785 
  -0.52675342962359    1.63402166390034 
  -0.53666898402582    1.63009844835865 
  -0.54661180586351    1.62607747280500 
  -0.55658293859243    1.62195667220582 
  -0.56658336284552    1.61773391869100 
  -0.57661399799158    1.61340701983029 
  -0.58667570434763    1.60897371637383 
  -0.59676928438590    1.60443168015150 
  -0.60689548130727    1.59977851293492 
  -0.61705497352804    1.59501174711091 
  -0.62724836393933    1.59012884898975 
  -0.63747616322531    1.58512722546960 
  -0.64773876703759    1.58000423460496 
  -0.65803642737767    1.57475720039126 
  -0.66836921909232    1.56938343179468 
  -0.67873700289289    1.56388024574731 
  -0.68913938672519    1.55824499351600 
  -0.69957568760861    1.55247508956188 
  -0.71004489620651    1.54656804176027 
  -0.72054564637450    1.54052148166496 
  -0.73107619176256    1.53433319339088 
  -0.74163439123444    1.52800113966203 
  -0.75221770444122    1.52152348362859 
  -0.76282319837593    1.51489860519336 
  -0.77344756517918    1.50812511079456 
  -0.78408715089896    1.50120183585601 
  -0.79473799436282    1.49412783942237 
  -0.80539587482843    1.48690239083007 
  -0.81605636666147    1.47952494860824 
  -0.82671489896422    1.47199513214142 
  -0.83736681785719    1.46431268694448 
  -0.84800744900234    1.45647744468398 
  -0.85863215795292    1.44848927931961 
  -0.86923640601560    1.44034806092151 
  -0.87981579950998    1.43205360883746 
  -0.89036613059634    1.42360564592981 
  -0.90088340820216    1.41500375557325 
  -0.91136387799448    1.40624734299865 
  -0.92180403080086    1.39733560238906 
  -0.93220059935409    1.38826749088799 
  -0.94255054370428    1.37904171037799 
  -0.95285102608149    1.36965669754588 
  -0.96309937638093    1.36011062238729 
  -0.97329304975757    1.35040139494225 
  -0.98342957804179    1.34052667971733 
  -0.99350651680561    1.33048391696441 
  -1.00352138991617    1.32027034977317 
  -1.01347163330651    1.30988305581182 
  -1.02335453948498    1.29931898253233 
  -1.03316720400814    1.28857498474536 
  -1.04290647478526    1.27764786366306 
  -1.05256890469322    1.26653440679138 
  -1.06215070759684    1.25523142840449 
  -1.07164771752368    1.24373581072294 
  -1.08105535047039    1.23204454630843 
  -1.09036856814586    1.22015478254333 
  -1.09958184290648    1.20806386934407 
  -1.10868912321859    1.19576941143132 
  -1.11768379919275    1.18326932651765 
  -1.12655866805796    1.17056191065987 
  -1.13530589985739    1.15764591175136 
  -1.14391700411615    1.14452061170800 
  -1.15238279871516    1.13118591734786 
  -1.16069338266051    1.11764245931074 
  -1.16883811482262    1.10389169764684 
  -1.17680560099567    1.08993603196711 
  -1.18458369176663    1.07577891333484 
  -1.19215949366310    1.06142495443066 
  -1.19951939586169    1.04688003397574 
  -1.20664911438465    1.03215139097809 
  -1.21353375520098    1.01724770409330 
  -1.22015789699874    1.00217915127275 
  -1.22650569362611    0.98695744491151 
  -1.23256099533653    0.97159583790279 
  -1.23830748703811    0.95610909634974 
  -1.24372884076195    0.94051343517732 
  -1.24880887854533    0.92482641352612 
  -1.25353174089126    0.90906678760906 
  -1.25788205493222    0.89325431968927 
  -1.26184509541642    0.87740954303074 
  -1.26540693068105    0.86155348412807 
  -1.26855454493220    0.84570734530242 
  -1.27127592749208    0.82989215292376 
  -1.27356011931840    0.81412837915481 
  -1.27539720720871    0.79843554825610 
  -1.27677825688671    0.78283184214799 
  -1.27769517788804    0.76733372401023 
  -1.27814051611231    0.75195560299098 
  -1.27810717436992    0.73670956716767 
  -1.27758806743722    0.72160521506013 
  -1.27657572606550    0.70664961724307 
  -1.27506187377619    0.69184743768025 
  -1.27303701035085    0.67720123794117 
  -1.27049004536165    0.66271197535093 
  -1.26740803201344    0.64837968800592 
  -1.26377605380464    0.63420433643299 
  -1.25957731204370    0.62018674614254 
  -1.25479344983954    0.60632957168736 
  -1.24940512791999    0.59263818618038 
  -1.24339284124791    0.57912139518463 
  -1.23673793609915    0.56579188326743 
  -1.22942375920188    0.55266632535995 
  -1.22143684814666    0.53976513058144 
  -1.21276805961118    0.52711182832998 
  -1.20341353202740    0.51473214890108 
  -1.19337539348338    0.50265288710231 
  -1.18266215283630    0.49090066145274 
  -1.17128874839245    0.47950068955047 
  -1.15927626788664    0.46847569086456 
  -1.14665138868440    0.45784500379935 
  -1.13344561194979    0.44762396973316 
  -1.11969437556382    0.43782359988814 
  -1.10543612794593    0.42845050811253 
  -1.09071143171852    0.41950706870863 
  -1.07556214702147    0.41099174524502 
  -1.06003072389030    0.40289953314271 
  -1.04415961499119    0.39522246330927 
  -1.02799080612573    0.38795012317589 
  -1.01156545281207    0.38107016239216 
  -0.99492360646078    0.37456876109230 
  -0.97810401223122    0.36843104783602 
  -0.96114396150329    0.36264146152489 
  -0.94407918407084    0.35718405676956 
  -0.92694376792399    0.35204275558294 
  -0.90977009733504    0.34720155026316 
  -0.89258880259827    0.34264466328052 
  -0.87542871704407    0.33835667022367 
  -0.85831683880313    0.33432259165053 
  -0.84127829624503    0.33052795922282 
  -0.82433631709743    0.32695886091119 
  -0.80751220202019    0.32360196942907 
  -0.79082530391498    0.32044455743809 
  -0.77429301454321    0.31747450249840 
  -0.75793076014291    0.31468028422318 
  -0.74175200770952    0.31205097564645 
  -0.72576828346215    0.30957623042077 
  -0.70998920477270    0.30724626712718 
  -0.69442252650889    0.30505185169329 
  -0.67907420234459    0.30298427867589 
  -0.66394846113919    0.30103535196249 
  -0.64904789799575    0.29919736528068 
  -0.63437357909553    0.29746308276843 
  -0.61992515889583    0.29582571975168 
  -0.60570100779322    0.29427892379314 
  -0.59169834792451    0.29281675601752 
  -0.57791339442825    0.29143367267964 
  -0.56434149924936    0.29012450692280 
  -0.55097729445704    0.28888445067026 
  -0.53781483207761    0.28770903660325 
  -0.52484771762192    0.28659412019767 
  -0.51206923480403    0.28553586181880 
  -0.49947245938535    0.28453070890173 
  -0.48705036060524    0.28357537827470 
  -0.47479588923889    0.28266683870677 
  -0.46270205191307    0.28180229378075 
  -0.45076197187042    0.28097916520262 
  -0.43896893686553    0.28019507666171 
  -0.42731643527359    0.27944783834936 
  -0.41579818177684    0.27873543223116 
  -0.40440813415935    0.27805599814839 
  -0.39314050279010    0.27740782080249 
  -0.38198975432343    0.27678931765152 
  -0.37095061101183    0.27619902772484 
  -0.36001804683552    0.27563560134024 
  -0.34918728142813    0.27509779068999 
  -0.33845377254355    0.27458444124813 
  -0.32781320758371    0.27409448394224 
  -0.31726149450752    0.27362692802712 
  -0.30679475227733    0.27318085459722 
  -0.29640930087661    0.27275541067591 
  -0.28610165085316    0.27234980382466 
  -0.27586849230238    0.27196329722060 
  -0.26570668320110    0.27159520515827 
  -0.25561323702597    0.27124488893791 
  -0.24558530963433    0.27091175310975 
  -0.23562018544121    0.27059524204893 
  -0.22571526298578    0.27029483684119 
  -0.21586804003821    0.27001005246238 
  -0.20607609844727    0.26974043523766 
  -0.19633708896606    0.26948556056729 
  -0.18664871631675    0.26924503090667 
  -0.17700872476178    0.26901847398738 
  -0.16741488444162    0.26880554126565 
  -0.15786497871677    0.26860590658334 
  -0.14835679271825    0.26841926502543 
  -0.13888810326816    0.26824533195682 
  -0.12945667028387    0.26808384222090 
  -0.12006022972874    0.26793454948145 
  -0.11069648812266    0.26779722568997 
  -0.10136311857956    0.26767166066050 
  -0.09205775829863    0.26755766173557 
  -0.08277800740369    0.26745505352716 
  -0.07352142900060    0.26736367771929 
  -0.06428555030778    0.26728339291922 
  -0.05506786470789    0.26721407454720 
  -0.04586583457011    0.26715561475559 
  -0.03667689469943    0.26710792237038 
  -0.02749845628173    0.26707092284934 
  -0.01832791120829    0.26704455825270 
  -0.00916263667912    0.26702878722305 
   0.00000000000000    0.26702358497245 
   0.00916263649926    0.26702894327524 
   0.01832791048833    0.26704487046575 
   0.02749845465991    0.26707139144077 
   0.03667689181147    0.26710854766687 
   0.04586583004819    0.26715639719352 
   0.05506785817955    0.26721501467333 
   0.06428554139493    0.26728449139155 
   0.07352141731840    0.26736493530814 
   0.08277799255944    0.26745647111642 
   0.09205773989062    0.26755924032420 
   0.10136309619588    0.26767340136428 
   0.11069646133996    0.26779912974344 
   0.12006019811096    0.26793661824025 
   0.12945663338087    0.26808607716430 
   0.13888806061429    0.26824773469071 
   0.14835674383084    0.26842183728566 
   0.15786492309456    0.26860865023949 
   0.16741482156302    0.26880845832531 
   0.17700865408307    0.26902156660097 
   0.18664863727009    0.26924830137286 
   0.19633700095739    0.26948901133902 
   0.20607600085400    0.26974406892903 
   0.21586793220674    0.27001387185619 
   0.22571514422874    0.27029884489739 
   0.23562005503453    0.27059944191405 
   0.24558516681393    0.27091614812733 
   0.25561308098419    0.27124948265996 
   0.26570651308274    0.27160000135801 
   0.27586830720032    0.27196829990647 
   0.28610144980354    0.27235501725568 
   0.29640908285345    0.27276083937857 
   0.30679451618661    0.27318650338400 
   0.31726123918054    0.27363280201682 
   0.32781293176971    0.27410058858221 
   0.33845347490151    0.27459078233872 
   0.34918696051755    0.27510437441128 
   0.36001770110611    0.27564243428144 
   0.37095023879193    0.27620611691653 
   0.38198935380698    0.27679667060109 
   0.39314007202201    0.27741544553315 
   0.40440767101888    0.27806390324199 
   0.41579768395890    0.27874362687544 
   0.42731590026749    0.27945633238984 
   0.43896836193090    0.28020388065880 
   0.45076135400980    0.28098829049441 
   0.46270138784074    0.28181175255195 
   0.47479517534537    0.28267664406427 
   0.48704959291671    0.28358554433027 
   0.49947163351740    0.28454125086240 
   0.51206834590871    0.28554679608537 
   0.52484676032719    0.28660546447183 
   0.53781380041803    0.28772081000382 
   0.55097618179427    0.28889667385897 
   0.56434029818104    0.29013720224014 
   0.57791209668331    0.29144686429104 
   0.59169694424296    0.29283047007042 
   0.60569948778788    0.29429318858505 
   0.61992351089316    0.29584056590956 
   0.63437178995240    0.29747854343941 
   0.64904595288804    0.29921347633383 
   0.66394634331815    0.30105215220125 
   0.67907189285554    0.30300181006010 
   0.69442000386655    0.30507015956929 
   0.70998644458630    0.30726540046364 
   0.72576525800265    0.30959624204662 
   0.74174868541030    0.31207192248617 
   0.75792710502403    0.31470222752268 
   0.77428898554869    0.31749750803234 
   0.79082085415106    0.32046869568678 
   0.80750727788236    0.32362731570900 
   0.82433085727317    0.32698549543907 
   0.84127223057969    0.33055596708683 
   0.85831008701743    0.33435206265606 
   0.87542118729458    0.33838769857229 
   0.89258038987657    0.34267734703158 
   0.90976068170923    0.34723599051648 
   0.92693321263768    0.35207905530927 
   0.94406733353156    0.35722231920367 
   0.96113063921572    0.36268178802513 
   0.97808901876220    0.36847353510660 
   0.99490671756362    0.37461349766330 
   1.01154641788815    0.38111722426200 
   1.02796934725935    0.38799956854744 
   1.04413542685681    0.39527432640159 
   1.06000347488962    0.40295381714199 
   1.07553148205032    0.41104841457766 
   1.09067697696883    0.41956604097630 
   1.10539749809445    0.42851164621705 
   1.11965118356065    0.43788670507057 
   1.13339748138018    0.44768877641907 
   1.14659796833593    0.45791117722806 
   1.15921724774389    0.46854282842359 
   1.17122387586852    0.47956832649166 
   1.18259124773659    0.49096828122275 
   1.19329836008642    0.50271993592345 
   1.20333036684134    0.51479805359869 
   1.21267885382799    0.52717601586616 
   1.22134178449740    0.53982704746384 
   1.22932310366259    0.55272545512985 
   1.23663202554108    0.56584776062491 
   1.24328206852798    0.57917361588148 
   1.24928992601110    0.59268641245828 
   1.25467427642931    0.60637353361152 
   1.25945463567519    0.62022623958188 
   1.26365034220230    0.63423921862640 
   1.26727974283420    0.64840987165320 
   1.27035961929519    0.66273742203015 
   1.27290486629400    0.67722195145263 
   1.27492840571348    0.69186345770504 
   1.27644130127885    0.70666101352607 
   1.27745302570836    0.72161208219509 
   1.27797182790301    0.73671201998205 
   1.27800514996996    0.75195377248561 
   1.27756005079105    0.76732775379708 
   1.27664360227075    0.78282188532929 
   1.27526323446187    0.79842176469813 
   1.27342701514269    0.81411093311711 
   1.27114385734501    0.82987121101315 
   1.26842365451197    0.84568307472448 
   1.26527734742512    0.86152605121234 
   1.26171692998751    0.87737911200555 
   1.25775540267037    0.89322105168311 
   1.25340668321447    0.90903083985459 
   1.24868548428570    0.92478793874384 
   1.24360716742753    0.94047258111568 
   1.23818758199454    0.95606600546053 
   1.23244289690498    0.97155064713120 
   1.22638943209680    0.98691028558284 
   1.22004349556085    1.00213014905885 
   1.21342123079138    1.01719697904462 
   1.20653847845862    1.03209905760823 
   1.19941065508963    1.04682620138795 
   1.19205265055740    1.06136972647657 
   1.18447874524334    1.07572238879787 
   1.17670254687529    1.08987830476336 
   1.16873694627478    1.10383285703817 
   1.16059409059690    1.11758259012495 
   1.15228537213517    1.13112510020223 
   1.14382143040955    1.14445892323251 
   1.13521216506823    1.15758342480926 
   1.12646675711377    1.17049869456310 
   1.11759369610288    1.18320544723563 
   1.10860081124527    1.19570493179168 
   1.09949530471209    1.20799884922465 
   1.09028378591925    1.22008927905476 
   1.08097230603517    1.23197861396715 
   1.07156639243054    1.24366950161460 
   1.06207108320203    1.25516479233797 
   1.05249096222459    1.26646749144350 
   1.04283019539718    1.27758071471455 
   1.03309256882611    1.28850764600818 
   1.02328152964057    1.29925149606878 
   1.01340022996327    1.30981546204553 
   1.00345157428663    1.32020268759224 
   0.99343827015997    1.33041622381656 
   0.98336288170856    1.34045899169733 
   0.97322788511667    1.35033374687128 
   0.96303572484990    1.36004304788440 
   0.95278886909567    1.36958922909128 
   0.94248986269187    1.37897437936845 
   0.93214137570732    1.38820032768405 
   0.92174624584450    1.39726863635470 
   0.91130751295320    1.40618060253334 
   0.90082844416816    1.41493726813729 
   0.89031254849870    1.42353943806324 
   0.87976358008719    1.43198770617364 
   0.86918552979258    1.44028248819608 
   0.85858260522354    1.44842406037609 
   0.84795919981851    1.45641260247693 
   0.83731985202508    1.46424824354148 
   0.82666919604800    1.47193110872494 
   0.81601190599461    1.47946136547848 
   0.80535263553243    1.48683926740975 
   0.79469595537286    1.49406519426432 
   0.78404629099565    1.50113968665412 
   0.77340786302549    1.50806347439865 
   0.76278463255818    1.51483749762816 
   0.75218025351287    1.52146292011684 
   0.74159803376119    1.52794113465150 
   0.73104090636771    1.53427376058497 
   0.72051141178294    1.54046263405624 
   0.71001169128648    1.54650979166637 
   0.69954349140995    1.55241744866284 
   0.68910817851345    1.55818797289238 
   0.67870676217864    1.56382385591817 
   0.66833992565530    1.56932768275480 
   0.65800806128572    1.57470210164685 
   0.64771130866060    1.57994979520748 
   0.63744959324432    1.58507345404734 
   0.62722266335154    1.59007575377694 
   0.61703012364818    1.59495933597441 
   0.60687146376622    1.59972679339869 
   0.59674608112706    1.60438065941899 
   0.58665329762187    1.60892340134871 
   0.57659237035133    1.61335741713591 
   0.56656249713836    1.61768503468880 
   0.55656281795467    1.62190851301317 
   0.54659241371382    1.62603004431255 
   0.53665030405900    1.63005175624738 
   0.52673544580441    1.63397571365828 
   0.51684673357681    1.63780391921635 
   0.50698300396409    1.64153831265496 
   0.49714304413107    1.64518076844372 
   0.48732560544267    1.64873309196983 
   0.47752942217093    1.65219701447746 
   0.46775323489468    1.65557418717047 
   0.45799581776022    1.65886617499478 
   0.44825600839154    1.66207445068151 
   0.43853273894307    1.66520038964376 
   0.42882506659732    1.66824526628509 
   0.41913220173328    1.67121025219645 
   0.40945353203441    1.67409641660257 
   0.39978864096086    1.67690472927515 
   0.39013731927013    1.67963606597211 
   0.38049956861465    1.68229121629972 
   0.37087559665436    1.68487089373984 
   0.36126580357183    1.68737574744651 
   0.35167076034186    1.68980637530547 
   0.34209117956067    1.69216333767015 
   0.33252788005777    1.69444717114616 
   0.32298174687153    1.69665840179161 
   0.31345368844917    1.69879755713555 
   0.30394459311385    1.70086517648582 
   0.29445528691423    1.70286181909939 
   0.28498649492611    1.70478806991251 
   0.27553880790892    1.70664454267169 
   0.26611265593618    1.70843188045594 
   0.25670829023006    1.71015075373050 
   0.24732577395381    1.71180185621006 
   0.23796498218137    1.71338589892723 
   0.22862561070166    1.71490360299123 
   0.21930719276708    1.71635569157642 
   0.21000912240065    1.71774288169534 
   0.20073068247383    1.71906587628737 
   0.19147107549086    1.72032535709136 
   0.18222945488923    1.72152197867784 
   0.17300495470163    1.72265636389733 
   0.16379671561978    1.72372910087171 
   0.15460390583722    1.72474074152154 
   0.14542573549872    1.72569180149973 
   0.13626146410756    1.72658276129795 
   0.12711040079713    1.72741406821620 
   0.11797189791265    1.72818613884216 
   0.10884533883485    1.72889936167751 
   0.09973012137170    1.72955409957123 
   0.09062563832598    1.73015069167148 
   0.08153125699684    1.73068945468045 
   0.07244629939122    1.73117068328397 
   0.06337002480909    1.73159464972009 
   0.05430161624004    1.73196160254055 
   0.04524017168740    1.73227176469860 
   0.03618470114553    1.73252533115950 
   0.02713412952533    1.73272246627185 
   0.01808730538115    1.73286330115673 
   0.00904301487023    1.73294793136523 
   0.00000000000008    1.73297641502755 


==> anc/a0.9_M512.dat <==
  -0.00000000000068    1.69011518375629 
  -0.00821117026219    1.69009013250936 
  -0.01642174267225    1.69001444631718 
  -0.02463113484364    1.68988813715884 
  -0.03283880172213    1.68971122388211 
  -0.04104425371710    1.68948373049813 
  -0.04924707417018    1.68920568383063 
  -0.05744693592238    1.68887711055617 
  -0.06564361671800    1.68849803368625 
  -0.07383701317591    1.68806846855273 
  -0.08202715304265    1.68758841837394 
  -0.09021420544434    1.68705786948963 
  -0.09839848885449    1.68647678636859 
  -0.10658047651816    1.68584510650189 
  -0.11476079909708    1.68516273530701 
  -0.12294024435009    1.68442954117256 
  -0.13111975371400    1.68364535077958 
  -0.13930041572503    1.68280994483221 
  -0.14748345629337    1.68192305432781 
  -0.15567022593551    1.68098435748464 
  -0.16386218415140    1.67999347743277 
  -0.17206088122813    1.67894998075264 
  -0.18026793782912    1.67785337692518 
  -0.18848502280758    1.67670311872910 
  -0.19671382973885    1.67549860359532 
  -0.20495605271674    1.67423917589730 
  -0.21321336198012    1.67292413012967 
  -0.22148737994808    1.67155271489803 
  -0.22977965822297    1.67012413762093 
  -0.23809165609259    1.66863756982130 
  -0.24642472100679    1.66709215287090 
  -0.25478007144234    1.66548700403698 
  -0.26315878248729    1.66382122267694 
  -0.27156177439483    1.66209389642252 
  -0.27998980426209    1.66030410720190 
  -0.28844346090459    1.65845093695356 
  -0.29692316290667    1.65653347290031 
  -0.30542915975445    1.65455081226456 
  -0.31396153588522    1.65250206632509 
  -0.32252021743476    1.65038636373163 
  -0.33110498141612    1.64820285301409 
  -0.33971546703757    1.64595070423899 
  -0.34835118884473    1.64362910978480 
  -0.35701155136996    1.64123728422060 
  -0.36569586497097    1.63877446328884 
  -0.37440336255475    1.63623990200182 
  -0.38313321689484    1.63363287187470 
  -0.39188455827135    1.63095265732414 
  -0.40065649217788    1.62819855127277 
  -0.40944811685961    1.62536985000536 
  -0.41825854045678    1.62246584733392 
  -0.42708689754081    1.61948582813603 
  -0.43593236483194    1.61642906134431 
  -0.44479417589228    1.61329479247496 
  -0.45367163458287    1.61008223579964 
  -0.46256412707432    1.60679056627780 
  -0.47147113219440    1.60341891138454 
  -0.48039222990003    1.59996634298217 
  -0.48932710766276    1.59643186940037 
  -0.49827556457207    1.59281442789911 
  -0.50723751297818    1.58911287769931 
  -0.51621297752919    1.58532599376733 
  -0.52520209149440    1.58145246153956 
  -0.53420509031843    1.57749087276253 
  -0.54322230240671    1.57343972261043 
  -0.55225413721098    1.56929740821738 
  -0.56130107075089    1.56506222873445 
  -0.57036362878230    1.56073238698428 
  -0.57944236788947    1.55630599274799 
  -0.58853785484656    1.55178106767404 
  -0.59765064464681    1.54715555175536 
  -0.60678125764578    1.54242731127486 
  -0.61593015629347    1.53759414807842 
  -0.62509772194829    1.53265380999459 
  -0.63428423226242    1.52760400218864 
  -0.64348983961340    1.52244239921138 
  -0.65271455102091    1.51716665748649 
  -0.66195820994280    1.51177442796942 
  -0.67122048028295    1.50626336871096 
  -0.68050083287703    1.50063115706511 
  -0.68979853464586    1.49487550129686 
  -0.69911264053062    1.48899415136579 
  -0.70844198824568    1.48298490868920 
  -0.71778519581337    1.47684563471819 
  -0.72714066177619    1.47057425819291 
  -0.73650656792514    1.46416878097625 
  -0.74588088433238    1.45762728239721 
  -0.75526137644002    1.45094792206527 
  -0.76464561392863    1.44412894114343 
  -0.77403098107443    1.43716866209004 
  -0.78341468829640    1.43006548689760 
  -0.79279378459822    1.42281789387012 
  -0.80216517061747    1.41542443298962 
  -0.81152561200931    1.40788371992829 
  -0.82087175290694    1.40019442876529 
  -0.83020012921901    1.39235528346912 
  -0.83950718153830    1.38436504820689 
  -0.84878926745031    1.37622251654503 
  -0.85804267303747    1.36792649960943 
  -0.86726362338074    1.35947581328187 
  -0.87644829185857    1.35086926452088 
  -0.88559280804064    1.34210563691236 
  -0.89469326396461    1.33318367557532 
  -0.90374571857721    1.32410207157410 
  -0.91274620011015    1.31485944601439 
  -0.92169070615586    1.30545433403085 
  -0.93057520120305    1.29588516890056 
  -0.93939561139542    1.28615026654389 
  -0.94814781628306    1.27624781069338 
  -0.95682763735242    1.26617583902712 
  -0.96543082314110    1.25593223056706 
  -0.97395303077221    1.24551469464109 
  -0.98238980377352    1.23492076169233 
  -0.99073654608162    1.22414777619926 
  -0.99898849216214    1.21319289193825 
  -1.00714067320696    1.20205306978803 
  -1.01518787938723    1.19072507823833 
  -1.02312461815143    1.17920549673582 
  -1.03094506854945    1.16749072197628 
  -1.03864303154191    1.15557697724911 
  -1.04621187620973    1.14346032495441 
  -1.05364448172024    1.13113668246363 
  -1.06093317482550    1.11860184157594 
  -1.06806966257912    1.10585149195538 
  -1.07504495985598    1.09288124910941 
  -1.08184931116290    1.07968668770901 
  -1.08847210613993    1.06626338134173 
  -1.09490178809626    1.05260695015021 
  -1.10112575491157    1.03871311822332 
  -1.10713025169769    1.02457778308667 
  -1.11290025477536    1.01019710016066 
  -1.11841934682567    0.99556758561814 
  -1.12366958355568    0.98068624164265 
  -1.12863135293937    0.96555070864669 
  -1.13328322910537    0.95015944949350 
  -1.13760182432529    0.93451197113164 
  -1.14156164437508    0.91860908919157 
  -1.14513495489233    0.90245324091043 
  -1.14829166929519    0.88604885106642 
  -1.15099927243897    0.86940275422924 
  -1.15322279845673    0.85252467427570 
  -1.15492488609981    0.83542775845641 
  -1.15606594010368    0.81812915789836 
  -1.15660443217655    0.80065063885312 
  -1.15649737922917    0.78301919881100 
  -1.15570103803174    0.76526764858947 
  -1.15417185249851    0.74743510590096 
  -1.15186767959448    0.72956732888191 
  -1.14874929942376    0.71171680218648 
  -1.14478218199976    0.69394247800557 
  -1.13993843710141    0.67630907613532 
  -1.13419881815165    0.65888586836703 
  -1.12755459559394    0.64174491892464 
  -1.12000907518441    0.62495882519617 
  -1.11157853027896    0.60859809319738 
  -1.10229235927968    0.59272837103185 
  -1.09219237237117    0.57740782485687 
  -1.08133124013897    0.56268495138343 
  -1.06977026916973    0.54859706805261 
  -1.05757676976212    0.53516961671852 
  -1.04482132167084    0.52241628718566 
  -1.03157521931127    0.51033984839476 
  -1.01790830325804    0.49893349528912 
  -1.00388728788950    0.48818248995255 
  -0.98957460341627    0.47806589122936 
  -0.97502770293932    0.46855821187704 
  -0.96029874799483    0.45963089815773 
  -0.94543457581903    0.45125357916505 
  -0.93047685968119    0.44339507392211 
  -0.91546239084540    0.43602417098591 
  -0.90042342978900    0.42911020946888 
  -0.88538809097784    0.42262349529403 
  -0.87038073806068    0.41653558561759 
  -0.85542237483884    0.41081947050192 
  -0.84053102262499    0.40544967605094 
  -0.82572207770568    0.40040230843913 
  -0.81100864446247    0.39565505411126 
  -0.79640184094984    0.39118714803980 
  -0.78191107473497    0.38697931927035 
  -0.76754428776391    0.38301372092520 
  -0.75330816995751    0.37927385024825 
  -0.73920834214652    0.37574446302914 
  -0.72524950976763    0.37241148576246 
  -0.71143558942656    0.36926192810049 
  -0.69776981095158    0.36628379751452 
  -0.68425479790921    0.36346601754596 
  -0.67089262973199    0.36079835059862 
  -0.65768488864040    0.35827132586845 
  -0.64463269444655    0.35587617272947 
  -0.63173673013879    0.35360475967053 
  -0.61899726088563    0.35144953871286 
  -0.60641414879285    0.34940349510989 
  -0.59398686541559    0.34746010204642 
  -0.58171450368774    0.34561327999228 
  -0.56959579059258    0.34385736033452 
  -0.55762910157497    0.34218705289284 
  -0.54581247738954    0.34059741692475 
  -0.53414364379919    0.33908383523300 
  -0.52262003428539    0.33764199100782 
  -0.51123881571003    0.33626784705601 
  -0.49999691667964    0.33495762709846 
  -0.48889105820701    0.33370779884298 
  -0.47791778614487    0.33251505857248 
  -0.46707350477981    0.33137631701565 
  -0.45635451092239    0.33028868630055 
  -0.44575702780934    0.32924946781729 
  -0.43527723814426    0.32825614084725 
  -0.42491131564008    0.32730635183908 
  -0.41465545448754    0.32639790423900 
  -0.40450589625248    0.32552874880151 
  -0.39445895379877    0.32469697432877 
  -0.38451103193422    0.32390079880054 
  -0.37465864458389    0.32313856087297 
  -0.36489842839808    0.32240871173285 
  -0.35522715280304    0.32170980730507 
  -0.34564172659120    0.32104050081383 
  -0.33613920122807    0.32039953570509 
  -0.32671677111657    0.31978573893617 
  -0.31737177111230    0.31919801464155 
  -0.30810167161758    0.31863533817998 
  -0.29890407160682    0.31809675056841 
  -0.28977668994293    0.31758135330288 
  -0.28071735534541    0.31708830356593 
  -0.27172399535735    0.31661680981425 
  -0.26279462464244    0.31616612773956 
  -0.25392733291684    0.31573555659014 
  -0.24512027279496    0.31532443584052 
  -0.23637164779584    0.31493214219163 
  -0.22767970072758    0.31455808688494 
  -0.21904270263322    0.31420171330955 
  -0.21045894245323    0.31386249488334 
  -0.20192671752653    0.31353993318571 
  -0.19344432502632    0.31323355632193 
  -0.18501005439654    0.31294291749657 
  -0.17662218083169    0.31266759377642 
  -0.16827895981567    0.31240718502117 
  -0.15997862271534    0.31216131296374 
  -0.15171937340064    0.31192962042019 
  -0.14349938584703    0.31171177061321 
  -0.13531680265592    0.31150744659151 
  -0.12716973441726    0.31131635073162 
  -0.11905625982344    0.31113820430750 
  -0.11097442643730    0.31097274711722 
  -0.10292225200822    0.31081973715535 
  -0.09489772623036    0.31067895032347 
  -0.08689881283443    0.31055018017046 
  -0.07892345191148    0.31043323765828 
  -0.07096956237063    0.31032795094768 
  -0.06303504444570    0.31023416520229 
  -0.05511778217457    0.31015174240806 
  -0.04721564579236    0.31008056120869 
  -0.03932649399155    0.31002051675575 
  -0.03144817602146    0.30997152057562 
  -0.02357853361243    0.30993350045292 
  -0.01571540272826    0.30990640033323 
  -0.00785661516135    0.30989018024506 
  -0.00000000000021    0.30988481624371 
   0.00785661499511    0.30989030037664 
   0.01571540206390    0.30990664067232 
   0.02357853211662    0.30993386115154 
   0.03144817335851    0.30997200186212 
   0.03932648982300    0.31002111893521 
   0.04721563977567    0.31008128466349 
   0.05511777396266    0.31015258759852 
   0.06303503368560    0.31023513266748 
   0.07096954870301    0.31032904130633 
   0.07892343496917    0.31043445160986 
   0.08689879224194    0.31055151849639 
   0.09489770160236    0.31068041388845 
   0.10292222294894    0.31082132690880 
   0.11097439253894    0.31097446409495 
   0.11905622066544    0.31114004963344 
   0.12716968956464    0.31131832561979 
   0.13531675165842    0.31150955234810 
   0.14349932823731    0.31171400863888 
   0.15171930869327    0.31193199221258 
   0.15997855040482    0.31216382012017 
   0.16827887937531    0.31240982924164 
   0.17662209171136    0.31267037686680 
   0.18500995602130    0.31294584137218 
   0.19344421679399    0.31323662301138 
   0.20192659880602    0.31354314483516 
   0.21045881258176    0.31386585376114 
   0.21904256091433    0.31420522181131 
   0.22767954642799    0.31456174753916 
   0.23637148014297    0.31493595766579 
   0.24512009097334    0.31532840894786 
   0.25392713606506    0.31573969029706 
   0.26279441184898    0.31617042517370 
   0.27172376565681    0.31662127427343 
   0.28071710771356    0.31709293852792 
   0.28977642329214    0.31758616243611 
   0.29890378478009    0.31810173774365 
   0.30810136338288    0.31864050748318 
   0.31737144015543    0.31920337038779 
   0.32671641603409    0.31979128568494 
   0.33613882051863    0.32040527827686 
   0.34564131864677    0.32104644430810 
   0.35522671589833    0.32171595711996 
   0.36489796067958    0.32241507358634 
   0.37465814405688    0.32314514082579 
   0.38451049644908    0.32390760328103 
   0.39445838103495    0.32470401015953 
   0.40450528370140    0.32553602322820 
   0.41465479943272    0.32640542496122 
   0.42491061513572    0.32731412704355 
   0.43527648899053    0.32826417924328 
   0.44575622652545    0.32925777867486 
   0.45635365371581    0.33029727949088 
   0.46707258751232    0.33138520305465 
   0.47791680429397    0.33252424866702 
   0.48889000682306    0.33371730494025 
   0.49999579033721    0.33496746193854 
   0.51123760845360    0.33627802422788 
   0.52261873956769    0.33765252500893 
   0.53414225441203    0.33909474153263 
   0.54581098538521    0.34060871203127 
   0.55762749817771    0.34219875442523 
   0.56959406609779    0.34386948709796 
   0.58171264734785    0.34562585205831 
   0.59398486531007    0.34747314083733 
   0.60641199168033    0.34941702348752 
   0.61899493203503    0.35146358107135 
   0.63173421313657    0.35361934203275 
   0.64462997097619    0.35589132284618 
   0.65768193822986    0.35828707331906 
   0.67088942946423    0.36081472689169 
   0.68425132209010    0.36348305621701 
   0.69776603072881    0.36630153421731 
   0.71143147235206    0.36928040068710 
   0.72524501929577    0.37243073434515 
   0.73920343705852    0.37576453001531 
   0.75330280370311    0.37929478033619 
   0.76753840770938    0.38303556104532 
   0.78190462130831    0.38700211845124 
   0.79639474667265    0.39121095717316 
   0.81100083286238    0.39567992558226 
   0.82571346210393    0.40042829558053 
   0.84052150480322    0.40547683236909 
   0.85541184359499    0.41084784861162 
   0.87036906768296    0.41656523581073 
   0.88537513968177    0.42265446365504 
   0.90040903819794    0.42914253544023 
   0.91544638062899    0.43605788428207 
   0.93045903252481    0.44343019069620 
   0.94541471295515    0.45129009735375 
   0.96027661060832    0.45966879197984 
   0.97500303382770    0.46859742554633 
   0.98954713035631    0.47810633207925 
   1.00385672917635    0.48822402136121 
   1.01787437583776    0.49897593003914 
   1.03153764974257    0.51038294336953 
   1.04477985982548    0.52245974054283 
   1.05753120465844    0.53521306878819 
   1.06972044572006    0.54864010708006 
   1.08127707497155    0.56272712476942 
   1.09213386650402    0.57744865574526 
   1.10222960545226    0.59276737906477 
   1.11151171335021    0.60863481728376 
   1.11993846507777    0.62499284552735 
   1.12748053358009    0.64177587548332 
   1.13412169838368    0.65891347382411 
   1.13985868596724    0.67633312213001 
   1.14470023786042    0.69396283498156 
   1.14866559480136    0.71173341390974 
   1.15178262706546    0.72958020327575 
   1.15408583473989    0.74744430392530 
   1.15561440181119    0.76527327264525 
   1.15641043273567    0.78302138176152 
   1.15651744491074    0.80064953432453 
   1.15597914455609    0.81812493217172 
   1.15483848053984    0.83542058399359 
   1.15313695030540    0.85251472476714 
   1.15091412183753    0.86939020095779 
   1.14820733261457    0.88603386036145 
   1.14505152802264    0.90243597246350 
   1.14147920571345    0.91858969503748 
   1.13752043742560    0.93449059512172 
   1.13320294499089    0.95013622712871 
   1.12855221209425    0.96552576715914 
   1.12359161762587    0.98065970024809 
   1.11834258005988    0.99553955587416 
   1.11282470524129    1.01016768638999 
   1.10705593230334    1.02454708282974 
   1.10105267426202    1.03868122270164 
   1.09482995120974    1.05257394472179 
   1.08840151504701    1.06622934594209 
   1.08177996540601    1.07965169726853 
   1.07497685690703    1.09284537394666 
   1.06800279818699    1.10581479814205 
   1.06086754330637    1.11856439127592 
   1.05358007619863    1.13109853424394 
   1.04614868881957    1.14342153407202 
   1.03858105359272    1.15553759591208 
   1.03088429066456    1.16745079958364 
   1.02306503038132    1.17916508009498 
   1.01512947130334    1.19068421176420 
   1.00708343397762    1.20201179568290 
   0.99893241061496    1.21315125035616 
   0.99068161075312    1.22410580539398 
   0.98233600294952    1.23487849815232 
   0.97390035251917    1.24547217321064 
   0.96537925533144    1.25588948455646 
   0.95677716768360    1.26613290031122 
   0.94809843229303    1.27620470980116 
   0.93934730047386    1.28610703273819 
   0.93052795060081    1.29584183025048 
   0.92164450299179    1.30541091747609 
   0.91270103137735    1.31481597742364 
   0.90370157114781    1.32405857579680 
   0.89465012459498    1.33314017648885 
   0.88555066337583    1.34206215746387 
   0.87640712843779    1.35082582676561 
   0.86722342764259    1.35943243841732 
   0.85800343132667    1.36788320800696 
   0.84875096602433    1.37617932777829 
   0.83946980657576    1.38432198107848 
   0.83016366682813    1.39231235603499 
   0.82083618913577    1.40015165835799 
   0.81149093285599    1.40784112317866 
   0.80213136204234    1.41538202584799 
   0.79276083253575    1.42277569162643 
   0.78338257866883    1.43002350420151 
   0.77399969980523    1.43712691297043 
   0.76461514695728    1.44408743902823 
   0.75523170973642    1.45090667980102 
   0.74585200391244    1.45758631226914 
   0.73647845986553    1.46412809472836 
   0.72711331223007    1.47053386704866 
   0.71775859102493    1.47680554940124 
   0.70841611456523    1.48294513944483 
   0.69908748442821    1.48895470798225 
   0.68977408272508    1.49483639312733 
   0.68047707188692    1.50059239304944 
   0.67119739712978    1.50622495739775 
   0.66193579169962    1.51173637753771 
   0.65269278493667    1.51712897576737 
   0.64346871311961    1.52240509370901 
   0.63426373297917    1.52756708010078 
   0.62507783768765    1.53261727823218 
   0.61591087506214    1.53755801328435 
   0.60676256764509    1.54239157984151 
   0.59763253427213    1.54712022984093 
   0.58852031268402    1.55174616121743 
   0.57942538271236    1.55627150748224 
   0.57034718954499    1.56069832844843 
   0.56128516658273    1.56502860228380 
   0.55223875740802    1.56926421903210 
   0.54320743642388    1.57340697570266 
   0.53419072775977    1.57745857298188 
   0.52518822210429    1.58142061357717 
   0.51619959118206    1.58529460215859 
   0.50722459966948    1.58908194682536 
   0.49826311440824    1.59278396198726 
   0.48931511085277    1.59640187252360 
   0.48038067674621    1.59993681905792 
   0.47146001308521    1.60338986417290 
   0.46255343247658    1.60676199937935 
   0.45366135503610    1.61005415265299 
   0.44478430200269    1.61326719635440 
   0.43592288726869    1.61640195535742 
   0.42707780703184    1.61945921522167 
   0.41824982778699    1.62243973026061 
   0.40943977286864    1.62534423137023 
   0.40064850776013    1.62817343350110 
   0.39187692437548    1.63092804266984 
   0.38312592452549    1.63360876242149 
   0.37439640277351    1.63621629966550 
   0.36568922889946    1.63875136982046 
   0.35700523019202    1.64121470121082 
   0.34834517381044    1.64360703866919 
   0.33970974946625    1.64592914630459 
   0.33109955270092    1.64818180940690 
   0.32251506904598    1.65036583546532 
   0.31395665937509    1.65248205429055 
   0.30542454676028    1.65453131724049 
   0.29691880515529    1.65651449556457 
   0.28843935021496    1.65843247789520 
   0.27998593254890    1.66028616693374 
   0.27155813367017    1.66207647539410 
   0.26315536486306    1.66380432128757 
   0.25477686913055    1.66547062264883 
   0.24642172632050    1.66707629182178 
   0.23808886144464    1.66862222943697 
   0.22977705612528    1.67010931822666 
   0.22148496300869    1.67153841682937 
   0.21321112290082    1.67291035374195 
   0.20495398428854    1.67422592157396 
   0.19671192483810    1.67548587175471 
   0.18848327439000    1.67669090982979 
   0.18026633892479    1.67784169146958 
   0.17205942493449    1.67893881928889 
   0.16386086362746    1.67998284055502 
   0.15566903439429    1.68097424583158 
   0.14748238699585    1.68191346857963 
   0.13929946197249    1.68280088570611 
   0.13111890884229    1.68363681902383 
   0.12293950172229    1.68442153755949 
   0.11476015209848    1.68515526062492 
   0.10657991854981    1.68583816154622 
   0.09839801332912    1.68647037193246 
   0.09021380578113    1.68705198635412 
   0.08202682266430    1.68758306729811 
   0.07383674550478    1.68806365026379 
   0.06564340517447    1.68849374886993 
   0.05744677392230    1.68887335984760 
   0.04924695512450    1.68920246780580 
   0.04104417103050    1.68948104966608 
   0.03283874879384    1.68970907867806 
   0.02463110506694    1.68988652793828 
   0.01642172943623    1.69001337335103 
   0.00821116695187    1.69008959598030 
  -0.00000000000068    1.69011518375629 


==> anc/a1.025_M512.dat <==
  -0.00000000000017    1.76147692949020 
  -0.00930520439814    1.76144912467046 
  -0.01861012912372    1.76136499534867 
  -0.02791449486838    1.76122454158988 
  -0.03721803294397    1.76102776313663 
  -0.04652049357823    1.76077465895727 
  -0.05582165744903    1.76046522612802 
  -0.06512135103308    1.76009945837769 
  -0.07441946590356    1.75967734363333 
  -0.08371598172262    1.75919886090267 
  -0.09301099216551    1.75866397588659 
  -0.10230473266289    1.75807263575915 
  -0.11159760840895    1.75742476265066 
  -0.12089022090149    1.75672024644455 
  -0.13018339103389    1.75595893661370 
  -0.13947817684367    1.75514063389864 
  -0.14877588404188    1.75426508172812 
  -0.15807806783216    1.75333195832664 
  -0.16738652481315    1.75234086950167 
  -0.17670327439329    1.75129134308706 
  -0.18603052961223    1.75018282499699 
  -0.19537065802169    1.74901467775848 
  -0.20472613376978    1.74778618129887 
  -0.21409948273825    1.74649653662239 
  -0.22349322292060    1.74514487187297 
  -0.23290980271029    1.74373025111718 
  -0.24235153981103    1.74225168503918 
  -0.25182056363333    1.74070814359993 
  -0.26131876373316    1.73909856960856 
  -0.27084774667022    1.73742189307699 
  -0.28040880305501    1.73567704519225 
  -0.29000288614476    1.73386297174771 
  -0.29963060257288    1.73197864491461 
  -0.30929221531698    1.73002307332257 
  -0.31898765823258    1.72799530952058 
  -0.32871656109294    1.72589445503517 
  -0.33847828343836    1.72371966237729 
  -0.34827195536638    1.72147013451625 
  -0.35809652298523    1.71914512146904 
  -0.36795079635539    1.71674391480291 
  -0.37783349758384    1.71426583993800 
  -0.38774330710959    1.71171024723696 
  -0.39767890627139    1.70907650188960 
  -0.40763901483849    1.70636397363119 
  -0.41762242237019    1.70357202627577 
  -0.42762801298456    1.70070000800446 
  -0.43765478332507    1.69774724222201 
  -0.44770185424074    1.69471301969961 
  -0.45776847680775    1.69159659155467 
  -0.46785403394733    1.68839716350618 
  -0.47795803880478    1.68511389068057 
  -0.48808013149367    1.68174587316084 
  -0.49822007545265    1.67829215136038 
  -0.50837775487949    1.67475170129457 
  -0.51855317408263    1.67112342880081 
  -0.52874645962134    1.66740616284887 
  -0.53895786528499    1.66359864716056 
  -0.54918777990853    1.65969953054375 
  -0.55943673713370    1.65570735549945 
  -0.56970542623172    1.65162054590295 
  -0.57999470230152    1.64743739373656 
  -0.59030559436729    1.64315604608575 
  -0.60063930931508    1.63877449273817 
  -0.61099723012082    1.63429055588059 
  -0.62138090652112    1.62970188239954 
  -0.63179203711270    1.62500594031414 
  -0.64223244182235    1.62020001972420 
  -0.65270402476720    1.61528123953106 
  -0.66320872762081    1.61024655989369 
  -0.67374847476596    1.60509280114238 
  -0.68432511157289    1.59981666848279 
  -0.69494033820814    1.59441478254465 
  -0.70559564122149    1.58888371443143 
  -0.71629222597115    1.58322002470405 
  -0.72703095245697    1.57742030441492 
  -0.73781227762043    1.57148121721963 
  -0.74863620632813    1.56539954041936 
  -0.75950225345497    1.55917220387357 
  -0.77040941836677    1.55279632470768 
  -0.78135617312947    1.54626923699651 
  -0.79234046451799    1.53958851472308 
  -0.80335972990630    1.53275198769480 
  -0.81441092587537    1.52575774929773 
  -0.82549056850482    1.51860415641569 
  -0.83659478319353    1.51128982105671 
  -0.84771936220107    1.50381359467318 
  -0.85885982716903    1.49617454533578 
  -0.87001149448998    1.48837192930620 
  -0.88116954065982    1.48040515763617 
  -0.89232906561840    1.47227375970216 
  -0.90348515152526    1.46397734454257 
  -0.91463291550976    1.45551556201358 
  -0.92576755449425    1.44688806459676 
  -0.93688438144161    1.43809447170027 
  -0.94797885197620    1.42913433698004 
  -0.95904658165764    1.42000712009468 
  -0.97008335372855    1.41071216289887 
  -0.98108511847232    1.40124867089728 
  -0.99204798470461    1.39161569934806 
  -1.00296820513414    1.38181214423136 
  -1.01384215648112    1.37183673693165 
  -1.02466631629076    1.36168804240834 
  -1.03543723725968    1.35136445941586 
  -1.04615152077327    1.34086422243171 
  -1.05680578998481    1.33018540394348 
  -1.06739666353983    1.31932591703796 
  -1.07792072952504    1.30828351742457 
  -1.08837452000528    1.29705580546612 
  -1.09875448496615    1.28564022809467 
  -1.10905696541919    1.27403408196804 
  -1.11927816399574    1.26223451850687 
  -1.12941411256922    1.25023855281844 
  -1.13946063521853    1.23804307762755 
  -1.14941330638344    1.22564488445300 
  -1.15926740304100    1.21304069310024 
  -1.16901785155146    1.20022719133682 
  -1.17865916891191    1.18720108513868 
  -1.18818540012692    1.17395916039005 
  -1.19759005244357    1.16049835520290 
  -1.20686602914480    1.14681584233232 
  -1.21600556439914    1.13290911936430 
  -1.22500016242262    1.11877610465759 
  -1.23384054263331    1.10441523533121 
  -1.24251659394731    1.08982556407594 
  -1.25101733934372    1.07500685016420 
  -1.25933091299349    1.05995964084653 
  -1.26744454980307    1.04468533832788 
  -1.27534458816230    1.02918624874057 
  -1.28301648391196    1.01346560900890 
  -1.29044483438419    0.99752758916593 
  -1.29761340839551    0.98137726766792 
  -1.30450517896383    0.96502057937834 
  -1.31110235249790    0.94846423642887 
  -1.31738638933056    0.93171562479516 
  -1.32333800758217    0.91478268059327 
  -1.32893716393942    0.89767375330968 
  -1.33416300248737    0.88039746507040 
  -1.33899376522512    0.86296257886587 
  -1.34340665643537    0.84537789122553 
  -1.34737765721803    0.82765216900237 
  -1.35088128699298    0.80979415267668 
  -1.35389031579583    0.79181265211725 
  -1.35637543508828    0.77371676208460 
  -1.35830490629824    0.75551622523874 
  -1.35964421512530    0.73722196704486 
  -1.36035577669966    0.71884682003766 
  -1.36039875045972    0.70040644161445 
  -1.35972904429950    0.68192040937206 
  -1.35829960109342    0.66341344918237 
  -1.35606107486999    0.64491671351847 
  -1.35296300014362    0.62646898239616 
  -1.34895553981773    0.60811761010039 
  -1.34399184195435    0.58991899769426 
  -1.33803094815106    0.57193834787427 
  -1.33104106372210    0.55424847932773 
  -1.32300285296493    0.53692756283361 
  -1.31391228974359    0.52005580683543 
  -1.30378254703577    0.50371134523542 
  -1.29264449045799    0.48796581261435 
  -1.28054557511636    0.47288023948936 
  -1.26754726496790    0.45850189209943 
  -1.25372140162164    0.44486249248343 
  -1.23914612376352    0.43197795435858 
  -1.22390193959825    0.41984946162721 
  -1.20806840261726    0.40846550827154 
  -1.19172162700226    0.39780444483984 
  -1.17493267629500    0.38783712713390 
  -1.15776672391260    0.37852937409724 
  -1.14028281687302    0.36984407018222 
  -1.12253406524377    0.36174284930920 
  -1.10456809902869    0.35418737011089 
  -1.08642766841364    0.34714022853553 
  -1.06815129524633    0.34056557165129 
  -1.04977391339582    0.33442947552055 
  -1.03132745713009    0.32870014600921 
  -1.01284137468308    0.32334799014264 
  -0.99434305571733    0.31834559811297 
  -0.97585817103000    0.31366766522216 
  -0.95741092807430    0.30929087750639 
  -0.93902425034840    0.30519377671510 
  -0.92071989021947    0.30135661734834 
  -0.90251848623917    0.29776122288442 
  -0.88443957556604    0.29439084732737 
  -0.86650157208960    0.29123004440658 
  -0.84872171961349    0.28826454701908 
  -0.83111602885889    0.28548115683110 
  -0.81369920567484    0.28286764492246 
  -0.79648457715342    0.28041266233896 
  -0.77948402111603    0.27810566072773 
  -0.76270790382818    0.27593682157070 
  -0.74616502976107    0.27389699396883 
  -0.72986260669319    0.27197763945954 
  -0.71380622854244    0.27017078380196 
  -0.69799987782193    0.26846897429683 
  -0.68244594876908    0.26686524262516 
  -0.66714529167860    0.26535307188322 
  -0.65209727814148    0.26392636785868 
  -0.63729988634660    0.26257943333250 
  -0.62274980480286    0.26130694550860 
  -0.60844255232562    0.26010393545708 
  -0.59437261143855    0.25896576973208 
  -0.58053357196849    0.25788813315386 
  -0.56691828113906    0.25686701298641 
  -0.55351899635881    0.25589868361495 
  -0.54032753675174    0.25497969204070 
  -0.52733542971202    0.25410684342347 
  -0.51453404897490    0.25327718708592 
  -0.50191474126221    0.25248800233804 
  -0.48946893906093    0.25173678462849 
  -0.47718825787613    0.25102123149367 
  -0.46506457693116    0.25033922888226 
  -0.45309010310525    0.24968883740651 
  -0.44125741847038    0.24906827913363 
  -0.42955951246164    0.24847592450811 
  -0.41798980007627    0.24791028001532 
  -0.40654212791089    0.24736997617885 
  -0.39521076993393    0.24685375646821 
  -0.38399041502993    0.24636046668524 
  -0.37287614819640    0.24588904535632 
  -0.36186342720331    0.24543851466529 
  -0.35094805621837    0.24500797240426 
  -0.34012615772360    0.24459658444819 
  -0.32939414369975    0.24420357819125 
  -0.31874868686993    0.24382823643446 
  -0.30818669248890    0.24346989213850 
  -0.29770527103788    0.24312792352870 
  -0.28730171197005    0.24280174995632 
  -0.27697345860684    0.24249082801113 
  -0.26671808416668    0.24219464828913 
  -0.25653326893280    0.24191273232440 
  -0.24641677852192    0.24164463009250 
  -0.23636644327968    0.24138991760939 
  -0.22638013882307    0.24114819503687 
  -0.21645576781935    0.24091908483139 
  -0.20659124309142    0.24070223034844 
  -0.19678447218826    0.24049729444862 
  -0.18703334354423    0.24030395851667 
  -0.17733571436563    0.24012192144536 
  -0.16768940034649    0.23995089899294 
  -0.15809216729635    0.23979062307021 
  -0.14854172470962    0.23964084136285 
  -0.13903572126508    0.23950131684875 
  -0.12957174218593    0.23937182761385 
  -0.12014730834447    0.23925216653076 
  -0.11075987694735    0.23914214120270 
  -0.10140684360057    0.23904157374257 
  -0.09208554552742    0.23895030079065 
  -0.08279326569600    0.23886817334669 
  -0.07352723761406    0.23879505682190 
  -0.06428465055662    0.23873083089266 
  -0.05506265501749    0.23867538956379 
  -0.04585836820429    0.23862864102833 
  -0.03666887943880    0.23859050773364 
  -0.02749125536421    0.23856092624439 
  -0.01832254490814    0.23853984731316 
  -0.00915978398984    0.23852723575120 
  -0.00000000000003    0.23852307050980 
   0.00915978388952    0.23852734456507 
   0.01832254450677    0.23854006501566 
   0.02749125446018    0.23856125298520 
   0.03666887782908    0.23859094373754 
   0.04585836568393    0.23862918659558 
   0.05506265137900    0.23867604507061 
   0.06428464558941    0.23873159679177 
   0.07352723110382    0.23879593364324 
   0.08279325742413    0.23886916169821 
   0.09208553527038    0.23895140135925 
   0.10140683112925    0.23904278729508 
   0.11075986202635    0.23914346858711 
   0.12014729073149    0.23925360867743 
   0.12957172163095    0.23937338553701 
   0.13903569750968    0.23950299164806 
   0.14854169748614    0.23964263422518 
   0.15809213632709    0.23979253527160 
   0.16768936534279    0.23995293190083 
   0.17733567502696    0.24012407652108 
   0.18703329955717    0.24030623731817 
   0.19678442322547    0.24049969863361 
   0.20659118881046    0.24070476167787 
   0.21645570786148    0.24092174517340 
   0.22638007281191    0.24115098637118 
   0.23636637081976    0.24139284203221 
   0.24641669919711    0.24164768982211 
   0.25653318230462    0.24191592970727 
   0.26671798977237    0.24219798580686 
   0.27697335595738    0.24249430828810 
   0.28730160054777    0.24280537576829 
   0.29770515029405    0.24313169781228 
   0.30818656184090    0.24347381800178 
   0.31874854569816    0.24383231716878 
   0.32939399134417    0.24420781728425 
   0.34012599347992    0.24460098559838 
   0.35094787933371    0.24501253953716 
   0.36186323687138    0.24544325195142 
   0.37287594355205    0.24589395723117 
   0.38399019514308    0.24636555787151 
   0.39521053380256    0.24685903200048 
   0.40654187445328    0.24737544143106 
   0.41798952812208    0.24791594073122 
   0.42955922074186    0.24848178683505 
   0.44125710560583    0.24907434965996 
   0.45308976759355    0.24969512320287 
   0.46506421713184    0.25034573754720 
   0.47718787199367    0.25102797120373 
   0.48946852512544    0.25174376419322 
   0.50191429710730    0.25249523126024 
   0.51453357221237    0.25328467562749 
   0.52733491770308    0.25411460267714 
   0.54032698657384    0.25498773400812 
   0.55351840476785    0.25590702129152 
   0.56691764452591    0.25687566045343 
   0.58053288630920    0.25789710567829 
   0.59437187223700    0.25897508387479 
   0.60844175454763    0.26011360919009 
   0.62274894280011    0.26131699834211 
   0.63729895376888    0.26258988645252 
   0.65209626783507    0.26393724427625 
   0.66714419556861    0.26536439659610 
   0.68244475772277    0.26687704279312 
   0.69799858148971    0.26848127943144 
   0.71380481517262    0.27018362597210 
   0.72986106291568    0.27199105351337 
   0.74616334033442    0.27391101777305 
   0.76270605134326    0.27595149626758 
   0.77948198564830    0.27812103100997 
   0.79648233585446    0.28042877674161 
   0.81369673229161    0.28288455613051 
   0.83111329316757    0.28549892199980 
   0.84871868675193    0.28828322810219 
   0.86649820176976    0.29124970848544 
   0.88443582114449    0.29441156692990 
   0.90251429362032    0.29778307627852 
   0.92071519656208    0.30137968878758 
   0.93901898254261    0.30521815660573 
   0.95740500095244    0.30931666245269 
   0.97585148527282    0.31369495789135 
   0.99433549541698    0.31837450683990 
   1.01283280452922    0.32337862816715 
   1.03131771919694    0.32873263020488 
   1.04976282353224    0.33446392443101 
   1.06813863911223    0.34060210260090 
   1.08641319727480    0.34717895352770 
   1.10455152552705    0.35422839017692 
   1.12251505951484    0.36178624693847 
   1.14026100359370    0.36988989947562 
   1.15774168113531    0.37857764838034 
   1.17490393723520    0.38788780399940 
   1.19168868624235    0.39785740902436 
   1.20803072835275    0.40852055346168 
   1.22385899340102    0.41990627322911 
   1.23909738863922    0.43203609632256 
   1.25366641770989    0.44492140213077 
   1.26748567009595    0.45856088703702 
   1.28047714499847    0.47293853956773 
   1.29256917152049    0.48802257723094 
   1.30370047472335    0.50376572254572 
   1.31382378738249    0.52010698783899 
   1.32290841044389    0.53697483141370 
   1.33094129993563    0.55429125013324 
   1.33792656450216    0.57197618717765 
   1.34388357509892    0.58995162664009 
   1.34884412034742    0.60814489340170 
   1.35284912110696    0.62649090749649 
   1.35594537116912    0.64493336542022 
   1.35818263870211    0.66342498512551 
   1.35961131716479    0.68192703606794 
   1.36028068270861    0.70040839635905 
   1.36023772804126    0.71884435600627 
   1.35952648782561    0.73721534245397 
   1.35818775260769    0.75550569576605 
   1.35625906442785    0.77370257586381 
   1.35377490132316    0.79179504666721 
   1.35076697138450    0.80977335322581 
   1.34726455763601    0.82762838777932 
   1.34329486872420    0.84535132739380 
   1.33888336741765    0.86293341886573 
   1.33405405771535    0.88036588320271 
   1.32882972284097    0.89763991244681 
   1.32323211029195    0.91474673294245 
   1.31728206712725    0.93167771266514 
   1.31099962917238    0.94842449297149 
   1.30440407196065    0.96497912928798 
   1.29751392977057    0.98133422783190 
   1.29034699161320    0.99748306926291 
   1.28292028057739    1.01341971205729 
   1.27525002454070    1.02913907159923 
   1.26735162336996    1.04463697215417 
   1.25923961885932    1.05991017151511 
   1.25092767063146    1.07495635865185 
   1.24242854211980    1.08977412681551 
   1.23375409777691    1.10436292453903 
   1.22491531349231    1.11872298863648 
   1.21592229942911    1.13285526278537 
   1.20678433542824    1.14676130649691 
   1.19750991668464    1.16044319828673 
   1.18810680856764    1.17390343767017 
   1.17858210743667    1.18714484920476 
   1.16894230577164    1.20017049228693 
   1.15919335836207    1.21298357872223 
   1.14934074805697    1.22558740039156 
   1.13938954838129    1.23798526753796 
   1.12934448227160    1.25018045850714 
   1.11920997522128    1.26217618006000 
   1.10899020309718    1.27397553786803 
   1.09868913397853    1.28558151532626 
   1.08831056518943    1.29699695961192 
   1.07785815567308    1.30822457275153 
   1.06733545539550    1.31926690657494 
   1.05674593223822    1.33012635955115 
   1.04609299805395    1.34080517486490 
   1.03538003412808    1.35130543837937 
   1.02461041722841    1.36162907660633 
   1.01378754587936    1.37177785411132 
   1.00291486728172    1.38175337122094 
   0.99199590377413    1.39155706208976 
   0.98103427850594    1.40119019447508 
   0.97003373862318    1.41065387156180 
   0.95899817515020    1.41994903727552 
   0.94793163762952    1.42907648531016 
   0.93683834263162    1.43803687302066 
   0.92572267439919    1.44683073996609 
   0.91458917710225    1.45545853171359 
   0.90344253756782    1.46392062808169 
   0.89228755866324    1.47221737581785 
   0.88112912305338    1.48034912429710 
   0.86997214838260    1.48831626371469 
   0.85882153453016    1.49611926393165 
   0.84768210483985    1.50375871313955 
   0.83655854278478    1.51123535432860 
   0.82545532661994    1.51855011869186 
   0.81437666401765    1.52570415405640 
   0.80332642954988    1.53269884771332 
   0.79230810714946    1.53953584210188 
   0.78132474029122    1.54621704318705 
   0.77037889170079    1.55274462054439 
   0.75947261474610    1.55912099960894 
   0.74860743754543    1.56534884576205 
   0.73778436095572    1.57143104137436 
   0.72700387035938    1.57737065612369 
   0.71626596117705    1.58317091228745 
   0.70557017677888    1.58883514582940 
   0.69491565749532    1.59436676535550 
   0.68430119831093    1.59976920999992 
   0.67372531302521    1.60504590838782 
   0.66318630182157    1.61020023964803 
   0.65268231967500    1.61523549835923 
   0.64221144253852    1.62015486399714 
   0.63177172906094    1.62496137622615 
   0.62136127543092    1.62965791598160 
   0.61097826200865    1.63424719300988 
   0.60062099046409    1.63873173914431 
   0.59028791130650    1.64311390735422 
   0.57997764178511    1.64739587530985 
   0.56968897521898    1.65157965308000 
   0.55942088277020    1.65566709343391 
   0.54917250950877    1.65965990424142 
   0.53894316631661    1.66355966147643 
   0.52873231969103    1.66736782248395 
   0.51853958092369    1.67108573829891 
   0.50836469634077    1.67471466503898 
   0.49820753948877    1.67825577357055 
   0.48806810615632    1.68171015788873 
   0.47794651223486    1.68507884180674 
   0.46784299436780    1.68836278473535 
   0.45775791251709    1.69156288641072 
   0.44769175360694    1.69467999151991 
   0.43764513478021    1.69771489415119 
   0.42761880502003    1.70066834298769 
   0.41761364353278    1.70354104705192 
   0.40763065372733    1.70633368272599 
   0.39767095153608    1.70904690160949 
   0.38773574744962    1.71168133966390 
   0.37782632174947    1.71423762692594 
   0.36794399314999    1.71671639797635 
   0.35809008126922    1.71911830222424 
   0.34826586406264    1.72144401402552 
   0.33847253153904    1.72369424159673 
   0.32871113766729    1.72586973471602 
   0.31898255243577    1.72797129022428 
   0.30928741639935    1.72999975543939 
   0.29962609988930    1.73195602868558 
   0.28999866916360    1.73384105728931 
   0.28040486136649    1.73565583252334 
   0.27084406999343    1.73740138214710 
   0.26131534192166    1.73907876032664 
   0.25181738667885    1.74068903586276 
   0.24234859784507    1.74223327875835 
   0.23290708600365    1.74371254624373 
   0.22349072188051    1.74512786841893 
   0.21409718790349    1.74648023467843 
   0.20472403580376    1.74777058104756 
   0.19536874770382    1.74899977948282 
   0.18602879782789    1.75016862908412 
   0.17670171212280    1.75127785002724 
   0.16738512312015    1.75232807988278 
   0.15807681785174    1.75331987282477 
   0.14877477696895    1.75425370109488 
   0.13947720392184    1.75512995894596 
   0.13018254354520    1.75594896819685 
   0.12088949015715    1.75671098544427 
   0.11159698574135    1.75741620995521 
   0.10230420941881    1.75806479224686 
   0.09301055970069    1.75865684240963 
   0.08371563139747    1.75919243827238 
   0.07441918908004    1.75967163260748 
   0.06512113907253    1.76009445964978 
   0.05582150171088    1.76046094031862 
   0.04652038541923    1.76077108660732 
   0.03721796371806    1.76102490470248 
   0.02791445592685    1.76122239743974 
   0.01861011181560    1.76136356576031 
   0.00930520007075    1.76144840982973 
  -0.00000000000017    1.76147692949020 


==> anc/a1.05_M512.dat <==
  -0.00000000000032    1.77576031996010 
  -0.00943736128175    1.77573239453616 
  -0.01887364246496    1.77564797246051 
  -0.02830777828650    1.77550708245568 
  -0.03773874206357    1.77530977114230 
  -0.04716556753452    1.77505610147246 
  -0.05658737339027    1.77474614981991 
  -0.06600339089405    1.77438000252824 
  -0.07541299449299    1.77395775086019 
  -0.08481573498160    1.77347948517709 
  -0.09421137420397    1.77294528736727 
  -0.10359992000719    1.77235522247338 
  -0.11298165965502    1.77170932869719 
  -0.12235718984078    1.77100760691833 
  -0.13172744113320    1.77025000910409 
  -0.14109369491912    1.76943642694130 
  -0.15045759087244    1.76856668023812 
  -0.15982112353436    1.76764050655855 
  -0.16918662681821    1.76665755171263 
  -0.17855674607120    1.76561736257543 
  -0.18793439772082    1.76451938179261 
  -0.19732271747334    1.76336294570954 
  -0.20672499843107    1.76214728487372 
  -0.21614462136745    1.76087152818603 
  -0.22558497961762    1.75953470974431 
  -0.23504940167214    1.75813577913192 
  -0.24454107445579    1.75667361386870 
  -0.25406297055753    1.75514703447992 
  -0.26361778219631    1.75355482064180 
  -0.27320786464974    1.75189572866859 
  -0.28283519107185    1.75016850867608 
  -0.29250132033390    1.74837192165116 
  -0.30220737854132    1.74650475480159 
  -0.31195405452114    1.74456583553986 
  -0.32174160858342    1.74255404266055 
  -0.33156989360827    1.74046831531141 
  -0.34143838665574    1.73830765859480 
  -0.35134622928172    1.73607114670266 
  -0.36129227411443    1.73375792271774 
  -0.37127513553419    1.73136719626735 
  -0.38129324191673    1.72889823840280 
  -0.39134488748931    1.72635037508519 
  -0.40142828167093    1.72372297877624 
  -0.41154159460115    1.72101545957335 
  -0.42168299750055    1.71822725536738 
  -0.43185069748686    1.71535782237266 
  -0.44204296640793    1.71240662534934 
  -0.45225816426358    1.70937312865821 
  -0.46249475759651    1.70625678722159 
  -0.47275133415604    1.70305703827032 
  -0.48302661470737    1.69977329269942 
  -0.49331946360773    1.69640492669656 
  -0.50362889903715    1.69295127230772 
  -0.51395410431695    1.68941160752524 
  -0.52429444072006    1.68578514457637 
  -0.53464946256594    1.68207101711332 
  -0.54501893415360    1.67826826519794 
  -0.55540284843178    1.67437581908855 
  -0.56580144600027    1.67039248109862 
  -0.57621523349080    1.66631690695775 
  -0.58664499916687    1.66214758637701 
  -0.59709182429107    1.65788282465908 
  -0.60755708782594    1.65352072539797 
  -0.61804246308928    1.64905917635867 
  -0.62854990428546    1.64449583869596 
  -0.63908162223519    1.63982814157514 
  -0.64964004816759    1.63505328215784 
  -0.66022778608727    1.63016823267154 
  -0.67084755387588    1.62516975402843 
  -0.68150211501065    1.62005441711195 
  -0.69219420234685    1.61481863050640 
  -0.70292643701304    1.60945867507894 
  -0.71370124477024    1.60397074348122 
  -0.72452077351616    1.59835098434945 
  -0.73538681454494    1.59259554872814 
  -0.74630073117247    1.58670063810818 
  -0.75726339688698    1.58066255136091 
  -0.76827514590232    1.57447772990344 
  -0.77933573724967    1.56814279847586 
  -0.79044433411019    1.56165460114042 
  -0.80159949820237    1.55501023028129 
  -0.81279919961658    1.54820704873959 
  -0.82404084060233    1.54124270345429 
  -0.83532129255069    1.53411513139636 
  -0.84663694364213    1.52682255682325 
  -0.85798375562414    1.51936348129230 
  -0.86935732658447    1.51173666605809 
  -0.88075295788085    1.50394110882796 
  -0.89216572196964    1.49597601493896 
  -0.90359052946728    1.48784076526304 
  -0.91502219250467    1.47953488111007 
  -0.92645548328273    1.47105798851008 
  -0.93788518554151    1.46240978208248 
  -0.94930613869435    1.45358999067518 
  -0.96071327317283    1.44459834466144 
  -0.97210163767271    1.43543454664343 
  -0.98346641767515    1.42609824493997 
  -0.99480294677272    1.41658901103723 
  -1.00610671080360    1.40690631980733 
  -1.01737334687766    1.39704953312187 
  -1.02859863756353    1.38701788520249 
  -1.03977850245923    1.37681046998056 
  -1.05090898723562    1.36642622862614 
  -1.06198625207393    1.35586393750841 
  -1.07300655900335    1.34512219495389 
  -1.08396625942959    1.33419940745472 
  -1.09486178055078    1.32309377427585 
  -1.10568961122449    1.31180327182009 
  -1.11644628521934    1.30032563750391 
  -1.12712836188179    1.28865835530734 
  -1.13773240171863    1.27679864350651 
  -1.14825493683781    1.26474344735454 
  -1.15869243383781    1.25248943762170 
  -1.16904124956010    1.24003301787803 
  -1.17929757792879    1.22737034124404 
  -1.18945738924652    1.21449733896357 
  -1.19951636117348    1.20140976068194 
  -1.20946980393645    1.18810322763944 
  -1.21931258003981    1.17457329729954 
  -1.22903902206047    1.16081553909393 
  -1.23864284950757    1.14682561823100 
  -1.24811708886279    1.13259938570471 
  -1.25745399784069    1.11813297006619 
  -1.26664499777448    1.10342286792960 
  -1.27568061441390    1.08846602795251 
  -1.28455043001700    1.07325992480431 
  -1.29324304547829    1.05780261787572 
  -1.30174605364037    1.04209279170294 
  -1.31004602036294    1.02612977386789 
  -1.31812847226963    1.00991352884457 
  -1.32597788520548    0.99344462565992 
  -1.33357766988260    0.97672418047780 
  -1.34091014612855    0.95975377531551 
  -1.34795649988027    0.94253535795949 
  -1.35469671201715    0.92507112909809 
  -1.36110945141975    0.90736342728879 
  -1.36717191995284    0.88941462433870 
  -1.37285964145734    0.87122704908519 
  -1.37814618322070    0.85280296052965 
  -1.38300280490876    0.83414459721944 
  -1.38739802878058    0.81525433317555 
  -1.39129713552699    0.79613497598956 
  -1.39466159375459    0.77679024474951 
  -1.39744844866471    0.75722546734831 
  -1.39960970752842    0.73744853346787 
  -1.40109178802678    0.71747113250398 
  -1.40183511975640    0.69731028986981 
  -1.40177403124174    0.67699018934130 
  -1.40083709031399    0.65654422775425 
  -1.39894811236726    0.63601718689386 
  -1.39602807275982    0.61546732090486 
  -1.39199815782237    0.59496804396953 
  -1.38678410341114    0.57460877560711 
  -1.38032178401774    0.55449439311112 
  -1.37256367783049    0.53474272859929 
  -1.36348540279541    0.51547972483424 
  -1.35309110560145    0.49683231026174 
  -1.34141634759694    0.47891971989759 
  -1.32852745991207    0.46184465981497 
  -1.31451717270574    0.44568602867159 
  -1.29949733800762    0.43049462906788 
  -1.28359031245361    0.41629247547980 
  -1.26692069214851    0.40307533197230 
  -1.24960864958017    0.39081741363337 
  -1.23176541067074    0.37947699092533 
  -1.21349079498416    0.36900184969773 
  -1.19487238619767    0.35933397023273 
  -1.17598581297450    0.35041317161462 
  -1.15689568538011    0.34217973852557 
  -1.13765685934249    0.33457617879502 
  -1.11831581452108    0.32754830515363 
  -1.09891201855541    0.32104581915317 
  -1.07947920213597    0.31502254749306 
  -1.06004650443105    0.30943644224772 
  -1.04063946609896    0.30424943032369 
  -1.02128086248560    0.29942717005607 
  -1.00199137726161    0.29493875894670 
  -0.98279012568390    0.29075641993870 
  -0.96369504017230    0.28685518771437 
  -0.94472313563042    0.28321260612232 
  -0.92589067218817    0.27980844621743 
  -0.90721323448468    0.27662444749633 
  -0.88870574469239    0.27364408562455 
  -0.87038242601658    0.27085236509677 
  -0.85225673064969    0.26823563725837 
  -0.83434124504206    0.26578144046494 
  -0.81664758268560    0.26347836176803 
  -0.79918627355025    0.26131591653568 
  -0.78196665712209    0.25928444525730 
  -0.76499678522522    0.25737502415402 
  -0.74828333910805    0.25557938906722 
  -0.73183156475841    0.25388986964670 
  -0.71564522905643    0.25229933361932 
  -0.69972659898134    0.25080113856210 
  -0.68407644491591    0.24938909123552 
  -0.66869406871395    0.24805741223841 
  -0.65357735609850    0.24680070624933 
  -0.63872285255421    0.24561393587943 
  -0.62412586083097    0.24449239955212 
  -0.60978055778928    0.24343171164190 
  -0.59568012738561    0.24242778540074 
  -0.58181690633890    0.24147681707945 
  -0.56818253831931    0.24057527187065 
  -0.55476813250984    0.23971987024333 
  -0.54156442203857    0.23890757539367 
  -0.52856191815412    0.23813558054154 
  -0.51575105605810    0.23740129689748 
  -0.50312232905039    0.23670234118297 
  -0.49066640801698    0.23603652362204 
  -0.47837424428619    0.23540183542152 
  -0.46623715442326    0.23479643672937 
  -0.45424688659092    0.23421864418954 
  -0.44239566861237    0.23366691911934 
  -0.43067623879206    0.23313985548666 
  -0.41908186085103    0.23263616871041 
  -0.40760632497809    0.23215468447991 
  -0.39624393700910    0.23169432858131 
  -0.38498949808261    0.23125411691560 
  -0.37383827685938    0.23083314664213 
  -0.36278597647800    0.23043058760733 
  -0.35182869797960    0.23004567493543 
  -0.34096290187465    0.22967770191654 
  -0.33018536902596    0.22932601402061 
  -0.31949316192703    0.22899000315862 
  -0.30888358699688    0.22866910298568 
  -0.29835415846006    0.22836278436641 
  -0.28790256402204    0.22807055177811 
  -0.27752663257277    0.22779193978195 
  -0.26722430390545    0.22752651032927 
  -0.25699360052824    0.22727385004934 
  -0.24683260149332    0.22703356828306 
  -0.23673941829637    0.22680529502667 
  -0.22671217280233    0.22658867954873 
  -0.21674897728349    0.22638338886050 
  -0.20684791657987    0.22618910680081 
  -0.19700703249436    0.22600553292848 
  -0.18722431045598    0.22583238197936 
  -0.17749766854543    0.22566938309118 
  -0.16782494888560    0.22551627954828 
  -0.15820391142033    0.22537282825735 
  -0.14863223000526    0.22523879970155 
  -0.13910749072761    0.22511397759156 
  -0.12962719227771    0.22499815895710 
  -0.12018874817886    0.22489115390525 
  -0.11078949060824    0.22479278578716 
  -0.10142667553424    0.22470289100771 
  -0.09209748885340    0.22462131921926 
  -0.08279905322324    0.22454793314264 
  -0.07352843528151    0.22448260875726 
  -0.06428265297921    0.22442523511123 
  -0.05505868278159    0.22437571449468 
  -0.04585346654711    0.22433396223345 
  -0.03666391794281    0.22429990684701 
  -0.02748692831866    0.22427348983231 
  -0.01831937201862    0.22425466581687 
  -0.00915811116501    0.22424340234514 
  -0.00000000000006    0.22423968003990 
   0.00915811109081    0.22424349240287 
   0.01831937172191    0.22425484599401 
   0.02748692765047    0.22427376025231 
   0.03666391675308    0.22430026769530 
   0.04585346468441    0.22433441375770 
   0.05505868009256    0.22437625700521 
   0.06428264930828    0.22442586898145 
   0.07352843047030    0.22448333442423 
   0.08279904711029    0.22454875110769 
   0.09209748127355    0.22462223004870 
   0.10142666631828    0.22470389533360 
   0.11078947958232    0.22479388430818 
   0.12018873516408    0.22489234738762 
   0.12962717708949    0.22499944823561 
   0.13910747317525    0.22511536357068 
   0.14863220989126    0.22524028335667 
   0.15820388853992    0.22537441063612 
   0.16782492302596    0.22551796177213 
   0.17749763948518    0.22567116635696 
   0.18722427796433    0.22583426756124 
   0.19700699633050    0.22600752218006 
   0.20684787649206    0.22619120115746 
   0.21674893300831    0.22638558984208 
   0.22671212406366    0.22659098876258 
   0.23673936480450    0.22680771417107 
   0.24683254294380    0.22703609915104 
   0.25699353660078    0.22727649453309 
   0.26722423426257    0.22752927042504 
   0.27752655685849    0.22779481759556 
   0.28790248186025    0.22807354953120 
   0.29835406945293    0.22836590440341 
   0.30888349072288    0.22867234778166 
   0.31949305793894    0.22899337532810 
   0.33018525684845    0.22932951632743 
   0.34096278100180    0.22968133728494 
   0.35182856787187    0.23004944646246 
   0.36278583655909    0.23043449857676 
   0.37383812651243    0.23083720054003 
   0.38498933664615    0.23125831744777 
   0.39624376377223    0.23169867969279 
   0.40760613917528    0.23215919037672 
   0.41908166165596    0.23264083388385 
   0.43067602531082    0.23314468474025 
   0.44239543987552    0.23367191759879 
   0.45424664154470    0.23422381741591 
   0.46623689191924    0.23480179063561 
   0.47837396306985    0.23540737639280 
   0.49066610671431    0.23604225853989 
   0.50312200615287    0.23670827747368 
   0.51575070990534    0.23740744258493 
   0.52856154691422    0.23814194430475 
   0.54156402368548    0.23891416662939 
   0.55476770479762    0.23972669913402 
   0.56818207875248    0.24058234945832 
   0.58181641213857    0.24148415534572 
   0.59567959545049    0.24243539735378 
   0.60977998465092    0.24343961141085 
   0.62412524260198    0.24450060248985 
   0.63872218486869    0.24562245867435 
   0.65357663404292    0.24680956704748 
   0.66869328674700    0.24806663077681 
   0.68407559677527    0.24939868898826 
   0.69972567757504    0.25081113890040 
   0.71564422633575    0.25230976198742 
   0.73183047156911    0.25390075375500 
   0.74828214501539    0.25559075910487 
   0.76499547830802    0.25738691302254 
   0.78196522372939    0.25929688882748 
   0.79918469801333    0.26132895392965 
   0.81664584697592    0.26349203566830 
   0.83433932836437    0.26579579745205 
   0.85225460895633    0.26825072817808 
   0.87038007142669    0.27086824545703 
   0.88870312479535    0.27366081602088 
   0.90721031150331    0.27664209406201 
   0.92588740197109    0.27982708109157 
   0.94471946643707    0.28323230792351 
   0.96369091120604    0.28687604200019 
   0.98278546532075    0.29077851961988 
   1.00198610091228    0.29496220460868 
   1.02127487002025    0.29945207011750 
   1.04063263875666    0.30427590092868 
   1.06003870113400    0.30946460674375 
   1.07947025513614    0.31505253528525 
   1.09890172836755    0.32107776364547 
   1.11830394415359    0.32758234038634 
   1.13764312794617    0.33461243426835 
   1.15687976162238    0.34221833157235 
   1.17596730874695    0.35045419658175 
   1.19485085171514    0.35937748370955 
   1.21346571694986    0.36904785119829 
   1.23173621592682    0.37952539895128 
   1.24957471736585    0.39086803811880 
   1.26688137837327    0.40312784589639 
   1.28354498862660    0.41634639084491 
   1.29944544492697    0.43054928486178 
   1.31445828437726    0.44574059950893 
   1.32846134732581    0.46189819189790 
   1.34134302750146    0.47897119469684 
   1.35301085968206    0.49688072718918 
   1.36339875943466    0.51552418623288 
   1.37247135976104    0.53478250831437 
   1.38022463522767    0.55452897538502 
   1.38668301273450    0.57463786108188 
   1.39189399379742    0.59499152886690 
   1.39592163753660    0.61548526024379 
   1.39884011563535    0.63602975251917 
   1.40072813982819    0.65655166895198 
   1.40166463487703    0.67699280016420 
   1.40172569429094    0.69730838439347 
   1.40098267097551    0.71746502747050 
   1.39950116961141    0.73743853699152 
   1.39734070552997    0.75721187219170 
   1.39455481630463    0.77677332483642 
   1.39119145864769    0.79611498508521 
   1.38729355852282    0.81523150494270 
   1.38289962428994    0.83411914608836 
   1.37804435685629    0.85277508300500 
   1.37275921923040    0.87119692524159 
   1.36707293991035    0.88938241935311 
   1.36101194205569    0.90732929291759 
   1.35460069407505    0.92503520505161 
   1.34786198778101    0.94249777315013 
   1.34081714910809    0.95971464897533 
   1.33348619290473    0.97668362314802 
   1.32588792970115    0.99340274006308 
   1.31804003674130    1.00987041064995 
   1.30995910088427    1.02608551236396 
   1.30166064427324    1.04204747038802 
   1.29315913862452    1.05775631497956 
   1.28446801671698    1.07321271374955 
   1.27559968460181    1.08841797776630 
   1.26656554049667    1.10337404361177 
   1.25737600144260    1.11808343292161 
   1.24804054114796    1.13254919364388 
   1.23856773787195    1.14677482604427 
   1.22896533360412    1.16076419870161 
   1.21924030165828    1.17452145798153 
   1.20939892239340    1.18805093624543 
   1.19944686315664    1.20135706182468 
   1.18938926140849    1.21444427519549 
   1.17923080691473    1.22731695321903 
   1.16897582202395    1.23997934449844 
   1.15862833644911    1.25243551617201 
   1.14819215628062    1.26468931362170 
   1.13767092468458    1.27674433188836 
   1.12706817505855    1.28860389890923 
   1.11638737527611    1.30027106822493 
   1.10563196479550    1.31174862042908 
   1.09480538421796    1.32303907047864 
   1.08391109970494    1.33414467995280 
   1.07295262231167    1.34506747149594 
   1.06193352473610    1.35580924493473 
   1.05085745545275    1.36637159290731 
   1.03972815229752    1.37675591625030 
   1.02854945494022    1.38696343778582 
   1.01732531754754    1.39699521555851 
   1.00605982034667    1.40685215487116 
   0.99475718058252    1.41653502075177 
   0.98342176094843    1.42604445059073 
   0.97205807540025    1.43538096878686 
   0.96067079013211    1.44454500313155 
   0.94926471944418    1.45353690458761 
   0.93784481441938    1.46235696983707 
   0.92641614440508    1.47100546779198 
   0.91498386977091    1.47948266889047 
   0.90355320656757    1.48778887779972 
   0.89212938239731    1.49592446777775 
   0.88071758494914    1.50388991680542 
   0.86932290344826    1.51168584330640 
   0.85795026530610    1.51931304124679 
   0.84660436906349    1.52677251223322 
   0.83528961656587    1.53406549433954 
   0.82401004603716    1.54119348535543 
   0.81276926930903    1.54815826039310 
   0.80157041504531    1.55496188187816 
   0.79041608109475    1.56160670229904 
   0.77930829750858    1.56809535827659 
   0.76824850275171    1.57443075692613 
   0.75723753386601    1.58061605372499 
   0.74627563207933    1.58665462351417 
   0.73536246346862    1.59255002450009 
   0.72449715486305    1.59830595747691 
   0.71367834328503    1.60392622066020 
   0.70290423779345    1.60941466275061 
   0.69217269085213    1.61477513489293 
   0.68148127706366    1.62001144424854 
   0.67082737565943    1.62512730979126 
   0.66020825413464    1.63012632280090 
   0.64962114934838    1.63501191227657 
   0.63906334373692    1.63978731720213 
   0.62853223359209    1.64445556525502 
   0.61802538795721    1.64901945918301 
   0.60754059625889    1.65348156973089 
   0.59707590451417    1.65784423565126 
   0.58662963960128    1.66210956908115 
   0.57620042272907    1.66627946632108 
   0.56578717278346    1.67035562195403 
   0.55538910162819    1.67433954614470 
   0.54500570273992    1.67823258302897 
   0.53463673561048    1.68203593014847 
   0.52428220736845    1.68575065708981 
   0.51394235377977    1.68937772362614 
   0.50361762057988    1.69291799593090 
   0.49330864654219    1.69637226159343 
   0.48301624838515    1.69974124242946 
   0.47274140796304    1.70302560619275 
   0.46248526094900    1.70622597648756 
   0.45224908660522    1.70934294220314 
   0.44203429720810    1.71237706588575 
   0.43184242623984    1.71532889238350 
   0.42167511372607    1.71819895710007 
   0.41153408784580    1.72098779503492 
   0.40142114151109    1.72369594972981 
   0.39133810353509    1.72632398304827 
   0.38128680381748    1.72887248464789 
   0.37126903298504    1.73134208182515 
   0.36128649686437    1.73373344838346 
   0.35134076714247    1.73604731304575 
   0.34143322951195    1.73828446597228 
   0.33156503142796    1.74044576388494 
   0.32173703142921    1.74253213241713 
   0.31194975256108    1.74454456631601 
   0.30220334205976    1.74648412631055 
   0.29249753974106    1.74835193351260 
   0.28283165691267    1.75014916044756 
   0.27320456761076    1.75187701987799 
   0.26361471311090    1.75353675081977 
   0.25406012040869    1.75512960319131 
   0.24453843437687    1.75665682074204 
   0.23504696294479    1.75811962388600 
   0.22558273366762    1.75951919221096 
   0.21614255975792    1.76085664832843 
   0.20672311285381    1.76213304279962 
   0.19732099973810    1.76334934167917 
   0.18793283974339    1.76450641622099 
   0.17855533986015    1.76560503602932 
   0.16918536446130    1.76664586490241 
   0.15981999718450    1.76762946032543 
   0.15045659273424    1.76855627553753 
   0.14109281723574    1.76942666482304 
   0.13172667617452    1.77024089069029 
   0.12235652989250    1.77099913337993 
   0.11298109700954    1.77170150122995 
   0.10359944695568    1.77234804227409 
   0.09421098303040    1.77293875561092 
   0.08481541795802    1.77347360299553 
   0.07541274387655    1.77395251932272 
   0.06600319892514    1.77437542262445 
   0.05658723229211    1.77474222244484 
   0.04716546951347    1.77505282741408 
   0.03773867931062    1.77530715107138 
   0.02830774297910    1.77550511691773 
   0.01887362676968    1.77564666186964 
   0.00943735735699    1.77573173917079 
  -0.00000000000032    1.77576031996010 


==> anc/a1.075_M512.dat <==
  -0.00000000000047    1.79008985095156 
  -0.00957033862907    1.79006177950380 
  -0.01913878635038    1.78997698339755 
  -0.02870348171371    1.78983551979772 
  -0.03826263018756    1.78963748183202 
  -0.04781453972067    1.78938299589781 
  -0.05735765842994    1.78907221694550 
  -0.06689061463328    1.78870532301650 
  -0.07641225889541    1.78828250758421 
  -0.08592170746349    1.78780397102466 
  -0.09541838582587    1.78726990986199 
  -0.10490207093784    1.78668050525477 
  -0.11437293008036    1.78603590954436 
  -0.12383155436996    1.78533623252981 
  -0.13327898456031    1.78458152649640 
  -0.14271672716437    1.78377177185761 
  -0.15214675882125    1.78290686260321 
  -0.16157151757458    1.78198659353307 
  -0.17099387988290    1.78101064852692 
  -0.18041712320487    1.77997859181685 
  -0.18984487430904    1.77888986142118 
  -0.19928104460321    1.77774376654158 
  -0.20872975406396    1.77653948784453 
  -0.21819524641603    1.77527608213965 
  -0.22768179828428    1.77395249004309 
  -0.23719362585100    1.77256754779351 
  -0.24673479226709    1.77112000146271 
  -0.25630911951369    1.76960852441657 
  -0.26592010771968    1.76803173599692 
  -0.27557086503710    1.76638822208084 
  -0.28526405014136    1.76467655535704 
  -0.29500182928392    1.76289531593603 
  -0.30478584859341    1.76104311016874 
  -0.31461722212473    1.75911858841226 
  -0.32449653490450    1.75712045979951 
  -0.33442386015044    1.75504750499679 
  -0.34439878872385    1.75289858528113 
  -0.35442046906724    1.75067264922425 
  -0.36448765498402    1.74836873561007 
  -0.37459875914358    1.74598597415680 
  -0.38475190954052    1.74352358291204 
  -0.39494500699587    1.74098086408807 
  -0.40517578132754    1.73835719733484 
  -0.41544184494872    1.73565203228009 
  -0.42574074229046    1.73286487931976 
  -0.43606999474743    1.72999530040514 
  -0.44642714045427    1.72704289866171 
  -0.45680976955081    1.72400730838860 
  -0.46721555503884    1.72088818404378 
  -0.47764228061083    1.71768518952363 
  -0.48808786599811    1.71439798611786 
  -0.49855039150266    1.71102622026256 
  -0.50902812220631    1.70756950935234 
  -0.51951953328338    1.70402742669578 
  -0.53002333635159    1.70039948393605 
  -0.54053850760058    1.69668511218289 
  -0.55106431672349    1.69288364044086 
  -0.56160035647983    1.68899427292886 
  -0.57214657093842    1.68501606428949 
  -0.58270328141094    1.68094789473173 
  -0.59327120741212    1.67678844455085 
  -0.60385148124928    1.67253617047639 
  -0.61444565340622    1.66818928361594 
  -0.62505568753921    1.66374573165921 
  -0.63568394274943    1.65920318517355 
  -0.64633314281941    1.65455903056464 
  -0.65700633117332    1.64981036926418 
  -0.66770681259570    1.64495402529889 
  -0.67843808188977    1.63998656022847 
  -0.68920374199105    1.63490429693899 
  -0.70000741307268    1.62970335052844 
  -0.71085263636946    1.62437966701868 
  -0.72174277515950    1.61892906739124 
  -0.73268091723952    1.61334729703973 
  -0.74366978152885    1.60763007759410 
  -0.75471163299363    1.60177316083912 
  -0.76580820797336    1.59577238146186 
  -0.77696065327184    1.58962370832875 
  -0.78816947995782    1.58332329115882 
  -0.79943453396947    1.57686750260396 
  -0.81075498304566    1.57025297302899 
  -0.82212932069872    1.56347661855292 
  -0.83355538537011    1.55653566025083 
  -0.84503039429730    1.54942763573927 
  -0.85655098915633    1.54215040169925 
  -0.86811329222750    1.53470212920144 
  -0.87971296953015    1.52708129096818 
  -0.89134529939495    1.51928664294760 
  -0.90300524280065    1.51131719974430 
  -0.91468751415706    1.50317220658067 
  -0.92638664919002    1.49485110750681 
  -0.93809706922699    1.48635351257279 
  -0.94981313919646    1.47767916359151 
  -0.96152921951454    1.46882790098031 
  -0.97323970999175    1.45979963097666 
  -0.98493908688169    1.45059429527317 
  -0.99662193199190    1.44121184186803 
  -1.00828295579846    1.43165219862437 
  -1.01991701404188    1.42191524780538 
  -1.03151912025203    1.41200080257820 
  -1.04308445384827    1.40190858336779 
  -1.05460836633535    1.39163819478235 
  -1.06608638495435    1.38118910091397 
  -1.07751421594317    1.37056059983084 
  -1.08888774608929    1.35975179538631 
  -1.10020304405996    1.34876156765550 
  -1.11145635932870    1.33758854080896 
  -1.12264411946618    1.32623105051698 
  -1.13376292285393    1.31468711055759 
  -1.14480952712734    1.30295438154830 
  -1.15578083003710    1.29103014222487 
  -1.16667384307533    1.27891126674138 
  -1.17748565475591    1.26659420873950 
  -1.18821338452874    1.25407499566281 
  -1.19885412497881    1.24134923374152 
  -1.20940487440466    1.22841212643414 
  -1.21986245853648    1.21525850574479 
  -1.23022344478878    1.20188287789199 
  -1.24048404890388    1.18827948123589 
  -1.25064003847302    1.17444235628067 
  -1.26068663387364    1.16036542399299 
  -1.27061841162163    1.14604257064515 
  -1.28042921062530    1.13146773402546 
  -1.29011204602954    1.11663498807941 
  -1.29965903019439    1.10153862007583 
  -1.30906130430165    1.08617319700792 
  -1.31830897832534    1.07053361549721 
  -1.32739108088354    1.05461513255846 
  -1.33629551419396    1.03841337275565 
  -1.34500901309828    1.02192431089037 
  -1.35351710038551    1.00514422823538 
  -1.36180403449028    0.98806964452477 
  -1.36985273857256    0.97069722761935 
  -1.37764470409653    0.95302368768280 
  -1.38515985477124    0.93504566346386 
  -1.39237636135059    0.91675961410812 
  -1.39927039066749    0.89816173198929 
  -1.40581577797091    0.87924789894512 
  -1.41198360538319    0.86001371178795 
  -1.41774167719591    0.84045461076889 
  -1.42305387893801    0.82056614917561 
  -1.42787941957475    0.80034445002859 
  -1.43217195804419    0.77978689987991 
  -1.43587863670596    0.75889313512199 
  -1.43893905774203    0.73766637649416 
  -1.44128427705612    0.71611516563066 
  -1.44283592620166    0.69425554680242 
  -1.44350564245365    0.67211371592046 
  -1.44319506115185    0.64972911637550 
  -1.44179673627576    0.62715788391458 
  -1.43919645775347    0.60447640750087 
  -1.43527752351999    0.58178455326700 
  -1.42992747951548    0.55920778668296 
  -1.42304756130695    0.53689707073319 
  -1.41456437193698    0.51502519300597 
  -1.40444223320545    0.49377839110233 
  -1.39269343837160    0.47334314236732 
  -1.37938310023350    0.45388973762310 
  -1.36462618902653    0.43555608262615 
  -1.34857677305081    0.41843584688708 
  -1.33141222264827    0.40257386786670 
  -1.31331662166818    0.38796914209174 
  -1.29446708419510    0.37458333021204 
  -1.27502480968727    0.36235164914452 
  -1.25513078952850    0.35119343270976 
  -1.23490497781557    0.34102076766082 
  -1.21444751225970    0.33174472132900 
  -1.19384087803234    0.32327937174496 
  -1.17315233636065    0.31554414347422 
  -1.15243629296734    0.30846496467507 
  -1.13173648220292    0.30197466718589 
  -1.11108793967704    0.29601292409872 
  -1.09051875987822    0.29052592279324 
  -1.07005164157967    0.28546589382083 
  -1.04970521733298    0.28079057432605 
  -1.02949516751935    0.27646265062655 
  -1.00943512072312    0.27244921162201 
  -0.98953735202550    0.26872122868420 
  -0.96981329472010    0.26525307497539 
  -0.95027388868399    0.26202208752925 
  -0.93092978924628    0.25900817633170 
  -0.91179146332569    0.25619347781120 
  -0.89286919669200    0.25356205271522 
  -0.87417303582788    0.25109962315542 
  -0.85571268344413    0.24879334708148 
  -0.83749736516815    0.24663162427781 
  -0.81953568065438    0.24460393188100 
  -0.80183545096637    0.24270068384493 
  -0.78440357065359    0.24091311277537 
  -0.76724587208412    0.23923316929238 
  -0.75036700703212    0.23765343797108 
  -0.73377035011980    0.23616706579559 
  -0.71745792676189    0.23476770276658 
  -0.70143036810618    0.23344945126363 
  -0.68568689384499    0.23220682426458 
  -0.67022532367591    0.23103470954017 
  -0.65504211671445    0.22992834025271 
  -0.64013243803546    0.22888326946051 
  -0.62549025011885    0.22789534917659 
  -0.61110842684523    0.22696071176849 
  -0.59697888640612    0.22607575449811 
  -0.58309273947498    0.22523712521319 
  -0.56944044794448    0.22444171010408 
  -0.55601198978251    0.22368662173136 
  -0.54279702488670    0.22296918834043 
  -0.52978505744741    0.22228694284879 
  -0.51696559008747    0.22163761262065 
  -0.50432826607647    0.22101910858354 
  -0.49186299605375    0.22042951489185 
  -0.47956006701370    0.21986707784057 
  -0.46741023165628    0.21933019530355 
  -0.45540477761221    0.21881740551521 
  -0.44353557639402    0.21832737650598 
  -0.43179511319722    0.21785889508372 
  -0.42017649881579    0.21741085666925 
  -0.40867346591625    0.21698225490931 
  -0.39728035175014    0.21657217233932 
  -0.38599207001774    0.21617977101829 
  -0.37480407413565    0.21580428435149 
  -0.36371231449552    0.21544500900506 
  -0.35271319163880    0.21510129806596 
  -0.34180350741952    0.21477255433109 
  -0.33098041549051    0.21445822482368 
  -0.32024137252883    0.21415779540856 
  -0.30958409092049    0.21387078656294 
  -0.29900649372721    0.21359674917424 
  -0.28850667217495    0.21333526139506 
  -0.27808284607123    0.21308592543735 
  -0.26773332710838    0.21284836532133 
  -0.25745648523971    0.21262222447853 
  -0.24725071798143    0.21240716421665 
  -0.23711442275535    0.21220286196543 
  -0.22704597213105    0.21200901030599 
  -0.21704369208269    0.21182531572143 
  -0.20710584315848    0.21165149806601 
  -0.19723060468015    0.21148728970647 
  -0.18741606188468    0.21133243532678 
  -0.17766019608687    0.21118669136279 
  -0.16796087773776    0.21104982605159 
  -0.15831586236866    0.21092161907303 
  -0.14872278921223    0.21080186176208 
  -0.13917918236996    0.21069035687982 
  -0.12968245421596    0.21058691891678 
  -0.12022991078798    0.21049137392686 
  -0.11081875877266    0.21040355986261 
  -0.10144611375529    0.21032332642030 
  -0.09210900930743    0.21025053536453 
  -0.08280440656478    0.21018506035099 
  -0.07352920390134    0.21012678721684 
  -0.06428024640328    0.21007561376671 
  -0.05505433484543    0.21003145002381 
  -0.04584823398278    0.20999421798156 
  -0.03665868000070    0.20996385182487 
  -0.02748238707702    0.20994029766143 
  -0.01831605305475    0.20992351373081 
  -0.00915636431718    0.20991347013394 
  -0.00000000000009    0.20991014904844 
   0.00915636426249    0.20991354447237 
   0.01831605283628    0.20992366245854 
   0.02748238658518    0.20994052088028 
   0.03665867912501    0.20996414968778 
   0.04584823261184    0.20999459069280 
   0.05505433286633    0.21003189783932 
   0.06428024370157    0.21007613699444 
   0.07352920036046    0.21012738621720 
   0.08280440206594    0.21018573553731 
   0.09210900372905    0.21025128720364 
   0.10144610697292    0.21032415543307 
   0.11081875065836    0.21040446662458 
   0.12022990121017    0.21049235906892 
   0.12968244303886    0.21058798312585 
   0.13917916945338    0.21069150089962 
   0.14872277441092    0.21080308639395 
   0.15831584553217    0.21092292517677 
   0.16796085870970    0.21105121454650 
   0.17766017470470    0.21118816322869 
   0.18741603797901    0.21133399160520 
   0.19723057807441    0.21148893150204 
   0.20710581366816    0.21165322654795 
   0.21704365951497    0.21182713212534 
   0.22704593628397    0.21201091593581 
   0.23711438341731    0.21220485819575 
   0.24725067493031    0.21240925249529 
   0.25745643824226    0.21262440632958 
   0.26773327591914    0.21285064234853 
   0.27808279043182    0.21308829932801 
   0.28850661181282    0.21333773392451 
   0.29900642835476    0.21359932221090 
   0.30958402023353    0.21387346207406 
   0.32024129620546    0.21416057546677 
   0.33098033318931    0.21446111161440 
   0.34180341877807    0.21477555016092 
   0.35271309627147    0.21510440537222 
   0.36371221199149    0.21544823036651 
   0.37480396405627    0.21580762250047 
   0.38599195189386    0.21618322885441 
   0.39728022507873    0.21657575294480 
   0.40867333015705    0.21698596156630 
   0.42017635338690    0.21741469287908 
   0.43179495747066    0.21786286458846 
   0.44353540969018    0.21833148331239 
   0.45540459919393    0.21882165392131 
   0.46741004072174    0.21933458992789 
   0.47955986268864    0.21987162365450 
   0.49186277738224    0.22043421725493 
   0.50432803201079    0.22102397328216 
   0.51696533947613    0.22164264591022 
   0.52978478902192    0.22229215149961 
   0.54279673724600    0.22297457968746 
   0.55601168137561    0.22369220372824 
   0.56944011705027    0.22444749138171 
   0.58309238417938    0.22524311514321 
   0.59697850457558    0.22608196326184 
   0.61110801609656    0.22696715043193 
   0.62548980778420    0.22790202977207 
   0.64013196112220    0.22889020507598 
   0.65504160185832    0.22993554512958 
   0.67022476708711    0.23104219918083 
   0.68568629124498    0.23221461555102 
   0.70142971465424    0.23345756258865 
   0.71745721696881    0.23477615417942 
   0.73376957774674    0.23617587916395 
   0.75036616497106    0.23766263716184 
   0.76724495221676    0.23924278037370 
   0.78440256368352    0.24092316424300 
   0.80183434621945    0.24271120687612 
   0.81953446583979    0.24461496061962 
   0.83749602609183    0.24664319615471 
   0.85571120366339    0.24880550317452 
   0.87417139623383    0.25111240859376 
   0.89286737500246    0.25357551713244 
   0.91178943346728    0.25620767585174 
   0.93092752059821    0.25902316821387 
   0.95027134514965    0.26203793966628 
   0.96981043358289    0.26526986065241 
   0.98953412253493    0.26873902878294 
   1.00943146234306    0.27246811537493 
   1.02949100775440    0.27648275636671 
   1.04970046903010    0.28081199017421 
   1.07004619958170    0.28548873821530 
   1.09051249688670    0.29055032471261 
   1.11108070116715    0.29603902274924 
   1.13172808023572    0.30200261081173 
   1.15242649877649    0.30849490799407 
   1.17314087168898    0.31557624303412 
   1.19382740539852    0.32331377823726 
   1.21443162473263    0.33178156761251 
   1.23488618955410    0.34106015101211 
   1.25510852942841    0.35123538980997 
   1.27499842199112    0.36239612287114 
   1.29443584167080    0.37463012896181 
   1.31327975818103    0.38801789570522 
   1.33136899107975    0.40262398939568 
   1.34852652938808    0.41848651512441 
   1.36456849290438    0.43560626280222 
   1.37931780891229    0.45393825177856 
   1.39262076318643    0.47338878438619 
   1.40436273413119    0.49382006045083 
   1.41447888785494    0.51506200948915 
   1.42295709854138    0.53692843981818 
   1.42983309339837    0.55923340663084 
   1.43518022194647    0.58180437665998 
   1.43909713991233    0.60449057954581 
   1.44169616518210    0.62716667771504 
   1.44309386098526    0.64973287746846 
   1.44340431045862    0.67211282065532 
   1.44273485103890    0.69425037419663 
   1.44118375840820    0.71610608012485 
   1.43883932441601    0.73765371859499 
   1.43577986209013    0.75887721730495 
   1.43207427270289    0.77976800576708 
   1.42778292120878    0.80032283545403 
   1.42295864011330    0.82054204423411 
   1.41764775126518    0.84042822227860 
   1.41189103098961    0.85998522583438 
   1.40572458245747    0.87921748331660 
   1.39918059265488    0.89812953841303 
   1.39228797268652    0.91672578024624 
   1.38507288200971    0.93501031466677 
   1.37755914962477    0.95298693850963 
   1.36976860147680    0.97065918314895 
   1.36172131122611    0.98803040147939 
   1.35343578530410    1.00510387594385 
   1.34492909886394    1.02188293211215 
   1.33621699212154    1.03837104438887 
   1.32731394121402    1.05457192624874 
   1.31823321045503    1.07048959816532 
   1.30898689697409    1.08612843130823 
   1.29958597166305    1.10149316479876 
   1.29004032419525    1.11658889850595 
   1.28035881315288    1.13142106224297 
   1.27054932603696    1.14599536582932 
   1.26061884764393    1.16031773266238 
   1.25057353907055    1.17439422252632 
   1.24041882385519    1.18823094693046 
   1.23015948170954    1.20183398287923 
   1.21979974515399    1.21520928801260 
   1.20934339856829    1.22836262227114 
   1.19879387466067    1.24129947787943 
   1.18815434781509    1.25402502140435 
   1.17742781983178    1.26654404807367 
   1.16661719820296    1.27886095044567 
   1.15572536353070    1.29097969995633 
   1.14475522732460    1.30290384192299 
   1.13370977808671    1.31463650122025 
   1.12259211803037    1.32618039820086 
   1.11140548945533    1.33753787138736 
   1.10015329388726    1.34871090618513 
   1.08883910363715    1.35970116614411 
   1.07746666908946    1.37051002634413 
   1.06603992141416    1.38113860598551 
   1.05456297364230    1.39158780051025 
   1.04304011933878    1.40185831116152 
   1.03147583105145    1.41195067317061 
   1.01987475705349    1.42186528126172 
   1.00824171769418    1.43160241434839 
   0.99658169920583    1.44116225860581 
   0.98489984560542    1.45054493111483 
   0.97320144617269    1.45975050335672 
   0.96149191885639    1.46877902667661 
   0.94977678716322    1.47763055872378 
   0.93806165104963    1.48630519260072 
   0.92635214987726    1.49480308722882 
   0.91465391850934    1.50312450013328 
   0.90297253542872    1.51126982060337 
   0.89131346474198    1.51923960393135 
   0.87968199189847    1.52703460424320 
   0.86808315580880    1.53465580629159 
   0.85652167806603    1.54210445349840 
   0.84500189261166    1.54938207252785 
   0.83352767716653    1.55649049171664 
   0.82210239009745    1.56343185381600 
   0.81072881425309    1.57020862067083 
   0.79940911132116    1.57682357070030 
   0.78814478796114    1.58327978731611 
   0.77693667664629    1.58958063972319 
   0.76578493168857    1.59572975488084 
   0.75468904230305    1.60173098272363 
   0.74364786199926    1.60758835408172 
   0.73265965477475    1.61330603400679 
   0.72172215601863    1.61888827049353 
   0.71083264717833    1.62433934172952 
   0.69998804082940    1.62966350217346 
   0.68918497406463    1.63486493072669 
   0.67841990601322    1.63994768127617 
   0.66768921685291    1.64491563865358 
   0.65698930398155    1.64977247991809 
   0.64631667290705    1.65452164346545 
   0.63566801913100    1.65916630522958 
   0.62504029948749    1.66370936373970 
   0.61443079042356    1.66815343254718 
   0.60383713303785    1.67250084103402 
   0.59325736384520    1.67675364144924 
   0.58268993250469    1.68091362261088 
   0.57213370682600    1.68498232770037 
   0.56158796738723    1.68896107631764 
   0.55105239294843    1.69285098813276 
   0.54052703949356    1.69665300836591 
   0.53001231430035    1.70036793264522 
   0.51950894769950    1.70399643179799 
   0.50901796351503    1.70753907453205 
   0.49854065013449    1.71099634900847 
   0.48807853238332    1.71436868171061 
   0.47763334517535    1.71765645502453 
   0.46720700820254    1.72086002228464 
   0.45680160172681    1.72397972196261 
   0.44641934205044    1.72701588991558 
   0.43606255616858    1.72996887143252 
   0.42573365394260    1.73283903195621 
   0.41543509724392    1.73562676809977 
   0.40516936469077    1.73833251764934 
   0.39493891187240    1.74095676994759 
   0.38474612640519    1.74350007510942 
   0.37459327851052    1.74596305323452 
   0.36448246741802    1.74834640187080 
   0.35441556519526    1.75065090274495 
   0.34439415924782    1.75287742593090 
   0.33441949585965    1.75502693245848 
   0.32449242668864    1.75710047359496 
   0.31461336098592    1.75909918793081 
   0.30478222565806    1.76102429469857 
   0.29499843581276    1.76287708469775 
   0.28526087753863    1.76465890753865 
   0.27556790485712    1.76637115687333 
   0.26591735167193    1.76801525262943 
   0.25630655946478    1.76959262219014 
   0.24673242024081    1.77110467978159 
   0.23719143402509    1.77255280619309 
   0.22767977898529    1.77393832821358 
   0.21819339211102    1.77526249994476 
   0.20872805735071    1.77652648533462 
   0.19927949819787    1.77773134396087 
   0.18984347103285    1.77887801920903 
   0.18041585596925    1.77996733060304 
   0.17099274167453    1.78099996912139 
   0.16157050143965    1.78197649691048 
   0.15214585785077    1.78289734988318 
   0.14271593447946    1.78376284428129 
   0.13327829329928    1.78457318540035 
   0.12383095767611    1.78532847931807 
   0.11437242109209    1.78602874565963 
   0.10490164277982    1.78667393214959 
   0.09541803160272    1.78726392897067 
   0.08592142025462    1.78779858373661 
   0.07641203175230    1.78827771521921 
   0.06689044057773    1.78870112680229 
   0.05735753045451    1.78906861799795 
   0.04781445078966    1.78937999520378 
   0.03826257323997    1.78963508023499 
   0.02870344966626    1.78983371798601 
   0.01913877210208    1.78997578189520 
   0.00957033506554    1.79006117866383 
  -0.00000000000047    1.79008985095156 


==> anc/a1.0_M512.dat <==
  -0.00000000000002    1.74722167108162 
  -0.00917378479209    1.74719396120778 
  -0.01834807905280    1.74711004349412 
  -0.02752337830057    1.74696988907022 
  -0.03670016109940    1.74677345033518 
  -0.04587888398928    1.74652066159826 
  -0.05505998018910    1.74621143975520 
  -0.06424386282392    1.74584568480667 
  -0.07343093304027    1.74542328000715 
  -0.08262159294138    1.74494409143697 
  -0.09181626282975    1.74440796681981 
  -0.10101540181825    1.74381473345980 
  -0.11021953049675    1.74316419524463 
  -0.11942925404692    1.74245612874708 
  -0.12864528400978    1.74169027855171 
  -0.13786845684763    1.74086635202672 
  -0.14709974751509    1.73998401384540 
  -0.15634027646573    1.73904288062851 
  -0.16559130886254    1.73804251612089 
  -0.17485424521369    1.73698242732653 
  -0.18413060319132    1.73586206200345 
  -0.19342199097345    1.73468080786154 
  -0.20273007303489    1.73343799371666 
  -0.21205652985765    1.73213289273730 
  -0.22140301349116    1.73076472778501 
  -0.23077110123102    1.72933267870658 
  -0.24016224987308    1.72783589129577 
  -0.24957775302369    1.72627348751624 
  -0.25901870380341    1.72464457647640 
  -0.26848596498434    1.72294826557720 
  -0.27798014817349    1.72118367122342 
  -0.28750160313057    1.71934992849752 
  -0.29705041772699    1.71744619924405 
  -0.30662642845564    1.71547167809653 
  -0.31622924082724    1.71342559609279 
  -0.32585825847418    1.71130722166050 
  -0.33551271935573    1.70911585890296 
  -0.34519173713963    1.70685084326659 
  -0.35489434563843    1.70451153481655 
  -0.36461954410876    1.70209730947579 
  -0.37436634127647    1.69960754868858 
  -0.38413379612222    1.69704162804440 
  -0.39392105373596    1.69439890543811 
  -0.40372737490776    1.69167870934431 
  -0.41355215854314    1.68888032774712 
  -0.42339495644944    1.68600299819363 
  -0.43325548050831    1.68304589933415 
  -0.44313360270057    1.68000814418182 
  -0.45302934885570    1.67688877517771 
  -0.46294288733412    1.67368676099503 
  -0.47287451409362    1.67040099486979 
  -0.48282463572544    1.66703029411713 
  -0.49279375206008    1.66357340039347 
  -0.50278243983609    1.66002898020430 
  -0.51279133870186    1.65639562514390 
  -0.52282114049690    1.65267185138914 
  -0.53287258235650    1.64885609805590 
  -0.54294644373183    1.64494672415931 
  -0.55304354695072    1.64094200408963 
  -0.56316476049836    1.63684012171257 
  -0.57331100380920    1.63263916341084 
  -0.58348325206445    1.62833711058624 
  -0.59368253931177    1.62393183231981 
  -0.60390995818456    1.61942107902478 
  -0.61416665460744    1.61480247800778 
  -0.62445381612931    1.61007353186606 
  -0.63477265291241    1.60523162058654 
  -0.64512437089881    1.60027400807482 
  -0.65551013723943    1.59519785363476 
  -0.66593103866265    1.59000022865454 
  -0.67638803403371    1.58467813844912 
  -0.68688190286673    1.57922854888466 
  -0.69741319195798    1.57364841708984 
  -0.70798216257942    1.56793472526581 
  -0.71858874078550    1.56208451636271 
  -0.72923247333503    1.55609493021189 
  -0.73991249151976    1.54996323860269 
  -0.75062748484015    1.54368687777570 
  -0.76137568600216    1.53726347687119 
  -0.77215486816269    1.53069088101630 
  -0.78296235476088    1.52396716794762 
  -0.79379504167522    1.51709065733368 
  -0.80464943087700    1.51005991226948 
  -0.81552167423774    1.50287373274607 
  -0.82640762571593    1.49553114123695 
  -0.83730289981299    1.48803136087290 
  -0.84820293396190    1.48037378698499 
  -0.85910305239758    1.47255795306737 
  -0.86999852905657    1.46458349243674 
  -0.88088464716029    1.45645009703338 
  -0.89175675334073    1.44815747491209 
  -0.90261030446024    1.43970530800469 
  -0.91344090564086    1.43109321169533 
  -0.92424433843687    1.42232069763736 
  -0.93501657853683    1.41338714105824 
  -0.94575380284564    1.40429175355642 
  -0.95645238625052    1.39503356210234 
  -0.96710888879269    1.38561139463193 
  -0.97772003432670    1.37602387228390 
  -0.98828268202979    1.36626940800618 
  -0.99879379230839    1.35634621096342 
  -1.00925038872532    1.34625229594170 
  -1.01964951753533    1.33598549678838 
  -1.02998820627121    1.32554348285967 
  -1.04026342258026    1.31492377748635 
  -1.05047203419075    1.30412377760992 
  -1.06061077051877    1.29314077397870 
  -1.07067618603861    1.28197197161069 
  -1.08066462517206    1.27061451060006 
  -1.09057218813698    1.25906548773656 
  -1.10039469696702    1.24732197978341 
  -1.11012766079671    1.23538106958338 
  -1.11976623951579    1.22323987639576 
  -1.12930520503962    1.21089559198039 
  -1.13873889971122    1.19834552391345 
  -1.14806119172684    1.18558714743255 
  -1.15726542793193    1.17261816676529 
  -1.16634438482986    1.15943658640818 
  -1.17529021913963    1.14604079221712 
  -1.18409441968638    1.13242964148049 
  -1.19274776276772    1.11860256041383 
  -1.20124027337322    1.10455964678716 
  -1.20956119471620    1.09030177471751 
  -1.21769896844861    1.07583069807412 
  -1.22564122766524    1.06114914848735 
  -1.23337480436873    1.04626092365468 
  -1.24088575247527    1.03117096151677 
  -1.24815938671725    1.01588539594668 
  -1.25518033697028    1.00041158985967 
  -1.26193261663068    0.98475814211086 
  -1.26839970272778    0.96893486520190 
  -1.27456462450767    0.95295273166518 
  -1.28041005630346    0.93682378803871 
  -1.28591840964748    0.92056103659488 
  -1.29107191882191    0.90417828645672 
  -1.29585271343296    0.88768997744573 
  -1.30024287119223    0.87111098197637 
  -1.30422444397801    0.85445639255974 
  -1.30777945054132    0.83774130499762 
  -1.31088983006053    0.82098061009904 
  -1.31353735231864    0.80418880962648 
  -1.31570348279627    0.78737987497521 
  -1.31736920467447    0.77056716946201 
  -1.31851480483890    0.75376345652851 
  -1.31911963759647    0.73698101593542 
  -1.31916188790197    0.72023188724244 
  -1.31861836507509    0.70352825355441 
  -1.31746436744665    0.68688296777199 
  -1.31567366670153    0.67031020789515 
  -1.31321866584851    0.65382622750573 
  -1.31007078415498    0.63745014374585 
  -1.30620111319411    0.62120468068927 
  -1.30158136785220    0.60511676529112 
  -1.29618512346059    0.58921786170967 
  -1.28998928631648    0.57354393389308 
  -1.28297569458438    0.55813495124740 
  -1.27513269915125    0.54303390033575 
  -1.26645654229499    0.52828533383775 
  -1.25695234941418    0.51393356603976 
  -1.24663458422905    0.50002069468881 
  -1.23552688919912    0.48658467221150 
  -1.22366132612100    0.47365764987427 
  -1.21107712344542    0.46126477328895 
  -1.19781910276845    0.44942352840853 
  -1.18393598233543    0.43814364607663 
  -1.16947873959973    0.42742749401085 
  -1.15449916959708    0.41727083407850 
  -1.13904871837550    0.40766380453584 
  -1.12317761650415    0.39859199618136 
  -1.10693429634174    0.39003751759863 
  -1.09036505132128    0.38197997710751 
  -1.07351388437534    0.37439733979040 
  -1.05642249195981    0.36726664272169 
  -1.03913033582708    0.36056456901366 
  -1.02167476339405    0.35426789208042 
  -1.00409114693880    0.34835380703201 
  -0.98641302058725    0.34280016792240 
  -0.96867220146512    0.33758564905870 
  -0.95089888729358    0.33268984678279 
  -0.93312172715952    0.32809333578223 
  -0.91536786538221    0.32377769153182 
  -0.89766296055811    0.31972548816903 
  -0.88003118322591    0.31592027909320 
  -0.86249519635819    0.31234656589028 
  -0.84507612322454    0.30898975981494 
  -0.82779350721503    0.30583613897652 
  -0.81066526806272    0.30287280353195 
  -0.79370765862817    0.30008763054162 
  -0.77693522605435    0.29746922965391 
  -0.76036078069567    0.29500690041328 
  -0.74399537578395    0.29269059170907 
  -0.72784830032562    0.29051086367182 
  -0.71192708722672    0.28845885216606 
  -0.69623753811707    0.28652623590790 
  -0.68078376579078    0.28470520614422 
  -0.66556825459901    0.28298843876046 
  -0.65059193853056    0.28136906863156 
  -0.63585429610669    0.27984066599274 
  -0.62135346061714    0.27839721458186 
  -0.60708634365692    0.27703309129124 
  -0.59304876941488    0.27574304706539 
  -0.57923561674486    0.27452218878929 
  -0.56564096574588    0.27336596193073 
  -0.55225824541371    0.27227013372848 
  -0.53908037891940    0.27123077675362 
  -0.52609992322649    0.27024425271269 
  -0.51330920007305    0.26930719640629 
  -0.50070041579796    0.26841649980155 
  -0.48826576805367    0.26756929621984 
  -0.47599753807998    0.26676294467851 
  -0.46388816787206    0.26599501445569 
  -0.45193032221490    0.26526326996892 
  -0.44011693613502    0.26456565606968 
  -0.42844124880577    0.26390028385875 
  -0.41689682531048    0.26326541712094 
  -0.40547756790929    0.26265945946448 
  -0.39417771856839    0.26208094223219 
  -0.38299185450842    0.26152851323005 
  -0.37191487842734    0.26100092629671 
  -0.36094200487868    0.26049703171592 
  -0.35006874406234    0.26001576745484 
  -0.33929088403815    0.25955615119544 
  -0.32860447212546    0.25911727311421 
  -0.31800579602212    0.25869828935771 
  -0.30749136497854    0.25829841615732 
  -0.29705789120441    0.25791692452579 
  -0.28670227157114    0.25755313548027 
  -0.27642156960147    0.25720641574034 
  -0.26621299770432    0.25687617385470 
  -0.25607389961235    0.25656185671597 
  -0.24600173300239    0.25626294642856 
  -0.23599405231830    0.25597895750012 
  -0.22604849186170    0.25570943433116 
  -0.21616274926258    0.25545394898138 
  -0.20633456948203    0.25521209919363 
  -0.19656172952860    0.25498350665803 
  -0.18684202408620    0.25476781549989 
  -0.17717325225186    0.25456469097506 
  -0.16755320556816    0.25437381835626 
  -0.15797965750782    0.25419490199365 
  -0.14845035452996    0.25402766453219 
  -0.13896300878160    0.25387184626836 
  -0.12951529246822    0.25372720462870 
  -0.12010483386648    0.25359351375267 
  -0.11072921490481    0.25347056416347 
  -0.10138597019553    0.25335816251124 
  -0.09207258736902    0.25325613137436 
  -0.08278650853659    0.25316430910662 
  -0.07352513269583    0.25308254971940 
  -0.06428581889011    0.25301072279024 
  -0.05506588994139    0.25294871339086 
  -0.04586263659221    0.25289642202953 
  -0.03667332191526    0.25285376460421 
  -0.02749518587665    0.25282067236430 
  -0.01832544996836    0.25279709187958 
  -0.00916132185417    0.25278298501603 
  -0.00000000000001    0.25277832891838 
   0.00916132171915    0.25278311599956 
   0.01832544942794    0.25279735393715 
   0.02749518465932    0.25282106567710 
   0.03667331974762    0.25285428944436 
   0.04586263319821    0.25289707876050 
   0.05506588504156    0.25294950246809 
   0.06428581220076    0.25301164476182 
   0.07352512392827    0.25308360522692 
   0.08278649739625    0.25316549888622 
   0.09207257355466    0.25325745625790 
   0.10138595339832    0.25335962342765 
   0.11072919480741    0.25347216214028 
   0.12010481014211    0.25359524991774 
   0.12951526477963    0.25372908021221 
   0.13896297678009    0.25387386260497 
   0.14845031785423    0.25402982306354 
   0.15797961578280    0.25419720427115 
   0.16755315840381    0.25437626604420 
   0.17717319924184    0.25456728585412 
   0.18684196480646    0.25477055947113 
   0.19656166353587    0.25498640174726 
   0.20633449631221    0.25521514755643 
   0.21616266842894    0.25545715290861 
   0.22604840285299    0.25571279625518 
   0.23599395459666    0.25598248000171 
   0.24600162600107    0.25626663224461 
   0.25607378273319    0.25656570874803 
   0.26621287031504    0.25688019517845 
   0.27642143103260    0.25721060961608 
   0.28670212111274    0.25755750536453 
   0.29705772810230    0.25792147408412 
   0.30749118843027    0.25830314927842 
   0.31800560517235    0.25870321016903 
   0.32860426606096    0.25912238599915 
   0.33929066178208    0.25956146081229 
   0.35006850456793    0.26002127875774 
   0.36094174702214    0.26050274997798 
   0.37191460099986    0.26100685713553 
   0.38299155620722    0.26153466263598 
   0.39417739798654    0.26208731659951 
   0.40547722352427    0.26266606562591 
   0.41689645547122    0.26327226238578 
   0.42844085171789    0.26390737605502 
   0.44011650984415    0.26457300359064 
   0.45192986458763    0.26527088182431 
   0.46388767657431    0.26600290032820 
   0.47599701055228    0.26677111498576 
   0.48826520148301    0.26757776218243 
   0.50069980708562    0.26842527351742 
   0.51330854579778    0.26931629093203 
   0.52609921960249    0.27025368215208 
   0.53907962174808    0.27124055635392 
   0.55225743002850    0.27228027998495 
   0.56564008694885    0.27337649269988 
   0.57923466873399    0.27453312341134 
   0.59304774570036    0.27575440649655 
   0.60708523696494    0.27704489824638 
   0.62135226277889    0.27840949368819 
   0.63585299793041    0.27985344395497 
   0.65059052965365    0.28138237440930 
   0.66556672331700    0.28300230375824 
   0.68078209885926    0.28471966441437 
   0.69623572052206    0.28654132436669 
   0.71192510191812    0.28847461082268 
   0.72784612790759    0.29052733586956 
   0.74399299415489    0.29270782437746 
   0.76035816462949    0.29502494432885 
   0.77693234671315    0.29748813970615 
   0.79370448299518    0.30010746599903 
   0.81066175828264    0.30289362830096 
   0.82778961982710    0.30585802184337 
   0.84507180827220    0.30901277465668 
   0.86249039635718    0.31237079183680 
   0.88002583197154    0.31594580061585 
   0.89765698175148    0.31975239506401 
   0.91536117105550    0.32380607875678 
   0.93311421588253    0.32812330309270 
   0.95089044214821    0.33272149810053 
   0.96866268778354    0.33761909148653 
   0.98640228346418    0.34283551030008 
   1.00407900855179    0.34839115790570 
   1.02166102020023    0.35430735693546 
   1.03911475575500    0.36060624660124 
   1.05640481178322    0.36731062029849 
   1.07349380754570    0.37444368709653 
   1.09034224664632    0.38202873894371 
   1.10690839802383    0.39008870494658 
   1.12314822617878    0.39864557595879 
   1.13901540988804    0.40771968831097 
   1.15446149727873    0.41732886639240 
   1.16943625068859    0.42748744135721 
   1.18388823386721    0.43820518801194 
   1.19776568268592    0.44948625260475 
   1.21101767485592    0.46132817644227 
   1.22359557267982    0.47372114607978 
   1.23545465874508    0.48664760959833 
   1.24655582735925    0.50008237982372 
   1.25686714993870    0.51399329409988 
   1.26636511755799    0.52834242124395 
   1.27503538985377    0.54308771587172 
   1.28287294555001    0.55818494192570 
   1.28988162107410    0.57358964290919 
   1.29607311619807    0.58925893738878 
   1.30146561613626    0.60515296149379 
   1.30608221405528    0.62123585030003 
   1.30994931505089    0.63747622743957 
   1.31309517097452    0.65384724000847 
   1.31554864832566    0.67032622360217 
   1.31733828147507    0.68689410706175 
   1.31849161987072    0.70353467060708 
   1.31903484539889    0.72023375973200 
   1.31899261588745    0.73697853665043 
   1.31838808159238    0.75375682678371 
   1.31724302091444    0.77055659406545 
   1.31557804673030    0.78736555848472 
   1.31341284301812    0.80417095363821 
   1.31076640088295    0.82095941134080 
   1.30765723224320    0.83771695403647 
   1.30410354750491    0.85442907297095 
   1.30012339015483    0.87108086985362 
   1.29573472629067    0.88765724116067 
   1.29095549080121    0.90414308659829 
   1.28580359442397    0.92052352603633 
   1.28029689747560    0.93678411209384 
   1.27445315688862    0.95291102830553 
   1.26828995347859    0.96889126531418 
   1.26182460625576    0.98471276977976 
   1.25507408019307    1.00036456266536 
   1.24805489325146    1.01583682526940 
   1.24078302770489    1.03112095284316 
   1.23327384994781    1.04620957688215 
   1.22554204204683    1.06109655822377 
   1.21760154735077    1.07577695393113 
   1.20946553153172    1.09024696159599 
   1.20114635952889    1.10450384515383 
   1.19265558803809    1.11854584656835 
   1.18400397246649    1.13237208781218 
   1.17520148668077    1.14598246745089 
   1.16625735344205    1.15937755583906 
   1.15718008315660    1.17255849248131 
   1.14797751848306    1.18552688852553 
   1.13865688241861    1.19828473667762 
   1.12922482772083    1.21083433009881 
   1.11968748588140    1.22317819111451 
   1.11005051431505    1.23531900987392 
   1.10031914092118    1.24725959249328 
   1.09049820567102    1.25900281772898 
   1.08059219932814    1.27055160088294 
   1.07060529978636    1.28190886345558 
   1.06054140677810    1.29307750703040 
   1.05040417584878    1.30406038998710 
   1.04019705250300    1.31486030587401 
   1.02992330731043    1.32547996259365 
   1.01958607253073    1.33592196193255 
   1.00918838050239    1.34618877935793 
   0.99873320367194    1.35628274437480 
   0.98822349575357    1.36620602205350 
   0.97766223313938    1.37596059657566 
   0.96705245536067    1.38554825778798 
   0.95639730315827    1.39497059179129 
   0.94570005257425    1.40422897652706 
   0.93496414344177    1.41332458316527 
   0.92419320072595    1.42225838386175 
   0.91339104735347    1.43103116615988 
   0.90256170744897    1.43964355398533 
   0.89170939925644    1.44809603484570 
   0.88083851744155    1.45638899252295 
   0.86995360492435    1.46452274425473 
   0.85905931485585    1.47249758115828 
   0.84816036380450    1.48031381046811 
   0.83726147763693    1.48797179804611 
   0.82636733194122    1.49547200958254 
   0.81548248913325    1.50281504893935 
   0.80461133459182    1.51000169219073 
   0.79375801427487    1.51703291608400 
   0.78292637626721    1.52390991986886 
   0.77211991859651    1.53063413971526 
   0.76134174542734    1.53720725524780 
   0.75059453340793    1.54363118805490 
   0.73988050951201    1.54990809236953 
   0.72920144120535    1.55604033844904 
   0.71855863919707    1.56203048948967 
   0.70795297243862    1.56788127317893 
   0.69738489444320    1.57359554920225 
   0.68685447945171    1.57917627416526 
   0.67636146650531    1.58462646545979 
   0.66590530913298    1.58994916558500 
   0.65548522815240    1.59514740833444 
   0.64510026503168    1.60022418808150 
   0.63474933337280    1.60518243315158 
   0.62443126634844    1.61002498397610 
   0.61414485833021    1.61475457640327 
   0.60388889945741    1.61937383021549 
   0.59366220246909    1.62388524259780 
   0.58346362171415    1.62829118603669 
   0.57329206481816    1.63259390992118 
   0.56314649797819    1.63679554498041 
   0.55302594624424    1.64089810962983 
   0.54292949040042    1.64490351731040 
   0.53285626216840    1.64881358398616 
   0.52280543941648    1.65263003510228 
   0.51277624287962    1.65635451148436 
   0.50276793559926    1.65998857386204 
   0.49277982590354    1.66353370590798 
   0.48281127430275    1.66699131588045 
   0.47286170420798    1.67036273712830 
   0.46293061592907    1.67364922784972 
   0.45301760300561    1.67685197058275 
   0.44312236960087    1.67997207194140 
   0.43324474746559    1.68301056309756 
   0.42338471087166    1.68596840144867 
   0.41354238793022    1.68884647381222 
   0.40371806684281    1.69164560135965 
   0.39391219587755    1.69436654635626 
   0.38412537619791    1.69701002062115 
   0.37435834707796    1.69957669547444 
   0.36461196348884    1.70206721280899 
   0.35488716650981    1.70448219681805 
   0.34518494747578    1.70682226583781 
   0.33550630719357    1.70908804372656 
   0.32585221191849    1.71128017020474 
   0.31622354805652    1.71339930961952 
   0.30662107772911    1.71544615767293 
   0.29704539739220    1.71742144575785 
   0.28749690163134    1.71932594267543 
   0.27797575405763    1.72116045365218 
   0.26848186691068    1.72292581672658 
   0.25901489054784    1.72462289672326 
   0.24957421348372    1.72625257716894 
   0.24015897307080    1.72781575061779 
   0.23076807631421    1.72931330793869 
   0.22140022973248    1.73074612716498 
   0.21205397665196    1.73211506251668 
   0.20272773989481    1.73342093417385 
   0.19341986752338    1.73466451931111 
   0.18412867916019    1.73584654480142 
   0.17485251042675    1.73696768187173 
   0.16558975323253    1.73802854285281 
   0.15633888998385    1.73902968002203 
   0.14709852024196    1.73997158640300 
   0.13786737890469    1.74085469826896 
   0.12864434557121    1.74167939900666 
   0.11942844533242    1.74244602393946 
   0.11021884176509    1.74315486568532 
   0.10101482336180    1.74380617963630 
   0.09181578496987    1.74440018918816 
   0.08262120602453    1.74493709041531 
   0.07343062743485    1.74541705597117 
   0.06424362891762    1.74584023808687 
   0.05505980838652    1.74620677063581 
   0.04587876470988    1.74651677031759 
   0.03670008477540    1.74677033708697 
   0.02752333537486    1.74696755400567 
   0.01834805997678    1.74710848672408 
   0.00917378002338    1.74719318280483 
  -0.00000000000002    1.74722167108162 


==> anc/a1.125_M512.dat <==
   0.00000000000046    1.81895975838289 
  -0.01035823451422    1.81892841931213 
  -0.02071565441774    1.81883348191836 
  -0.03107152674550    1.81867496313080 
  -0.04142528936046    1.81845288651018 
  -0.05177662673630    1.81816727386426 
  -0.06212553433405    1.81781813612816 
  -0.07247236796956    1.81740546086467 
  -0.08281787514405    1.81692920045218 
  -0.09316320578228    1.81638925857758 
  -0.10350990102315    1.81578547927398 
  -0.11385985962819    1.81511763617038 
  -0.12421528329448    1.81438542609803 
  -0.13457860322032    1.81358846447010 
  -0.14495239205501    1.81272628618267 
  -0.15533926599892    1.81179834893723 
  -0.16574178309219    1.81080404214207 
  -0.17616234343891    1.80974269768269 
  -0.18660309753816    1.80861360515017 
  -0.19706586755629    1.80741602734247 
  -0.20755208607330    1.80614921828914 
  -0.21806275480402    1.80481243943103 
  -0.22859842528177    1.80340497617839 
  -0.23915920136793    1.80192615058443 
  -0.24974476329708    1.80037533256405 
  -0.26035441120232    1.79875194565808 
  -0.27098712650787    1.79705547006482 
  -0.28164164817569    1.79528543923540 
  -0.29231656161002    1.79344143306409 
  -0.30301039663069    1.79152306430373 
  -0.31372173172688    1.78952996163417 
  -0.32444930011933    1.78746174649342 
  -0.33519209384061    1.78531800768281 
  -0.34594946020623    1.78309827152052 
  -0.35672118598697    1.78080197226389 
  -0.36750756313067    1.77842842124341 
  -0.37830943166211    1.77597677997066 
  -0.38912819479396    1.77344603597135 
  -0.39996580421313    1.77083498660002 
  -0.41082471378700    1.76814222921112 
  -0.42170780372339    1.76536616218850 
  -0.43261827776364    1.76250499411729 
  -0.44355953980330    1.75955676426780 
  -0.45453505617564    1.75651937023829 
  -0.46554821272308    1.75339060454162 
  -0.47660217411636    1.75016819481567 
  -0.48769975434169    1.74684984862543 
  -0.49884330399269    1.74343329715970 
  -0.51003462035945    1.73991633886856 
  -0.52127488214597    1.73629687782272 
  -0.53256461093287    1.73257295859199 
  -0.54390365763497    1.72874279327275 
  -0.55529121348466    1.72480478322927 
  -0.56672584226328    1.72075753170569 
  -0.57820553304893    1.71659985008867 
  -0.58972777073163    1.71233075388545 
  -0.60128962458638    1.70794945092866 
  -0.61288785289466    1.70345531760529 
  -0.62451902400950    1.69884786560065 
  -0.63617965078270    1.69412669536577 
  -0.64786633660555    1.68929143979170 
  -0.65957592679120    1.68434169586900 
  -0.67130565998121    1.67927694987172 
  -0.68305330978854    1.67409649614598 
  -0.69481730878785    1.66879935729730 
  -0.70659684381897    1.66338420771509 
  -0.71839191545612    1.65784930937236 
  -0.73020335327485    1.65219246201281 
  -0.74203278452511    1.64641097571619 
  -0.75388255403934    1.64050166589158 
  -0.76575560029165    1.63446087564270 
  -0.77765529276374    1.62828452184079 
  -0.78958524231745    1.62196816585214 
  -0.80154909482254    1.61550710148406 
  -0.81355032280300    1.60889645799040 
  -0.82559202567767    1.60213130869012 
  -0.83767675126947    1.59520678232574 
  -0.84980634470719    1.58811816836433 
  -0.86198183164774    1.58086101514029 
  -0.87420333554664    1.57343121456692 
  -0.88647003021164    1.56582507501399 
  -0.89878012294238    1.55803937841015 
  -0.91113086719252    1.55007142463672 
  -0.92351859966798    1.54191905964250 
  -0.93593880222718    1.53358068963044 
  -0.94838618567456    1.52505527627611 
  -0.96085479805711    1.51634231364335 
  -0.97333815564053    1.50744178051471 
  -0.98582939871364    1.49835406860826 
  -0.99832146783469    1.48907988168659 
  -1.01080729849162    1.47962010894641 
  -1.02328002430381    1.46997567208849 
  -1.03573318113180    1.46014735486504 
  -1.04816089716879    1.45013562028029 
  -1.06055805814015    1.43994042957216 
  -1.07292043164067    1.42956107228024 
  -1.08524474167029    1.41899602371870 
  -1.09752868199614    1.40824283897594 
  -1.10977086673868    1.39729809691694 
  -1.12197071581124    1.38615739800343 
  -1.13412828374659    1.37481542200067 
  -1.14624403924665    1.36326604075324 
  -1.15831861255317    1.35150248312214 
  -1.17035252390909    1.33951753916287 
  -1.18234591325628    1.32730379428530 
  -1.19429828383642    1.31485387676962 
  -1.20620827630029    1.30216070851466 
  -1.21807347974654    1.28921774435865 
  -1.22989028893378    1.27601919384439 
  -1.24165380637602    1.26256021592583 
  -1.25335779216903    1.24883708547203 
  -1.26499465550578    1.23484732595220 
  -1.27655548843029    1.22058980907942 
  -1.28803013518458    1.20606481572606 
  -1.29940729854590    1.19127405710249 
  -1.31067467728152    1.17622064809382 
  -1.32181913629184    1.16090902979033 
  -1.33282690185591    1.14534483302624 
  -1.34368378015136    1.12953468260508 
  -1.35437538605610    1.11348594007233 
  -1.36488737423123    1.09720639390050 
  -1.37520565304261    1.08070390676052 
  -1.38531656835826    1.06398604176140 
  -1.39520703484646    1.04705969019728 
  -1.40486460239784    1.02993073343379 
  -1.41427743926953    1.01260376873392 
  -1.42343422760468    0.99508193380726 
  -1.43232396387686    0.97736685644718 
  -1.44093567355121    0.95945875457721 
  -1.44925804686005    0.94135669868320 
  -1.45727901932395    0.92305904376381 
  -1.46498531610375    0.90456402340917 
  -1.47236199353290    0.88587049463871 
  -1.47939200285874    0.86697881134748 
  -1.48605581273183    0.84789180514649 
  -1.49233111609621    0.82861584762010 
  -1.49819265856826    0.80916197344924 
  -1.50361221555778    0.78954704174127 
  -1.50855876052264    0.76979491659598 
  -1.51299886073957    0.74993764030490 
  -1.51689735633503    0.73001656539283 
  -1.52021837298724    0.71008338989863 
  -1.52292673404329    0.69020101509571 
  -1.52498981822816    0.67044410476957 
  -1.52637989739827    0.65089918260190 
  -1.52707692334729    0.63166405505806 
  -1.52707165599882    0.61284631089472 
  -1.52636887913253    0.59456063715178 
  -1.52499029646554    0.57692473831057 
  -1.52297651831448    0.56005377343506 
  -1.52038745319447    0.54405344524924 
  -1.51730042654736    0.52901213335059 
  -1.51380554768989    0.51499261513504 
  -1.50999809438284    0.50202373189225 
  -1.50596780973194    0.49009165354046 
  -1.50178478156215    0.47912949656320 
  -1.49748157003774    0.46900457471375 
  -1.49303334964718    0.45950768165973 
  -1.48834382138106    0.45035872952627 
  -1.48324928846570    0.44124496586475 
  -1.47754423935206    0.43188447282251 
  -1.47101305185889    0.42207902652933 
  -1.46345006712626    0.41173058462425 
  -1.45466672196961    0.40082996513697 
  -1.44449514555191    0.38943819057836 
  -1.43279499336893    0.37767026585216 
  -1.41946405531024    0.36568077615137 
  -1.40444931793515    0.35364826328381 
  -1.38775423167239    0.34175749742433 
  -1.36943929616061    0.33018167421892 
  -1.34961571330637    0.31906788317637 
  -1.32843417638169    0.30852837254560 
  -1.30607181232570    0.29863811849787 
  -1.28271984079851    0.28943744672663 
  -1.25857340825542    0.28093766306568 
  -1.23382398896677    0.27312778769011 
  -1.20865408821128    0.26598105534125 
  -1.18323371915753    0.25946047768331 
  -1.15771813271027    0.25352322370143 
  -1.13224639563867    0.24812386321704 
  -1.10694055689904    0.24321663978912 
  -1.08190525703027    0.23875698503943 
  -1.05722771826250    0.23470246596531 
  -1.03297809543135    0.23101333293973 
  -1.00921018475764    0.22765279149102 
  -0.98596247964098    0.22458709481087 
  -0.96325954300973    0.22178551846794 
  -0.94111363604160    0.21922026403283 
  -0.91952651494807    0.21686631548456 
  -0.89849128413617    0.21470126799875 
  -0.87799418638994    0.21270513584676 
  -0.85801622016187    0.21086014920393 
  -0.83853450524929    0.20915054308016 
  -0.81952336306241    0.20756234792996 
  -0.80095512997367    0.20608318664878 
  -0.78280076586299    0.20470208795785 
  -0.76503034721023    0.20340931960364 
  -0.74761353560704    0.20219624738295 
  -0.73052009303681    0.20105521795144 
  -0.71372047868503    0.19997946518326 
  -0.69718652232568    0.19896303292144 
  -0.68089213337298    0.19800071042140 
  -0.66481398278179    0.19708797240997 
  -0.64893208698117    0.19622092108737 
  -0.63323023084034    0.19539622478555 
  -0.61769618399036    0.19461105400026 
  -0.60232168937193    0.19386301312119 
  -0.58710222769867    0.19315007148023 
  -0.57203658485537    0.19247049422120 
  -0.55712626665084    0.19182277762075 
  -0.54237481700580    0.19120558956212 
  -0.52778709967409    0.19061771905494 
  -0.51336860149712    0.19005803434100 
  -0.49912480660101    0.18952545186702 
  -0.48506067807504    0.18901891408709 
  -0.47118026711232    0.18853737678424 
  -0.45748645227173    0.18807980267014 
  -0.44398079486962    0.18764516103497 
  -0.43066348406023    0.18723242988264 
  -0.41753333817595    0.18684060041097 
  -0.40458782984789    0.18646868093216 
  -0.39182310994423    0.18611570100430 
  -0.37923401879072    0.18578071401980 
  -0.36681408767703    0.18546279999952 
  -0.35455554690862    0.18516106760842 
  -0.34244936380308    0.18487465741549 
  -0.33048533504618    0.18460274533630 
  -0.31865225124851    0.18434454779961 
  -0.30693814097826    0.18409932699681 
  -0.29533058801285    0.18386639712002 
  -0.28381710362519    0.18364512953017 
  -0.27238552602435    0.18343495752532 
  -0.26102441458104    0.18323537873161 
  -0.24972340605895    0.18304595604026 
  -0.23847350467187    0.18286631557132 
  -0.22726728503931    0.18269614306600 
  -0.21609899678110    0.18253517769774 
  -0.20496456909399    0.18238320508674 
  -0.19386152277786    0.18224004880357 
  -0.18278880401809    0.18210556225322 
  -0.17174655880588    0.18197962022311 
  -0.16073586838787    0.18186211182617 
  -0.14975846528579    0.18175293391175 
  -0.13881644638170    0.18165198639300 
  -0.12791199561105    0.18155916831642 
  -0.11704712461040    0.18147437588697 
  -0.10622343650875    0.18139750112650 
  -0.09544191620774    0.18132843227069 
  -0.08470275045210    0.18126705454743 
  -0.07400518201245    0.18121325241437 
  -0.06334740399284    0.18116691189320 
  -0.05272650132848    0.18112792404127 
  -0.04213844654686    0.18109618815606 
  -0.03157815498487    0.18107161568464 
  -0.02103960125543    0.18105413338137 
  -0.01051599391082    0.18104368664862 
   0.00000000000002    0.18104024161711 
   0.01051599384419    0.18104378696024 
   0.02103960098845    0.18105433411521 
   0.03157815438302    0.18107191705954 
   0.04213844547416    0.18109659049455 
   0.05272649964703    0.18112842776311 
   0.06334740156231    0.18116751750750 
   0.07400517868970    0.18121396051073 
   0.08470274609079    0.18126786578668 
   0.09544191065811    0.18132934737567 
   0.10622342961727    0.18139852087346 
   0.11704711621966    0.18147550109786 
   0.12791198555951    0.18156039985262 
   0.13881643450359    0.18165332515055 
   0.14975845141085    0.18175438081871 
   0.16073585234122    0.18186366784210 
   0.17174654040770    0.18198128634120 
   0.18278878308331    0.18210733950515 
   0.19386149911562    0.18224193826755 
   0.20496454250713    0.18238520789852 
   0.21609896706524    0.18253729506509 
   0.22726725198193    0.18269837628584 
   0.23847346805104    0.18286866604976 
   0.24972336564187    0.18304842531431 
   0.26102437012229    0.18323796849244 
   0.27238547726399    0.18343766964151 
   0.28381705028662    0.18364796607063 
   0.29533052980046    0.18386936037508 
   0.30693807757496    0.18410241949740 
   0.31865218231317    0.18434777233330 
   0.33048526021087    0.18460610496075 
   0.34244928267036    0.18487815546875 
   0.35455545904859    0.18516470771712 
   0.36681399262437    0.18546658608513 
   0.37923391604148    0.18578465030422 
   0.39182299895248    0.18611979201493 
   0.40458771002201    0.18647293150785 
   0.41753320887479    0.18684501570825 
   0.43066334458872    0.18723701538322 
   0.44398064447421    0.18764992255348 
   0.45748629013534    0.18808474636276 
   0.47118009234893    0.18854250915713 
   0.48506048972381    0.18902424200582 
   0.49912460361990    0.18953098256673 
   0.51336838275577    0.19006377543941 
   0.52778686394586    0.19062367856940 
   0.54237456295846    0.19121177593396 
   0.55712599283568    0.19182919974913 
   0.57203628969393    0.19247716151062 
   0.58710190946668    0.19315699390416 
   0.60232134617937    0.19387020130613 
   0.61769581375699    0.19461851933222 
   0.63322983126538    0.19540397954243 
   0.64893165550612    0.19622897859820 
   0.66481351654500    0.19709634724350 
   0.68089162915441    0.19800941860384 
   0.69718597648008    0.19897209218553 
   0.71371988706127    0.19998889524888 
   0.73051945088056    0.20106504084115 
   0.74761283744330    0.20220648777570 
   0.76502958670071    0.20342000523411 
   0.78279993563220    0.20471325006999 
   0.80095422139518    0.20609486051724 
   0.81952236599427    0.20757457346403 
   0.83853340770423    0.20916336552973 
   0.85801500789364    0.21087361998619 
   0.87799284237171    0.21271931351546 
   0.89848978790019    0.21471621937494 
   0.91952484174672    0.21688211696860 
   0.94111175577873    0.21923700311184 
   0.96325741887619    0.22180329543036 
   0.98596006636939    0.22460602466865 
   1.00920742638767    0.22767300609724 
   1.03297492244797    0.23103498326197 
   1.05722404393667    0.23472572443549 
   1.08190097275613    0.23878204783221 
   1.10693552629231    0.24324372878095 
   1.13224044714769    0.24815322722486 
   1.15771105052234    0.25355513838760 
   1.18322523229719    0.25949524322440 
   1.20864385799538    0.26601899060610 
   1.23381159549353    0.27316921929628 
   1.25855833747815    0.28098290741455 
   1.28270147503670    0.28948678320681 
   1.30604942872441    0.29869175292372 
   1.32840695938354    0.30858639208866 
   1.34958278762205    0.31913020789277 
   1.36939978440811    0.33024801526949 
   1.38770733448128    0.34182733615494 
   1.40439440449780    0.35372086492053 
   1.41940074329302    0.36575524405525 
   1.43272319519989    0.37774562837703 
   1.44441506708085    0.38951349950874 
   1.45457881542789    0.40090438049803 
   1.46335495376739    0.41180342739452 
   1.47091143354678    0.42214979264688 
   1.47743681365787    0.43195281128044 
   1.48313667580716    0.44131062833524 
   1.48822651289365    0.45042150331630 
   1.49291168900271    0.45956732487314 
   1.49735577795196    0.46906077490254 
   1.50165501320954    0.47918186389110 
   1.50583422028076    0.49013974334811 
   1.50986089081037    0.50206708285425 
   1.51366501778888    0.51503079099588 
   1.51715694553693    0.52904476090973 
   1.52024147234630    0.54408024391893 
   1.52282854149149    0.56007457311798 
   1.52484085104623    0.57693948429144 
   1.52621848733145    0.59456938310186 
   1.52692081104622    0.61284920311593 
   1.52692607283351    0.63166131197043 
   1.52622943407997    0.65089107322510 
   1.52484007721227    0.67043092893064 
   1.52277799464527    0.69018308691172 
   1.52007086351826    0.71006102504732 
   1.51675126036904    0.72999007201235 
   1.51285432381107    0.74990731298624 
   1.50841589659082    0.76976103282357 
   1.50347111286864    0.78950986014545 
   1.49805338475753    0.80912173334113 
   1.49219372250244    0.82857276937874 
   1.48592033796396    0.84784609114954 
   1.47925847569325    0.86693064721343 
   1.47223043522881    0.88582005063150 
   1.46485574221956    0.90451145589454 
   1.45715144111518    0.92300449665510 
   1.44913247232534    0.94130030482610 
   1.44081210818815    0.95940063705132 
   1.43220241119994    0.97730712976019 
   1.42331468947343    0.99502070497724 
   1.41415991606881    1.01254113824762 
   1.40474909310910    1.02986679608541 
   1.39509353704365    1.04699453580343 
   1.38520507815880    1.06391975576310 
   1.37509616503832    1.08063657071426 
   1.36477988142031    1.09713808587426 
   1.35426987979146    1.11341673495297 
   1.34358025011635    1.12946465233567 
   1.33272533607376    1.14527404678173 
   1.32171952117126    1.16083755410976 
   1.31057699769762    1.17614854697654 
   1.29931153795326    1.19120139208435 
   1.28793627575766    1.20599164593986 
   1.27646351122543    1.22051619131218 
   1.26490454063887    1.23477331470027 
   1.25326951900284    1.24876273300284 
   1.24156735371148    1.26248557234473 
   1.22980563519966    1.27594430717262 
   1.21799060318227    1.28914266061872 
   1.20612715512639    1.30208547182739 
   1.19421889640753    1.31477852945736 
   1.18226823819132    1.32722837698404 
   1.17027654019407    1.33944209093661 
   1.15824429961240    1.35142704158051 
   1.14617137697980    1.36319064216509 
   1.13405725253019    1.37474010140382 
   1.12190129646568    1.38608218930300 
   1.10970304046340    1.39722303297307 
   1.09746243027798    1.40816795167430 
   1.08518004617157    1.41892134402589 
   1.07285727407489    1.42948663027986 
   1.06049642014355    1.43986625448560 
   1.04810076017644    1.45006174047038 
   1.03567452626531    1.46007379782851 
   1.02322283227761    1.46990246443719 
   1.01075154954190    1.47954727638417 
   0.99826714167430    1.48900744898226 
   0.98577647451345    1.49828205957165 
   0.97328661203692    1.50737021797541 
   0.96080461318296    1.51627121943797 
   0.94833733721106    1.52498467124282 
   0.93589126747229    1.53351059361494 
   0.92347235561806    1.54184949151303 
   0.91108589063280    1.55000240231116 
   0.89873639054338    1.55797091889203 
   0.88642751862772    1.56575719443952 
   0.87416202151444    1.57336392825953 
   0.86194169208133    1.58079433767400 
   0.84976735678788    1.58805211363189 
   0.83763889252725    1.59514136361224 
   0.82555527406219    1.60206653874718 
   0.81351465674109    1.60883234911083 
   0.80151449326054    1.61544366557162 
   0.78955168474607    1.62190541448582 
   0.77762275922482    1.62822246632847 
   0.76572407136628    1.63439952706392 
   0.75385201081847    1.64044103512548 
   0.74200320856437    1.64635107345564 
   0.73017472653670    1.65213329876271 
   0.71836422024273    1.65779089543495 
   0.70657006270020    1.66332655316214 
   0.69479142452839    1.66874247193366 
   0.68302830527850    1.67404038946576 
   0.67128151817362    1.67922163101222 
   0.65955263064932    1.68428717356398 
   0.64784386906209    1.68923772232890 
   0.63615799471191    1.69407379054960 
   0.62449816221234    1.69879578072383 
   0.61286776809659    1.70340405942920 
   0.60127029944636    1.70789902567494 
   0.58970918786099    1.71228116723747 
   0.57818767503805    1.71655110720424 
   0.56670869171439    1.72070963723901 
   0.55527475304871    1.72475774136277 
   0.54388787005103    1.72869660775647 
   0.53254947906829    1.73252763279068 
   0.52126038903582    1.73625241476818 
   0.51002074924395    1.73987274131678 
   0.49883003835111    1.74339056765000 
   0.48768707792157    1.74680798954067 
   0.47659007095689    1.75012720844018 
   0.46553666717172    1.75335049311570 
   0.45452405289710    1.75648013600578 
   0.44354906378082    1.75951840951568 
   0.43260831429224    1.76246752120445 
   0.42169833839589    1.76532957356350 
   0.41081573247335    1.76810652741724 
   0.39995729303459    1.77080017426882 
   0.38912014009339    1.77341211580454 
   0.37830181997228    1.77594375471274 
   0.36750038114212    1.77839629364627 
   0.35671442051725    1.78077074504673 
   0.34594309817173    1.78306794732670 
   0.33518612223241    1.78528858903725 
   0.32444370598361    1.78743323576220 
   0.31371650215059    1.78950236098912 
   0.30300551873231    1.79149637569315 
   0.29231202253561    1.79341565819162 
   0.28163743509924    1.79526057954713 
   0.27098322663586    1.79703152674577 
   0.26035081178113    1.79872891963742 
   0.24974145162300    1.80035322452924 
   0.23915616479816    1.80190496100318 
   0.22859565124622    1.80338470532776 
   0.21806023081646    1.80479308743213 
   0.20754979974158    1.80613078514626 
   0.19706380659042    1.80739851298446 
   0.18660124975628    1.80859700947260 
   0.17616069677011    1.80972702058841 
   0.16574032557654    1.81078928357846 
   0.15533798578416    1.81178450892805 
   0.14495127739046    1.81271336485297 
   0.13457764244800    1.81357646206290 
   0.12421446483826    1.81437434298204 
   0.11385917198125    1.81510747283824 
   0.10350933273487    1.81577623633174 
   0.09316274544481    1.81638093672576 
   0.08281751137986    1.81692180046008 
   0.07247208941978    1.81739898353938 
   0.06212532964910    1.81781258228028 
   0.05177648456809    1.81816264427235 
   0.04142519835731    1.81844918188594 
   0.03107147554889    1.81867218408688 
   0.02071563166156    1.81883162894053 
   0.01035822882544    1.81892749273707 
   0.00000000000046    1.81895975838289 


==> anc/a1.15_M512.dat <==
   0.00000000000028    1.83353695152076 
  -0.01043542467443    1.83350579997541 
  -0.02087063840022    1.83341139104037 
  -0.03130547747680    1.83325372052425 
  -0.04173988235212    1.83303277855318 
  -0.05217394482758    1.83274854461511 
  -0.06260794924138    1.83240098181909 
  -0.07304240538672    1.83199002926756 
  -0.08347807102333    1.83151559443505 
  -0.09391596200940    1.83097754464523 
  -0.10435734868409    1.83037569969351 
  -0.11480373777565    1.82970982478774 
  -0.12525684020830    1.82897962583831 
  -0.13571852608938    1.82818474613912 
  -0.14619076936986    1.82732476622850 
  -0.15667558534341    1.82639920563254 
  -0.16717496495201    1.82540752788305 
  -0.17769080984419    1.82434914709850 
  -0.18822487222248    1.82322343714226 
  -0.19877870270660    1.82202974134226 
  -0.20935360895367    1.82076738359042 
  -0.21995062652565    1.81943567872250 
  -0.23057050292267    1.81803394302125 
  -0.24121369455459    1.81656150284109 
  -0.25188037625036    1.81501770233771 
  -0.26257046219995    1.81340190843710 
  -0.27328363755821    1.81171351414277 
  -0.28401939954745    1.80995193839106 
  -0.29477710739806    1.80811662361604 
  -0.30555603993026    1.80620702930608 
  -0.31635545979245    1.80422262285566 
  -0.32717468236092    1.80216286623567 
  -0.33801314712057    1.80002720016849 
  -0.34887048802299    1.79781502483901 
  -0.35974659915741    1.79552567943956 
  -0.37064169102798    1.79315842021207 
  -0.38155633325684    1.79071239986050 
  -0.39249147934949    1.78818664839924 
  -0.40344847075708    1.78558005846615 
  -0.41442901823203    1.78289137499967 
  -0.42543516090603    1.78011919181714 
  -0.43646920466502    1.77726195419814 
  -0.44753364386855    1.77431796900674 
  -0.45863107106339    1.77128542035776 
  -0.46976408095632    1.76816239132358 
  -0.48093517424129    1.76494688884203 
  -0.49214666721641    1.76163687179554 
  -0.50340061116606    1.75823027926174 
  -0.51469872495199    1.75472505911808 
  -0.52604234178628    1.75111919449191 
  -0.53743237077191    1.74741072888546 
  -0.54886927188973    1.74359778807972 
  -0.56035304377159    1.73967860007446 
  -0.57188322280371    1.73565151126555 
  -0.58345889385258    1.73151499986042 
  -0.59507871273771    1.72726768415210 
  -0.60674094247909    1.72290832592387 
  -0.61844350463671    1.71843582591973 
  -0.63018404796706    1.71384921128552 
  -0.64196003450837    1.70914761204753 
  -0.65376884275477    1.70433022732979 
  -0.66560788429132    1.69939627982077 
  -0.67747472924590    1.69434496120356 
  -0.68936723265395    1.68917536938517 
  -0.70128365366425    1.68388644259825 
  -0.71322275763546    1.67847689323410 
  -0.72518389295032    1.67294514786960 
  -0.73716703451291    1.66728929682295 
  -0.74917278971848    1.66150705914031 
  -0.76120236434901    1.65559576472935 
  -0.77325749071294    1.64955235702801 
  -0.78534032210788    1.64337341479253 
  -0.79745330195468    1.63705519304954 
  -0.80959901617055    1.63059367868180 
  -0.82178003965688    1.62398465824202 
  -0.83399878558263    1.61722379200595 
  -0.84625736629426    1.61030669156661 
  -0.85855747062079    1.60322899580919 
  -0.87090026156249    1.59598644427229 
  -0.88328629413070    1.58857494487323 
  -0.89571545326327    1.58099063706207 
  -0.90818690902050    1.57322994883251 
  -0.92069908844266    1.56528964913258 
  -0.93324966250169    1.55716689343529 
  -0.94583555014171    1.54885926235029 
  -0.95845294082837    1.54036478875054 
  -0.97109734011784    1.53168197100546 
  -0.98376364066740    1.52280976613004 
  -0.99644622223695    1.51374756002466 
  -1.00913907986486    1.50449510980133 
  -1.02183597869953    1.49505245830462 
  -1.03453062830757    1.48541982027082 
  -1.04721686839432    1.47559744575149 
  -1.05988885289367    1.46558546612750 
  -1.07254122030755    1.45538373383175 
  -1.08516923554418    1.44499166541641 
  -1.09776889237063    1.43440810156801 
  -1.11033696572911    1.42363119390520 
  -1.12287100965864    1.41265832990404 
  -1.13536929840014    1.40148610121964 
  -1.14783071573130    1.39011032033661 
  -1.16025459903789    1.37852608332910 
  -1.17264055086818    1.36672787602320 
  -1.18498822975748    1.35470971457471 
  -1.19729713559040    1.34246531271181 
  -1.20956640062214    1.32998826396910 
  -1.22179459818432    1.31727223098528 
  -1.23397957488171    1.30431113227255 
  -1.24611831228201    1.29109932211680 
  -1.25820681805810    1.27763175813039 
  -1.27024004820092    1.26390415563467 
  -1.28221185767318    1.24991312543209 
  -1.29411498070557    1.23565629416168 
  -1.30594103912886    1.22113240184921 
  -1.31768058182630    1.20634137250079 
  -1.32932315507717    1.19128434867407 
  -1.34085740703804    1.17596368311308 
  -1.35227122408362    1.16038287777283 
  -1.36355189809206    1.14454646574842 
  -1.37468631613370    1.12845983232219 
  -1.38566116440855    1.11212897975222 
  -1.39646313045992    1.09556024359374 
  -1.40707908946464    1.07875997791572 
  -1.41749625474435    1.06173422959993 
  -1.42770227780670    1.04448842942456 
  -1.43768528102100    1.02702712696949 
  -1.44743381501601    1.00935379915178 
  -1.45693673356195    0.99147075627748 
  -1.46618299003282    0.97337916695702 
  -1.47516136084233    0.95507921296162 
  -1.48386011224714    0.93657037960194 
  -1.49226662605857    0.91785187622373 
  -1.50036700814917    0.89892317729655 
  -1.50814569917641    0.87978466720074 
  -1.51558511247006    0.86043837243039 
  -1.52266531717577    0.84088876274562 
  -1.52936378998530    0.82114360728628 
  -1.53565525285452    0.80121487130213 
  -1.54151162249883    0.78111964201933 
  -1.54690209507023    0.76088106703491 
  -1.55179340199931    0.74052928327186 
  -1.55615027283971    0.72010229921772 
  -1.55993615364208    0.69964677601266 
  -1.56311422408730    0.67921862608198 
  -1.56564875819830    0.65888331963478 
  -1.56750684702594    0.63871575381588 
  -1.56866047067439    0.61879950609710 
  -1.56908883258185    0.59922526298395 
  -1.56878077675405    0.58008820381854 
  -1.56773696634355    0.56148414075617 
  -1.56597135727632    0.54350429489999 
  -1.56351135446791    0.52622873961558 
  -1.56039598072285    0.50971876517556 
  -1.55667144605674    0.49400868949064 
  -1.55238376372982    0.47909793803144 
  -1.54756852704574    0.46494460693574 
  -1.54223876072244    0.45146236540138 
  -1.53637294637997    0.43852343013583 
  -1.52990665504200    0.42597056692127 
  -1.52273152309465    0.41363888870351 
  -1.51470328120412    0.40138322677332 
  -1.50565684905551    0.38910261550138 
  -1.49542422416746    0.37675441656458 
  -1.48385165768630    0.36435596117390 
  -1.47081458911673    0.35197616549341 
  -1.45622960527055    0.33972087953960 
  -1.44006232077596    0.32771527779591 
  -1.42232994521483    0.31608624505423 
  -1.40309821042809    0.30494750288994 
  -1.38247376037042    0.29438950402185 
  -1.36059410084947    0.28447476524471 
  -1.33761725359711    0.27523793779087 
  -1.31371260277466    0.26668909453679 
  -1.28905357177096    0.25881861109155 
  -1.26381212694520    0.25160236109947 
  -1.23815477307816    0.24500644416555 
  -1.21223963059893    0.23899108206916 
  -1.18621424343833    0.23351361041228 
  -1.16021387744292    0.22853064196486 
  -1.13436017390743    0.22399954900156 
  -1.10876010664189    0.21987941748961 
  -1.08350524418210    0.21613161704474 
  -1.05867134877492    0.21272010003778 
  -1.03431835112500    0.20961152225391 
  -1.01049073235844    0.20677524828119 
  -0.98721832299915    0.20418328985699 
  -0.96451749905690    0.20181020455391 
  -0.94239271943068    0.19963297491541 
  -0.92083831397795    0.19763087489108 
  -0.89984040248915    0.19578532937684 
  -0.87937881015048    0.19407976540791 
  -0.85942884898136    0.19249945719830 
  -0.83996286087682    0.19103136407223 
  -0.82095146134102    0.18966396623963 
  -0.80236447641276    0.18838710121622 
  -0.78417161477413    0.18719180856253 
  -0.76634295241931    0.18607018660502 
  -0.74884931953055    0.18501526705355 
  -0.73166266917116    0.18402090752364 
  -0.71475647888273    0.18308170303581 
  -0.69810620012924    0.18219291196504 
  -0.68168973513820    0.18135039403126 
  -0.66548789531816    0.18055055419719 
  -0.64948478289430    0.17979029015679 
  -0.63366803944142    0.17906693894977 
  -0.61802891798278    0.17837822284174 
  -0.60256215623788    0.17772219282688 
  -0.58726565203609    0.17709717235737 
  -0.57213996468258    0.17650170158545 
  -0.55718768449714    0.17593448576787 
  -0.54241272549485    0.17539434843607 
  -0.52781960187363    0.17488019251715 
  -0.51341274783185    0.17439096908901 
  -0.49919593244261    0.17392565563046 
  -0.48517180806848    0.17348324206007 
  -0.47134161342031    0.17306272501342 
  -0.45770503308601    0.17266310750748 
  -0.44426019656786    0.17228340356798 
  -0.43100378463956    0.17192264458379 
  -0.41793120155981    0.17157988699785 
  -0.40503677040945    0.17125421864431 
  -0.39231391538530    0.17094476419115 
  -0.37975530806808    0.17065068808562 
  -0.36735297076753    0.17037119647927 
  -0.35509834566444    0.17010553737316 
  -0.34298234944484    0.16985300090304 
  -0.33099543792431    0.16961291909373 
  -0.31912770267595    0.16938466671011 
  -0.30736901390751    0.16916766206565 
  -0.29570921243756    0.16896136885054 
  -0.28413834209289    0.16876529738937 
  -0.27264690396459    0.16857900608208 
  -0.26122610811116    0.16840210137758 
  -0.24986809664715    0.16823423714889 
  -0.23856611512803    0.16807511211690 
  -0.22731461537490    0.16792446654548 
  -0.21610928146606    0.16778207724153 
  -0.20494697968333    0.16764775238601 
  -0.19382564157134    0.16752132545040 
  -0.18274409554507    0.16740264979585 
  -0.17170186605725    0.16729159317527 
  -0.16069895982362    0.16718803357769 
  -0.14973565631725    0.16709185543012 
  -0.13881231534373    0.16700294735061 
  -0.12792920908389    0.16692120025928 
  -0.11708638071106    0.16684650686998 
  -0.10628352767862    0.16677876128303 
  -0.09551990572414    0.16671785967176 
  -0.08479424980481    0.16666370081895 
  -0.07410471011071    0.16661618754640 
  -0.06344880425724    0.16657522785233 
  -0.05282338956845    0.16654073682471 
  -0.04222466118599    0.16651263814439 
  -0.03164818178774    0.16649086620699 
  -0.02108894694349    0.16647536762984 
  -0.01054148673184    0.16646610312417 
   0.00000000000002    0.16646304847924 
   0.01054148667743    0.16646619565291 
   0.02108894672556    0.16647555277312 
   0.03164818129662    0.16649114413513 
   0.04222466031100    0.16651300910974 
   0.05282338819756    0.16654120115821 
   0.06344880227670    0.16657578595931 
   0.07410470740475    0.16661683990199 
   0.08479424625532    0.16666444796330 
   0.09551990121042    0.16671870220539 
   0.10628352207709    0.16677969986250 
   0.11708637389506    0.16684754220398 
   0.12792920092342    0.16692233310535 
   0.13881230570526    0.16700417851257 
   0.14973564506345    0.16709318575635 
   0.16069894681317    0.16718946396051 
   0.17170185114452    0.16729312455163 
   0.18274407857985    0.16740428314961 
   0.19382562239845    0.16752306181650 
   0.20494695814216    0.16764959285682 
   0.21610925739001    0.16778402297545 
   0.22731458859070    0.16792651877787 
   0.23856608545489    0.16807727217318 
   0.24986806389578    0.16823650645941 
   0.26122607208260    0.16840448149389 
   0.27264686444894    0.16858149869385 
   0.28413829886779    0.16876790434144 
   0.29570916526663    0.16896409215939 
   0.30736896253860    0.16917050393486 
   0.31912764683934    0.16938762954451 
   0.33099537733067    0.16961600551214 
   0.34298228378324    0.16985621374984 
   0.35509827460009    0.17010887972894 
   0.36735289393944    0.17037467167125 
   0.37975522508646    0.17065429969813 
   0.39231382582880    0.17094851607671 
   0.40503667382206    0.17125811493533 
   0.41793109744758    0.17158393211897 
   0.43100367246693    0.17192684326436 
   0.44426007575378    0.17228776085427 
   0.45770490299976    0.17266762877395 
   0.47134147337705    0.17306741597279 
   0.48517165732452    0.17348810877215 
   0.49919577019041    0.17393070451031 
   0.51341257319453    0.17439620691558 
   0.52781941389899    0.17488562644415 
   0.54241252314845    0.17539998600748 
   0.55718746665442    0.17594033494068 
   0.57213973011935    0.17650777076270 
   0.58726539941707    0.17710347043454 
   0.60256188410260    0.17772872925442 
   0.61802862472834    0.17838500770629 
   0.63366772330124    0.17907398307628 
   0.64948444191209    0.17979760523310 
   0.66548752731621    0.18055815292231 
   0.68168933767895    0.18135829028826 
   0.69810577046878    0.18220112101958 
   0.71475601391485    0.18309024176184 
   0.73166216535988    0.18402979465875 
   0.74884877282865    0.18502452348820 
   0.76634235816945    0.18607983571175 
   0.78417096758827    0.18720187657402 
   0.80236377002380    0.18839761766319 
   0.82095068841937    0.18967496446231 
   0.83996201280174    0.19104288182077 
   0.85942791555473    0.19251153733888 
   0.87937777923656    0.19409245675194 
   0.89983925955974    0.19579868765109 
   0.92083704153606    0.19764496386629 
   0.94239129627825    0.19964786771119 
   0.96451589936152    0.20182598513693 
   0.98721651510122    0.20420005474828 
   1.01048867724248    0.20679310848393 
   1.03431600045633    0.20963060540430 
   1.05866864237469    0.21274055276379 
   1.08350210677969    0.21615360748645 
   1.10875644370530    0.21990313788277 
   1.13435586631197    0.22402521814459 
   1.16020877470578    0.22855850726445 
   1.18620815523631    0.23354394902245 
   1.21223231633010    0.23902420038497 
   1.23814592937442    0.24504267460167 
   1.26380137337273    0.25164205468534 
   1.28904043557212    0.25886212401708 
   1.31369650452963    0.26673676654071 
   1.33759749716554    0.27529006051163 
   1.36056987274948    0.28453153983042 
   1.38244414526508    0.29445098996905 
   1.40306222940083    0.30501356446756 
   1.42228662033609    0.31615650694112 
   1.44001076201037    0.32778910518948 
   1.45616910536992    0.33979739624707 
   1.47074470368343    0.35205431403998 
   1.48377224740811    0.36443459418645 
   1.49533544688098    0.37683239612120 
   1.50555910606443    0.38917889424487 
   1.51459713646423    0.40145689283867 
   1.52261761964579    0.41370917099723 
   1.52978565011800    0.42603681126805 
   1.53624547735456    0.43858506493918 
   1.54210544168226    0.45151887503119 
   1.54742996504384    0.46499552325342 
   1.55224057936757    0.47914285014276 
   1.55652428593515    0.49404726422953 
   1.56024551622702    0.50975076847063 
   1.56335826800520    0.52625405083798 
   1.56581632105197    0.54352291015479 
   1.56758061974126    0.56149616492712 
   1.56862370722981    0.58009383395020 
   1.56893156282402    0.59922476686985 
   1.56850345263987    0.61879319986700 
   1.56735046194528    0.63870398137634 
   1.56549332091256    0.65886643559802 
   1.56295998998690    0.67919698274303 
   1.55978332675537    0.69962071419438 
   1.55599901403109    0.72007214240699 
   1.55164383663284    0.74049533433388 
   1.54675431980701    0.76084360681836 
   1.54136571111209    0.78107892926677 
   1.53551126107715    0.80117114340762 
   1.52922175947511    0.82109708156093 
   1.52252527871169    0.84083963795351 
   1.51544708849744    0.86038683043448 
   1.50800970581044    0.87973087461662 
   1.50023305673162    0.89886728709098 
   1.49213472434752    0.91779402922267 
   1.48373026530586    0.93651070588871 
   1.47503357168140    0.95501783315694 
   1.46605726005140    0.97331619337760 
   1.45681306282702    0.99140629397355 
   1.44731220241424    1.00928794682519 
   1.43756572431396    1.02695997777558 
   1.42758477361774    1.04442007166170 
   1.41738079850224    1.06166474729262 
   1.40696567532642    1.07868945129792 
   1.39635175123161    1.09548874950150 
   1.38555181147916    1.11205659193534 
   1.37457897943320    1.12838662168650 
   1.36344656608077    1.14447250054031 
   1.35216788377581    1.16030822371817 
   1.34075604405990    1.17588840352181 
   1.32922375375585    1.19120850452112 
   1.31758312530571    1.20626502249211 
   1.30584550950566    1.22105560248058 
   1.29402135917948    1.23557909977568 
   1.28212012470498    1.24983558827767 
   1.27015018367280    1.26382632593158 
   1.25811880143099    1.27755368414012 
   1.24603212274611    1.29102105022039 
   1.23389519149586    1.30423270705515 
   1.22171200000140    1.31719369532635 
   1.20948556679680    1.32990965913733 
   1.19721804546641    1.34238667846270 
   1.18491086293171    1.35463108924889 
   1.17256488722921    1.36664929664294 
   1.16018061877747    1.37844758569057 
   1.14775839932893    1.39003193909482 
   1.13529862658151    1.40140786996379 
   1.12280196333127    1.41258028122083 
   1.11026952589928    1.42355335942865 
   1.09770304004773    1.43433051201477 
   1.08510495163892    1.44491435060693 
   1.07247848553149    1.45530672269812 
   1.05982764766664    1.46550878671021 
   1.04715717276629    1.47552112518758 
   1.03447242189939    1.48534388477683 
   1.02177924066627    1.49497693315749 
   1.00908378888271    1.50442001932068 
   0.99639235651390    1.51367292755932 
   0.98371117797532    1.52273561405101 
   0.97104625784344    1.53160832070708 
   0.95840321603864    1.54029166066065 
   0.94578715966016    1.54878667594951 
   0.93320258299071    1.55709486728521 
   0.92065329648883    1.56521820091198 
   0.90814238121916    1.57315909538066 
   0.89567216630028    1.58092039442791 
   0.88324422485903    1.58850532836934 
   0.87085938707259    1.59591746853233 
   0.85851776830304    1.60316067484762 
   0.84621881389280    1.61023903883911 
   0.83396136123899    1.61715682046914 
   0.82174372194270    1.62391838041047 
   0.80956378410792    1.63052810668050 
   0.79741913502365    1.63699033865980 
   0.78530720024036    1.64330928948935 
   0.77322539427362    1.64948897200745 
   0.76117127410391    1.65553313092466 
   0.74914268679312    1.66144518722654 
   0.73713790034239    1.66722819721028 
   0.72515570922452    1.67288483068663 
   0.71319550624247    1.67841736830288 
   0.70125731663580    1.68382771940348 
   0.68934179211547    1.68911745704054 
   0.67745016737445    1.69428786841785 
   0.66558418328282    1.69934001486680 
   0.65374598480208    1.70427479801834 
   0.64193800179006    1.70909302570834 
   0.63016282264695    1.71379547475639 
   0.61842306887246    1.71838294554445 
   0.60672127843881    1.72285630755885 
   0.59505980262240    1.72721653318123 
   0.58344071992283    1.73146472121722 
   0.57186576740872    1.73560210946164 
   0.56033628937916    1.73963007923318 
   0.54885320111574    1.74355015197376 
   0.53741696640862    1.74736398097758 
   0.52602758682817    1.75107333797770 
   0.51468460261901    1.75468009696974 
   0.50338710492323    1.75818621427204 
   0.49213376078960    1.76159370662052 
   0.48092285162848    1.76490462604145 
   0.46975232643410    1.76812103339751 
   0.45861986918812    1.77124496977807 
   0.44752297947248    1.77427842824202 
   0.43645906284707    1.77722332573118 
   0.42542552701798    1.78008147815399 
   0.41441987786048    1.78285457867021 
   0.40343980970244    1.78554418201641 
   0.39248328360276    1.78815169437625 
   0.38154858897573    1.79067837079098 
   0.37063438451335    1.79312531857666 
   0.35973971683132    1.79549350764445 
   0.34886401640916    1.79778378518704 
   0.33800707282808    1.79999689483144 
   0.32716899207151    1.80213349722962 
   0.31635014025161    1.80419419202057 
   0.30555107794185    1.80617953829064 
   0.29477248982253    1.80809007386843 
   0.28401511330258    1.80992633115575 
   0.27327966962252    1.81168885046336 
   0.26256679961751    1.81337818916486 
   0.25187700613686    1.81499492814537 
   0.24121060410383    1.81653967424119 
   0.23056767941301    1.81801306038844 
   0.21994805732585    1.81941574231880 
   0.20935128152788    1.82074839359266 
   0.19877660461778    1.82201169787049 
   0.18822299113434    1.82320634028813 
   0.17768913352111    1.82433299695226 
   0.16717348125704    1.82539232455807 
   0.15667428223422    1.82638494928604 
   0.14618963489281    1.82731145707751 
   0.13571754837196    1.82817238447094 
   0.12525600745021    1.82896821201484 
   0.11480303823899    1.82969935924370 
   0.10435677068320    1.83036618292866 
   0.09391549390058    1.83096897721134 
   0.08347770119525    1.83150797691849 
   0.07304212225157    1.83198336226869 
   0.06260774122737    1.83239526592972 
   0.05217380037266    1.83274378039549 
   0.04173978989938    1.83302896650967 
   0.03130542547110    1.83325086108895 
   0.02087061528637    1.83340948455365 
   0.01043541889631    1.83350484667213 
   0.00000000000028    1.83353695152076 


==> anc/a1.175_M512.dat <==
   0.00000000000012    1.84823449715142 
  -0.01051307895209    1.84820348979957 
  -0.02102656182968    1.84810949555882 
  -0.03154086472678    1.84795248913900 
  -0.04205643971097    1.84773242742841 
  -0.05257379282228    1.84744924768245 
  -0.06309350158331    1.84710286540229 
  -0.07361623113655    1.84669317128937 
  -0.08414274780237    1.84622002805558 
  -0.09467392862719    1.84568326660067 
  -0.10521076557964    1.84508268246995 
  -0.11575436330527    1.84441803221410 
  -0.12630592994274    1.84368903062461 
  -0.13686676111576    1.84289534845402 
  -0.14743821800665    1.84203661150444 
  -0.15802170095338    1.84111240053355 
  -0.16861862053012    1.84012225265751 
  -0.17923036811534    1.83906566348500 
  -0.18985828792558    1.83794209047523 
  -0.20050365197649    1.83675095662358 
  -0.21116763901556    1.83549165491428 
  -0.22185131773934    1.83416355266176 
  -0.23255563426634    1.83276599625321 
  -0.24328140338068    1.83129831550347 
  -0.25402930319576    1.82975982820384 
  -0.26479987292834    1.82814984408407 
  -0.27559351406045    1.82646766870122 
  -0.28641049543655    1.82471260632935 
  -0.29725096341595    1.82288396217563 
  -0.30811495813719    1.82098104281159 
  -0.31900243697869    1.81900315503248 
  -0.32991330553355    1.81694960204555 
  -0.34084745578973    1.81481967738583 
  -0.35180480993034    1.81261265582192 
  -0.36278536736268    1.81032778216829 
  -0.37378925146907    1.80796425786916 
  -0.38481675233268    1.80552122687565 
  -0.39586836140302    1.80299776117974 
  -0.40694479485740    1.80039284783343 
  -0.41804700311019    1.79770537785857 
  -0.42917616555889    1.79493413863574 
  -0.44033367082018    1.79207780967615 
  -0.45152108443199    1.78913496268298 
  -0.46274010674610    1.78610406505006 
  -0.47399252469901    1.78298348701132 
  -0.48528016082742    1.77977151107581 
  -0.49660482277088    1.77646634372496 
  -0.50796825519009    1.77306612807360 
  -0.51937209530482    1.76956895781446 
  -0.53081783177043    1.76597289165859 
  -0.54230676628691    1.76227596912529 
  -0.55383997666176    1.75847622726968 
  -0.56541828086522    1.75457171927388 
  -0.57704220208423    1.75056053415055 
  -0.58871193654397    1.74644081773756 
  -0.60042732676158    1.74221079315787 
  -0.61218784449561    1.73786877972163 
  -0.62399258769780    1.73341320734999 
  -0.63584029602251    1.72884262478796 
  -0.64772938781198    1.72415569856609 
  -0.65965802009405    1.71935120159859 
  -0.67162417015222    1.71442798973283 
  -0.68362573513375    1.70938496712680 
  -0.69566064317115    1.70422104114435 
  -0.70772696819959    1.69893507010795 
  -0.71982303908690    1.69352580679127 
  -0.73194753434452    1.68799184260268 
  -0.74409955420698    1.68233155610737 
  -0.75627866455298    1.67654307063074 
  -0.76848490923080    1.67062422340145 
  -0.78071879103059    1.66457254896635 
  -0.79298122376802    1.65838527678306 
  -0.80527346099984    1.65205934301646 
  -0.81759700768534    1.64559141399837 
  -0.82995352230358    1.63897791957661 
  -0.84234471560664    1.63221509292455 
  -0.85477225152652    1.62529901516247 
  -0.86723765302439    1.61822566238704 
  -0.87974221448583    1.61099095508371 
  -0.89228691984690    1.60359080927963 
  -0.90487236566522    1.59602119080832 
  -0.91749868764218    1.58827817260856 
  -0.93016549108476    1.58035799588172 
  -0.94287178668691    1.57225713331306 
  -0.95561593597026    1.56397235254070 
  -0.96839561156747    1.55550077497950 
  -0.98120777948977    1.54683992528325 
  -0.99404870943760    1.53798776450508 
  -1.00691401880051    1.52894270163043 
  -1.01979875241543    1.51970357770025 
  -1.03269749772412    1.51026962019829 
  -1.04560453009764    1.50064036649706 
  -1.05851398047149    1.49081555969594 
  -1.07142001336886    1.48079502167837 
  -1.08431700262189    1.47057851236354 
  -1.09719969051905    1.46016558446994 
  -1.11006331828518    1.44955544549355 
  -1.12290371705222    1.43874683677002 
  -1.13571735318997    1.42773793957834 
  -1.14850132481363    1.41652631429619 
  -1.16125331182665    1.40510887708028 
  -1.17397148443624    1.39348191372040 
  -1.18665437932638    1.38164112878888 
  -1.19930075300522    1.36958172430524 
  -1.21190942349027    1.35729850227152 
  -1.22447910907744    1.34478598364920 
  -1.23700827241170    1.33203853861936 
  -1.24949497420025    1.31905052291523 
  -1.26193674012063    1.30581641821723 
  -1.27433044128348    1.29233097448214 
  -1.28667218946894    1.27858935420423 
  -1.29895724708148    1.26458727667183 
  -1.31117995454458    1.25032116027973 
  -1.32333367772779    1.23578825714408 
  -1.33541078105258    1.22098677315129 
  -1.34740263081376    1.20591596280364 
  -1.35929963448047    1.19057618845179 
  -1.37109131805999    1.17496893225609 
  -1.38276644231760    1.15909675276532 
  -1.39431315276039    1.14296318034403 
  -1.40571915586462    1.12657255247242 
  -1.41697190805091    1.10992979465237 
  -1.42805880283130    1.09304016048289 
  -1.43896733789732    1.07590894868049 
  -1.44968524615785    1.05854122055088 
  -1.46020057461084    1.04094154217332 
  -1.47050170078802    1.02311377680104 
  -1.48057727921867    1.00506094884804 
  -1.49041611824147    0.98678519737309 
  -1.50000699072865    0.96828782912519 
  -1.50933838952796    0.94956947553932 
  -1.51839823954037    0.93063035003994 
  -1.52717358281324    0.91147059811147 
  -1.53565025079468    0.89209072809848 
  -1.54381253960352    0.87249211115861 
  -1.55164289990326    0.85267753857235 
  -1.55912165433676    0.83265182791707 
  -1.56622675214290    0.81242247002664 
  -1.57293357443557    0.79200030966004 
  -1.57921480312363    0.77140024833034 
  -1.58504037320826    0.75064195180693 
  -1.59037752908409    0.72975053285166 
  -1.59519101193640    0.70875716692720 
  -1.59944340294921    0.68769958192057 
  -1.60309564755710    0.66662234792034 
  -1.60610777385716    0.64557687741745 
  -1.60843980550422    0.62462103512239 
  -1.61005283876720    0.60381824852758 
  -1.61091021684448    0.58323601190717 
  -1.61097867414670    0.56294369144050 
  -1.61022925533276    0.54300958116794 
  -1.60863773007922    0.52349724359435 
  -1.60618416362348    0.50446131643340 
  -1.60285129034099    0.48594319235391 
  -1.59862145380012    0.46796727240503 
  -1.59347217129908    0.45053879398768 
  -1.58737089886516    0.43364439144234 
  -1.58027020848986    0.41725633378262 
  -1.57210510203825    0.40134058330473 
  -1.56279417631277    0.38586747293267 
  -1.55224557463679    0.37082240563117 
  -1.54036723362061    0.35621337256856 
  -1.52707945254714    0.34207282431495 
  -1.51232693404931    0.32845329916479 
  -1.49608757614152    0.31541831267444 
  -1.47837636931600    0.30303139350029 
  -1.45924431473017    0.29134628646209 
  -1.43877362361811    0.28040038163269 
  -1.41707106528446    0.27021198812010 
  -1.39426113293456    0.26078087873510 
  -1.37048005434307    0.25209094773633 
  -1.34587100362082    0.24411381901817 
  -1.32058042274195    0.23681253953796 
  -1.29475516474550    0.23014485911241 
  -1.26854015461976    0.22406588427507 
  -1.24207633238871    0.21853008101274 
  -1.21549873620253    0.21349269297995 
  -1.18893466539442    0.20891068184709 
  -1.16250192663862    0.20474329801077 
  -1.13630720751880    0.20095238204267 
  -1.11044464646203    0.19750247791719 
  -1.08499467784944    0.19436082436402 
  -1.06002323044413    0.19149727205036 
  -1.03558134640413    0.18888416301410 
  -1.01170526905824    0.18649619492683 
  -0.98841701999309    0.18431028596464 
  -0.96572545172728    0.18230544661584 
  -0.94362772290889    0.18046266156159 
  -0.92211110335162    0.17876477882111 
  -0.90115498183485    0.17719640320896 
  -0.88073292826609    0.17574378842050 
  -0.86081465957173    0.17439472477255 
  -0.84136777945156    0.17313841956430 
  -0.82235920338093    0.17196537138981 
  -0.80375623470065    0.17086724032504 
  -0.78552731280146    0.16983671943626 
  -0.76764249843885    0.16886741188957 
  -0.75007378448173    0.16795371903480 
  -0.73279532048960    0.16709074156393 
  -0.71578361917336    0.16627419544930 
  -0.69901778053970    0.16550034077109 
  -0.68247973443104    0.16476592168552 
  -0.66615447333014    0.16406811350757 
  -0.65003022977939    0.16340447448042 
  -0.63409854897208    0.16277289894349 
  -0.61835421537688    0.16217157112363 
  -0.60279500962499    0.16159891840698 
  -0.58742129375338    0.16105356538259 
  -0.57223544530537    0.16053428922063 
  -0.55724118015684    0.16003997872846 
  -0.54244281799429    0.15956959806238 
  -0.52784455166396    0.15912215719457 
  -0.51344978164008    0.15869668940817 
  -0.49926056978298    0.15829223684670 
  -0.48527725313743    0.15790784318244 
  -0.47149824021272    0.15754255318530 
  -0.45791999106771    0.15719541718370 
  -0.44453716138315    0.15686549936783 
  -0.43134287268309    0.15655188749666 
  -0.41832905898430    0.15625370293555 
  -0.40548683661021    0.15597010902168 
  -0.39280684925603    0.15570031745723 
  -0.38027955342604    0.15544359174398 
  -0.36789542692379    0.15519924838712 
  -0.35564510132617    0.15496665577742 
  -0.34351943423243    0.15474523205700 
  -0.33150954597556    0.15453444211043 
  -0.31960684709751    0.15433379485849 
  -0.30780307813295    0.15414284063566 
  -0.29609037388522    0.15396116933227 
  -0.28446135335137    0.15378840861591 
  -0.27290922619782    0.15362422254816 
  -0.26142789952455    0.15346830973701 
  -0.25001206558338    0.15332040133696 
  -0.23865725252415    0.15318025819920 
  -0.22735982533072    0.15304766772742 
  -0.21611693171325    0.15292244002315 
  -0.20492639616595    0.15280440410952 
  -0.19378657313293    0.15269340397772 
  -0.18269617587191    0.15258929528772 
  -0.17165410027586    0.15249194241221 
  -0.16065926228704    0.15240121650377 
  -0.14971046386409    0.15231699407962 
  -0.13880629659168    0.15223915659222 
  -0.12794508513136    0.15216759030642 
  -0.11712486622182    0.15210218683140 
  -0.10634339407415    0.15204284359117 
  -0.09559816066433    0.15198946461090 
  -0.08488641985426    0.15194196099230 
  -0.07420520709798    0.15190025156463 
  -0.06355135080809    0.15186426319316 
  -0.05292147605317    0.15183393130541 
  -0.04231200499945    0.15180920015059 
  -0.03171916051263    0.15179002333955 
  -0.02113897928694    0.15177636413939 
  -0.01056733890278    0.15176819601522 
   0.00000000000001    0.15176550284858 
   0.01056733885968    0.15176827930328 
   0.02113897911439    0.15177653077812 
   0.03171916012388    0.15179027345380 
   0.04231200430711    0.15180953392684 
   0.05292147496896    0.15183434899092 
   0.06355134924259    0.15186476509507 
   0.07420520496035    0.15190083804908 
   0.08488641705202    0.15194263248362 
   0.09559815710313    0.15199022159094 
   0.10634338965749    0.15204368659868 
   0.11712486085083    0.15210311646148 
   0.12794507870452    0.15216860720984 
   0.13880628900460    0.15224026147472 
   0.14971045500927    0.15231818770104 
   0.16065925205359    0.15240249967732 
   0.17165408854929    0.15249331600386 
   0.18269616253384    0.15259076021620 
   0.19378655806079    0.15269496121541 
   0.20492637923271    0.15280605468449 
   0.21611691278697    0.15292418502274 
   0.22735980427417    0.15304950830358 
   0.23865722919426    0.15318219557550 
   0.25001203983060    0.15332243681732 
   0.26142787119216    0.15347044471576 
   0.27290919512107    0.15362645852128 
   0.28446131935656    0.15379074719283 
   0.29609033678864    0.15396361224811 
   0.30780303773974    0.15414538976340 
   0.31960680320040    0.15433645222122 
   0.33150949835348    0.15453720989342 
   0.34351938264903    0.15474811262008 
   0.35564504552815    0.15496965166777 
   0.36789536663906    0.15520236235288 
   0.38027948836169    0.15544682674887 
   0.39280677909606    0.15570367669624 
   0.40548676101299    0.15597359593759 
   0.41832897757981    0.15625732123587 
   0.43134278506992    0.15655564117001 
   0.44453706712528    0.15686939269927 
   0.45791988969109    0.15719945476797 
   0.47149813120173    0.15754673993751 
   0.48527713593117    0.15791218434612 
   0.49926044377143    0.15829673799965 
   0.51344964615998    0.15870135646716 
   0.52784440599445    0.15912699642045 
   0.54244266135199    0.15957461606783 
   0.55724101169027    0.16004518249077 
   0.57223526408838    0.16053968610218 
   0.58742109877720    0.16105916316170 
   0.60279479978870    0.16160472532157 
   0.61835398947560    0.16217759592985 
   0.63409830568257    0.16277915099110 
   0.65002996764246    0.16341096380623 
   0.66615419072927    0.16407485094804 
   0.68247942956640    0.16477291900931 
   0.69901745139694    0.16550761083272 
   0.71578326348587    0.16628175236539 
   0.73279493569314    0.16709860091463 
   0.75007336765950    0.16796189809440 
   0.76764204625478    0.16887592989200 
   0.78552682141872    0.16984559788303 
   0.80375569968133    0.17087650334512 
   0.82235861956184    0.17197504616267 
   0.84136714078968    0.17314853681802 
   0.86081395895093    0.17440531937035 
   0.88073215725463    0.17575490004892 
   0.90115413038027    0.17720807718167 
   0.92211015939573    0.17877706701291 
   0.94362667190049    0.18047562348872 
   0.96572427600337    0.18231915068039 
   0.98841569799002    0.18432481088347 
   1.01170377430233    0.18651163136713 
   1.03557964621465    0.18890061545792 
   1.06002128426111    0.19151486090702 
   1.08499243507129    0.19437968833983 
   1.11044204364439    0.19752277663160 
   1.13630416474383    0.20097429884550 
   1.16249834281541    0.20476704289583 
   1.18893041219719    0.20893649426652 
   1.21549365030334    0.21352084422320 
   1.24207020560974    0.21856087560992 
   1.26853272164998    0.22409965959450 
   1.29474608819006    0.23018198193238 
   1.32056927559242    0.23685339788520 
   1.34585724987670    0.24415880703126 
   1.37046302964515    0.25214044088468 
   1.39424002881517    0.26083519673045 
   1.41704492295127    0.27027134386564 
   1.43874134554168    0.28046481731496 
   1.45920470338940    0.29141560297088 
   1.47832820011515    0.30310508630060 
   1.49602970371593    0.31549553349584 
   1.51225841824289    0.32853286366487 
   1.52699967726387    0.34215327681701 
   1.54027598710534    0.35629310085751 
   1.55214306948231    0.37089978014690 
   1.56268100814079    0.38594097690524 
   1.57198216553019    0.40140890808355 
   1.58013859756471    0.41731843053332 
   1.58723181294899    0.43369948536380 
   1.59332683866250    0.45058637347802 
   1.59847107367073    0.46800706414054 
   1.60269699126560    0.48597512899266 
   1.60602697519356    0.50448550050187 
   1.60847856603075    0.52351390997453 
   1.61006890652937    0.54301906052945 
   1.61081780980126    0.56294637687632 
   1.61074939196094    0.58323233050089 
   1.60989250561254    0.60380863874057 
   1.60828032708320    0.62460593004278 
   1.60594943777629    0.64555669328950 
   1.60293867916899    0.66659747703388 
   1.59928797713711    0.68767038885292 
   1.59503726326331    0.70872398720148 
   1.59022556027823    0.72971367323121 
   1.58489026210232    0.75060169161912 
   1.57906660823576    0.77135684137771 
   1.57278733940135    0.79195398641008 
   1.56608250920064    0.81237343987767 
   1.55897942704644    0.83260028141228 
   1.55150270525259    0.85262364948947 
   1.54367438962720    0.87243603843706 
   1.53551415380773    0.89203261759080 
   1.52703954433813    0.91141058415839 
   1.51826626298986    0.93056855687796 
   1.50920847669243    0.94950601855146 
   1.49987914210607    0.96822281594814 
   1.49029033324152    0.98671872887168 
   1.48045355626721    1.00499311996832 
   1.47038003735553    1.02304467731003 
   1.46008096718579    1.04087125729429 
   1.44956769018479    1.05846983150081 
   1.43885182769732    1.07583653311802 
   1.42794533152078    1.09296679287396 
   1.41686046747206    1.10985554656315 
   1.40560973653792    1.12649749279843 
   1.39420574386614    1.14288737548623 
   1.38266103171038    1.15902026676318 
   1.37098789231618    1.17489182688847 
   1.35919817897659    1.19049852331469 
   1.34730312983063    1.20583779537393 
   1.33531321789931    1.22090815884303 
   1.32323803487830    1.23570924936345 
   1.31108621378001    1.25024181048185 
   1.29886538963178    1.26450763442245 
   1.28658219614872    1.27850946724669 
   1.27424229261751    1.29225088881025 
   1.26185041645640    1.30573617815278 
   1.24941045580523    1.31897017118948 
   1.23692553955403    1.33195811645667 
   1.22439814208886    1.34470553085152 
   1.21183020281075    1.35721805730169 
   1.19922325920829    1.36950132436780 
   1.18657859312503    1.38156080990597 
   1.17389738666925    1.39340171080153 
   1.16118088342627    1.40502882398360 
   1.14843054675630    1.41644644388021 
   1.13564820643305    1.42765828374253 
   1.12283618246055    1.43866742648392 
   1.10999737655276    1.44947631081415 
   1.09713532209106    1.46008675454849 
   1.08425418762322    1.47050001544301 
   1.07135873154426    1.48071688508425 
   1.05845421114225    1.49073780982269 
   1.04554625213790    1.50056302879369 
   1.03264068955885    1.51019271915577 
   1.01974339203994    1.51962713684375 
   1.00686008382023    1.52886674351829 
   0.99399617712494    1.53791231073621 
   0.98115662685442    1.54676499651352 
   0.96834581543525    1.55542639094708 
   0.95556747306624    1.56389853209939 
   0.94282463371811    1.57218389447260 
   0.93011962481910    1.58028535585316 
   0.91745408498058    1.58820614785329 
   0.90482900370526    1.59594979708887 
   0.89224477593679    1.60352006171112 
   0.87970126626857    1.61092086818439 
   0.86719787847203    1.61815625012724 
   0.85473362896504    1.62523029101077 
   0.84230722373149    1.63214706989053 
   0.82991714018653    1.63891061024915 
   0.81756171477236    1.64552483057858 
   0.80523923710056    1.65199349734434 
   0.79294804903685    1.65832018035693 
   0.78068664594031    1.66450821295441 
   0.76845377453946    1.67056065864520 
   0.75624852126591    1.67648028764034 
   0.74407038353561    1.68226956504989 
   0.73191931766468    1.68793065328431 
   0.71979575789881    1.69346542863565 
   0.70770060409229    1.69887551213267 
   0.69563517779324    1.70416231193818 
   0.68360115017242    1.70932707482991 
   0.67160044732120    1.71437094202227 
   0.65963514113101    1.71929500568044 
   0.64770733448470    1.72410036117552 
   0.63581905014269    1.72878815219729 
   0.62397213114094    1.73335960538458 
   0.61216815922496    1.73781605378250 
   0.60040839485422    1.74215894824987 
   0.58869374021714    1.74638985850136 
   0.57702472372031    1.75051046489697 
   0.56540150303425    1.75452254401909 
   0.55382388214070    1.75842794976993 
   0.54229133807520    1.76222859291050 
   0.53080305310185    1.76592642006398 
   0.51935794965579    1.76952339400990 
   0.50795472628446    1.77302147509045 
   0.49659189458167    1.77642260448015 
   0.48526781757554    1.77972868839282 
   0.47398075084921    1.78294158363784 
   0.46272888700025    1.78606308367176 
   0.45151040371980    1.78909490593305 
   0.44032351428770    1.79203868014030 
   0.42916651855497    1.79489593885245 
   0.41803785117148    1.79766811031471 
   0.40693612369247    1.80035651495573 
   0.39586015687620    1.80296236532280 
   0.38480900044850    1.80548677030767 
   0.37378193835779    1.80793074275644 
   0.36277847926770    1.81029521055997 
   0.35179833319776    1.81258102963617 
   0.34084137686037    1.81478899839855 
   0.32990761093742    1.81691987188241 
   0.31899711333183    1.81897437516477 
   0.30810999214033    1.82095321455597 
   0.29724634185493    1.82285708669770 
   0.28640620518366    1.82468668465044 
   0.27558954207643    1.82644270170806 
   0.26479620626458    1.82812583254049 
   0.25402592899636    1.82973677276409 
   0.24327830888404    1.83127621672639 
   0.23255280680620    1.83274485461707 
   0.22184874474507    1.83414336857911 
   0.21116530801168    1.83547242874673 
   0.20050155058127    1.83673268869609 
   0.18985640384884    1.83792478108959 
   0.17922868915537    1.83904931293215 
   0.16861713456963    1.84010686122826 
   0.15802039595473    1.84109796852737 
   0.14743708200627    1.84202313923577 
   0.13686578221793    1.84288283625598 
   0.12630509631296    1.84367747884985 
   0.11575366316326    1.84440744123281 
   0.10521018719241    1.84507305266534 
   0.09467346030220    1.84567459836222 
   0.08414237788103    1.84621232177061 
   0.07361594798832    1.84668642733368 
   0.06309329360029    1.84709708413036 
   0.05257364841459    1.84744442941787 
   0.04205634730270    1.84772857245514 
   0.03154081275256    1.84794959769367 
   0.02102653873181    1.84810756782445 
   0.01051307317805    1.84820252590083 
   0.00000000000012    1.84823449715142 


==> anc/a1.1_M512.dat <==
  -0.00000000000061    1.80448355656462 
  -0.00970422214859    1.80445531529427 
  -0.01940573285595    1.80437006491453 
  -0.02910186488638    1.80422789088573 
  -0.03879004663005    1.80402893257942 
  -0.04846785155642    1.80377337945215 
  -0.05813304921265    1.80346146449601 
  -0.06778365780646    1.80309345675565 
  -0.07741799779983    1.80266965103588 
  -0.08703474571074    1.80219035665917 
  -0.09663298659744    1.80165588351464 
  -0.10621226360693    1.80106652741530 
  -0.11577262230478    1.80042255319672 
  -0.12531464769204    1.79972417778242 
  -0.13483949134769    1.79897155186163 
  -0.14434888670085    1.79816474259858 
  -0.15384515023910    1.79730371617843 
  -0.16333116741267    1.79638832271486 
  -0.17281036204743    1.79541828236365 
  -0.18228664933406    1.79439317513009 
  -0.19176437264912    1.79331243309617 
  -0.20124822584945    1.79217533736093 
  -0.21074316281995    1.79098101815370 
  -0.22025429735985    1.78972846009549 
  -0.22978679638173    1.78841651071043 
  -0.23934577043213    1.78704389379495 
  -0.24893616503445    1.78560922538263 
  -0.25856265701417    1.78411103358611 
  -0.26822955901478    1.78254777977203 
  -0.27794073571285    1.78091788214400 
  -0.28769953391525    1.77921973905354 
  -0.29750872878826    1.77745175307105 
  -0.30737048692542    1.77561235316981 
  -0.31728634698495    1.77370001617512 
  -0.32725721705241    1.77171328501269 
  -0.33728338805896    1.76965078515196 
  -0.34736456113591    1.76751123705243 
  -0.35749988725644    1.76529346630956 
  -0.36768801628424    1.76299640960273 
  -0.37792715338676    1.76061911842414 
  -0.38821511977282    1.75816075893311 
  -0.39854941591917    1.75562061011019 
  -0.40892728463250    1.75299805868673 
  -0.41934577280099    1.75029259308783 
  -0.42980178994777    1.74750379485587 
  -0.44029216340195    1.74463132971400 
  -0.45081368910190    1.74167493659941 
  -0.46136317881571    1.73863441663887 
  -0.47193750356194    1.73550962018506 
  -0.48253363472641    1.73230043366543 
  -0.49314868305215    1.72900676416691 
  -0.50377993724733    1.72562852335271 
  -0.51442490226379    1.72216560855504 
  -0.52508133870381    1.71861788264211 
  -0.53574730277320    1.71498515061324 
  -0.54642118750725    1.71126713472775 
  -0.55710176372114    1.70746344643459 
  -0.56778822048499    1.70357355729765 
  -0.57848020258342    1.69959676763522 
  -0.58917784397682    1.69553217554030 
  -0.59988179405480    1.69137864545926 
  -0.61059323538439    1.68713477939712 
  -0.62131388967440    1.68279889023195 
  -0.63204601101689    1.67836898038189 
  -0.64279236377019    1.67384272531952 
  -0.65355618518197    1.66921746502061 
  -0.66434113136611    1.66449020250034 
  -0.67515120823659    1.65965761202664 
  -0.68599068756007    1.65471605551402 
  -0.69686401132485    1.64966160894973 
  -0.70777568601339    1.64449009654514 
  -0.71873017123365    1.63919713366685 
  -0.72973176519908    1.63377817547122 
  -0.74078449209861    1.62822857164286 
  -0.75189199397888    1.62254362362114 
  -0.76305743195938    1.61671864436162 
  -0.77428339874466    1.61074901682265 
  -0.78557184632320    1.60463025123682 
  -0.79692402956246    1.59835803752603 
  -0.80834046822364    1.59192829326687 
  -0.81982092657868    1.58533720402426 
  -0.83136441170027    1.57858125703674 
  -0.84296918815073    1.57165726569741 
  -0.85463280891662    1.56456238648379 
  -0.86635215919700    1.55729412643678 
  -0.87812351210966    1.54985034347309 
  -0.88994259229433    1.54222923819644 
  -0.90180464622416    1.53442933997651 
  -0.91370451509503    1.52644948634328 
  -0.92563670935946    1.51828879872852 
  -0.93759548111951    1.50994665374441 
  -0.94957489410618    1.50142265303251 
  -0.96156888812611    1.49271659075697 
  -0.97357133860961    1.48382842151965 
  -0.98557610895010    1.47475822742570 
  -0.99757709722599    1.46550618662265 
  -1.00956827574311    1.45607254155404 
  -1.02154372578766    1.44645756871461 
  -1.03349766651475    1.43666154766156 
  -1.04542448081875    1.42668473061746 
  -1.05731873718416    1.41652731011030 
  -1.06917521036757    1.40618938579532 
  -1.08098889951831    1.39567092793124 
  -1.09275504615538    1.38497173885131 
  -1.10446914984141    1.37409141033995 
  -1.11612698326106    1.36302927885090 
  -1.12772460362964    1.35178437726458 
  -1.13925836143001    1.34035538597818 
  -1.15072490264969    1.32874058295007 
  -1.16212116512345    1.31693779633995 
  -1.17344436485247    1.30494436011239 
  -1.18469197307066    1.29275707675043 
  -1.19586168024678    1.28037218769519 
  -1.20695134858707    1.26778535554164 
  -1.21795895012446    1.25499165814774 
  -1.22888249323601    1.24198559783370 
  -1.23971993590126    1.22876112465668 
  -1.25046908997050    1.21531167545541 
  -1.26112751591545    1.20163022598619 
  -1.27169241348613    1.18770935604770 
  -1.28216050841682    1.17354132315031 
  -1.29252794110165    1.15911814294592 
  -1.30279015723629    1.14443167055276 
  -1.31294180594271    1.12947367985092 
  -1.32297664425775    1.11423593419352 
  -1.33288745214275    1.09871024533717 
  -1.34266595483901    1.08288851434523 
  -1.35230275451398    1.06676275206766 
  -1.36178726517839    1.05032507442259 
  -1.37110764993993    1.03356767209544 
  -1.38025075113213    1.01648275266829 
  -1.38920200902617    0.99906245820704 
  -1.39794535580210    0.98129876068230 
  -1.40646307682459    0.96318334341071 
  -1.41473562181145    0.94470747728468 
  -1.42274135423670    0.92586190742855 
  -1.43045621764696    0.90663676808227 
  -1.43785330414534    0.88702155170436 
  -1.44490230104503    0.86700516228191 
  -1.45156880013242    0.84657609236754 
  -1.45781344663291    0.82572276904089 
  -1.46359091757634    0.80443412431414 
  -1.46884871713804    0.78270045203194 
  -1.47352579832237    0.76051462319568 
  -1.47755103098132    0.73787373765567 
  -1.48084157891813    0.71478129780929 
  -1.48330129076282    0.69124999269678 
  -1.48481930246762    0.66730517925789 
  -1.48526916696627    0.64298912725961 
  -1.48450903005523    0.61836603247815 
  -1.48238362440351    0.59352764648810 
  -1.47872916824739    0.56859903704549 
  -1.47338244686320    0.54374338828789 
  -1.46619515262214    0.51916386238158 
  -1.45705341894848    0.49509966134417 
  -1.44590008720396    0.47181333242836 
  -1.43275404649729    0.44956820156506 
  -1.41771907003730    0.42859899499328 
  -1.40097655969168    0.40908341607828 
  -1.38276291276294    0.39112392353031 
  -1.36333901186158    0.37474508284676 
  -1.34296174149523    0.35990503751561 
  -1.32186434187141    0.34651473665759 
  -1.30024710716155    0.33445796389727 
  -1.27827605034404    0.32360769366237 
  -1.25608597595054    0.31383728866411 
  -1.23378508005023    0.30502704799601 
  -1.21145947029884    0.29706737995423 
  -1.18917701954631    0.28985986874014 
  -1.16699053581293    0.28331717414756 
  -1.14494041647260    0.27736236263580 
  -1.12305695753575    0.27192800104808 
  -1.10136241371347    0.26695518725807 
  -1.07987284633400    0.26239259602549 
  -1.05859975153385    0.25819557897769 
  -1.03755145393095    0.25432533101201 
  -1.01673425010722    0.25074813158220 
  -0.99615330343867    0.24743465963903 
  -0.97581330102764    0.24435938389308 
  -0.95571889864940    0.24150002329221 
  -0.93587498284947    0.23883707633794 
  -0.91628678556028    0.23635341195823 
  -0.89695988300576    0.23403391876545 
  -0.87790011075626    0.23186520448614 
  -0.85911342024146    0.22983534186768 
  -0.84060570001302    0.22793365308385 
  -0.82238257861805    0.22615052939654 
  -0.80444922413733    0.22447727904038 
  -0.78681015036501    0.22290600100327 
  -0.76946903869402    0.22142947883850 
  -0.75242858107516    0.22004109315518 
  -0.73569034926407    0.21873474800805 
  -0.71925469283564    0.21750481065576 
  -0.70312066869527    0.21634606078483 
  -0.68728600260315    0.21525364927843 
  -0.67174708358730    0.21422306328101 
  -0.65649899013034    0.21325009805397 
  -0.64153554733734    0.21233083284295 
  -0.62684941239874    0.21146161152148 
  -0.61243218595109    0.21063902556959 
  -0.59827454516821    0.20985990032646 
  -0.58436639478987    0.20912128233197 
  -0.57069703077180    0.20842042881877 
  -0.55725531187171    0.20775479738184 
  -0.54402983335273    0.20712203698850 
  -0.53100909801222    0.20651997854652 
  -0.51818167907993    0.20594662628685 
  -0.50553637098412    0.20540014835500 
  -0.49306232374670    0.20487886795283 
  -0.48074915854622    0.20438125358055 
  -0.46858706200949    0.20390590978713 
  -0.45656685868027    0.20345156710304 
  -0.44468006116045    0.20301707259864 
  -0.43291889917508    0.20260137982540 
  -0.42127632866861    0.20220353958140 
  -0.40974602347952    0.20182269029916 
  -0.39832235168269    0.20145804946176 
  -0.38700033973884    0.20110890485237 
  -0.37577562681576    0.20077460698516 
  -0.36464441234655    0.20045456151024 
  -0.35360339889233    0.20014822287525 
  -0.34264973284154    0.19985508801881 
  -0.33178094439646    0.19957469131857 
  -0.32099488865672    0.19930659955792 
  -0.31028968857414    0.19905040808728 
  -0.29966368090943    0.19880573694386 
  -0.28911536541579    0.19857222807406 
  -0.27864335788017    0.19834954243300 
  -0.26824634690627    0.19813735808570 
  -0.25792305478117    0.19793536810251 
  -0.24767220216475    0.19774327936134 
  -0.23749247682122    0.19756081107019 
  -0.22738250611395    0.19738769411445 
  -0.21734083344709    0.19722367006248 
  -0.20736589840200    0.19706849092677 
  -0.19745602072683    0.19692191853191 
  -0.18760938793464    0.19678372457911 
  -0.17782404660669    0.19665369027364 
  -0.16809789711448    0.19653160659721 
  -0.15842869174778    0.19641727410508 
  -0.14881403587637    0.19631050332274 
  -0.13925139199539    0.19621111463439 
  -0.12973808618254    0.19611893873268 
  -0.12027131668781    0.19603381653397 
  -0.11084816411059    0.19595559962492 
  -0.10146560280198    0.19588415015677 
  -0.09212051293281    0.19581934125127 
  -0.08280969285507    0.19576105684592 
  -0.07352987125866    0.19570919204176 
  -0.06427771881978    0.19566365289148 
  -0.05504985897580    0.19562435669055 
  -0.04584287765556    0.19559123171704 
  -0.03665333178133    0.19556421748176 
  -0.02747775653698    0.19554326443966 
  -0.01831267141324    0.19552833422206 
  -0.00915458518488    0.19551939934286 
  -0.00000000000013    0.19551644343538 
   0.00915458514445    0.19551946097264 
   0.01831267125201    0.19552845752387 
   0.02747775617417    0.19554344949807 
   0.03665333113541    0.19556446442379 
   0.04584287664442    0.19559154071235 
   0.05504985751614    0.19562472795170 
   0.06427771682724    0.19566408667420 
   0.07352986864721    0.19570968864533 
   0.08280968953714    0.19576161661351 
   0.09212050881871    0.19581996457037 
   0.10146559779996    0.19588483745960 
   0.11084815812623    0.19595635138890 
   0.12027130962415    0.19603463328215 
   0.12973807793938    0.19611982103422 
   0.13925138246942    0.19621206310505 
   0.14881402496046    0.19631151862540 
   0.15842867933110    0.19641835695026 
   0.16809788308175    0.19653275774364 
   0.17782403083826    0.19665491052892 
   0.18760937030576    0.19678501480041 
   0.19745600110766    0.19692327962676 
   0.20736587665685    0.19706992385397 
   0.21734080943438    0.19722517583321 
   0.22738247968543    0.19738927379347 
   0.23749244782187    0.19756246577732 
   0.24767217043191    0.19774501027316 
   0.25792302014439    0.19793717645437 
   0.26824630918635    0.19813924517402 
   0.27864331688893    0.19835150961799 
   0.28911532095496    0.19857427678287 
   0.29966363277033    0.19880786867421 
   0.31028963653641    0.19905262441169 
   0.32099483248779    0.19930890212855 
   0.33178088385012    0.19957708187280 
   0.34264966765718    0.19985756838563 
   0.35360332879320    0.20015079498263 
   0.36464433703869    0.20045722739343 
   0.37577554598594    0.20077736879627 
   0.38700025305302    0.20111176487113 
   0.39832225878349    0.20146101010779 
   0.40974592398409    0.20182575414573 
   0.42127622216550    0.20220670937097 
   0.43291878522134    0.20260465848689 
   0.44467993927762    0.20302046326679 
   0.45656672835053    0.20345507313978 
   0.46858692267057    0.20390953480523 
   0.48074900958624    0.20438500146962 
   0.49306216449766    0.20488274290777 
   0.50553620071511    0.20540415490708 
   0.51818149698874    0.20595076933746 
   0.53100890321644    0.20652426340386 
   0.54402962487900    0.20712646940724 
   0.55725508864398    0.20775938360608 
   0.57069679159740    0.20842517562850 
   0.58436613834420    0.20912619709333 
   0.59827426997654    0.20986499104628 
   0.61243189036831    0.21064430095468 
   0.62684909458547    0.21146708104323 
   0.64153520523298    0.21233650680807 
   0.65649862142127    0.21325598768221 
   0.67174668567057    0.21422918079100 
   0.68728557254366    0.21526000798275 
   0.70312020317624    0.21635267519604 
   0.71925418810002    0.21751169660488 
   0.73568980104604    0.21874192277771 
   0.75242798451867    0.22004857562978 
   0.76946838825662    0.22143728967409 
   0.78680943970269    0.22291416282057 
   0.80444844596718    0.22448581664462 
   0.82238172455258    0.22615947002867 
   0.84060476036045    0.22794302670832 
   0.85911238376277    0.22984518150289 
   0.87789896436916    0.23187554658451 
   0.89695861142123    0.23404480365124 
   0.91628537083466    0.23636488433209 
   0.93587340382918    0.23884918585801 
   0.95571713027911    0.24151282524224 
   0.97581131348385    0.24437293994728 
   0.99615106103940    0.24744903873230 
   1.01673170993376    0.25076341088925 
   1.03754856407857    0.25434159703173 
   1.05859644888481    0.25821292870364 
   1.07986905371511    0.26241113815968 
   1.10135803626568    0.26697504338468 
   1.12305187807911    0.27194930662126 
   1.14493448960842    0.27738526753725 
   1.16698358046455    0.28334184242019 
   1.18916880963399    0.28988647688033 
   1.21144972329823    0.29709611281985 
   1.23377344339719    0.30505809093322 
   1.25607201174840    0.31387081387266 
   1.27825921986267    0.32364383818399 
   1.30022675848063    0.33449679621079 
   1.32183970701649    0.34655620939153 
   1.34293195329204    0.35994892655496 
   1.36330315388069    0.37479091984707 
   1.38272011395586    0.39117094024251 
   1.40092613267789    0.40913053117495 
   1.41766066629226    0.42864487607307 
   1.43268777445202    0.44961141314785 
   1.44582653614810    0.47185253686948 
   1.45697356877236    0.49513380320342 
   1.46611020544593    0.51919227207431 
   1.47329364756346    0.54376578562243 
   1.47863766813213    0.56861546142504 
   1.48229040707043    0.59353835794176 
   1.48441489010300    0.61837141814780 
   1.48517472164694    0.64298962969067 
   1.48472501836591    0.66730124883437 
   1.48320751390006    0.69124205986725 
   1.48074856237710    0.71476975916953 
   1.47745895786295    0.73785895076344 
   1.47343479978691    0.76049690640920 
   1.46875888612374    0.78268008696646 
   1.46350231901970    0.80441135945180 
   1.45772612499227    0.82569782366811 
   1.45148278488385    0.84654916039469 
   1.44481761068338    0.86697641573941 
   1.43776994908983    0.88699114383118 
   1.43037420235346    0.90660483600090 
   1.42266067873358    0.92582857442799 
   1.41465628282204    0.94467285475597 
   1.40638506858991    0.96314753247655 
   1.39786867069042    0.98126185356858 
   1.38912663798784    0.99902453939361 
   1.38017668404548    1.01644389985802 
   1.37103487587729    1.03352795702967 
   1.36171577261658    1.05028456357224 
   1.35223253150252    1.06672150721955 
   1.34259698913904    1.08284659310476 
   1.33281973134172    1.09866770156012 
   1.32291015586680    1.11419281836202 
   1.31287653747756    1.12943003940137 
   1.30272609628562    1.14438755016626 
   1.29246507538192    1.15907358480542 
   1.28209882581620    1.17349636717176 
   1.27163190209579    1.18766404008719 
   1.26106816405079    1.20158458602785 
   1.25041088618052    1.21526574578066 
   1.23966286896888    1.22871493799830 
   1.22882655216799    1.24193918551405 
   1.21790412413403    1.25494505020411 
   1.20689762706840    1.26773858083755 
   1.19580905274462    1.28032527402014 
   1.18464042924456    1.29271005090708 
   1.17339389443901    1.30489724799325 
   1.16207175789590    1.31689062299296 
   1.15067654837834    1.32869337263503 
   1.13921104984233    1.34030816221357 
   1.12767832437329    1.35173716286679 
   1.11608172586844    1.36298209596546 
   1.10442490369843    1.37404428046687 
   1.09271180047264    1.38492468286406 
   1.08094664330707    1.39562396609130 
   1.06913393241840    1.40614253776200 
   1.05727842605037    1.41648059494739 
   1.04538512480230    1.42663816679646 
   1.03345925365663    1.43661515306277 
   1.02150624386054    1.44641136062590 
   1.00953171224809    1.45602653666843 
   0.99754143939153    1.46546040103436 
   0.98554134373494    1.47471267662592 
   0.97353745270791    1.48378312039163 
   0.96153586797679    1.49267155357164 
   0.94954272590460    1.50137789344447 
   0.93756415083369    1.50990218478933 
   0.92560620274893    1.51824463282183 
   0.91367481773429    1.52640563528146 
   0.90177574352895    1.53438581494056 
   0.88991446955241    1.54218604975894 
   0.87809615451403    1.54980750160836 
   0.86632555188322    1.55725164053534 
   0.85460693700170    1.56452026537053 
   0.84294403677508    1.57161551765440 
   0.83133996607002    1.57853988982987 
   0.81979717200956    1.58529622493427 
   0.80831739018343    1.59188770912377 
   0.79690161371326    1.59831785474709 
   0.78555007856042    1.60459047586681 
   0.77426226523382    1.61070965457630 
   0.76303691916788    1.61667970066667 
   0.75187208870387    1.62250510366177 
   0.74076518148837    1.62819048040190 
   0.72971303676922    1.63374051777065 
   0.71871201287607    1.63915991420523 
   0.70775808599959    1.64445331993151 
   0.69684695830184    1.64962527973285 
   0.68597417054106    1.65468017820678 
   0.67513521658504    1.65962219112484 
   0.66432565477569    1.66445524249598 
   0.65354121365127    1.66918297040935 
   0.64277788757518    1.67380870060283 
   0.63203202067983    1.67833543006389 
   0.62130037593255    1.68276581881177 
   0.61058018915713    1.68710219135714 
   0.59986920641236    1.69134654525012 
   0.58916570610913    1.69550056756322 
   0.57846850577205    1.69956565622263 
   0.56777695607641    1.70354294669257 
   0.55709092310398    1.70743334076960 
   0.54641076209151    1.71123753800400 
   0.53573728397384    1.71495606668007 
   0.52507171792632    1.71858931517753 
   0.51441567089407    1.72213756104747 
   0.50377108664329    1.72560099908408 
   0.49314020453923    1.72897976619733 
   0.48252551959434    1.73227396481938 
   0.47192974306497    1.73548368303942 
   0.46135576417368    1.73860901351259 
   0.45080661150434    1.74165006954507 
   0.44028541401264    1.74460700051136 
   0.42979535991209    1.74748000500762 
   0.41933965325343    1.75026934381764 
   0.40892146670673    1.75297535093999 
   0.39854389075814    1.75559844455765 
   0.38820987854114    1.75813913597768 
   0.37792218728283    1.76059803821122 
   0.36768331655440    1.76297587203414 
   0.35749544520840    1.76527347106128 
   0.34736036815379    1.76749178359624 
   0.33727943561704    1.76963187278082 
   0.32725349672976    1.77169491286972 
   0.31728285047820    1.77368218328565 
   0.30736720606162    1.77559505847620 
   0.29750565553501    1.77743499546942 
   0.28769666039037    1.77920351743169 
   0.27793805419055    1.78090219541957 
   0.26822706193070    1.78253262692992 
   0.25856033696662    1.78409641371410 
   0.24893401478402    1.78559513770427 
   0.23934378289748    1.78703033769855 
   0.22978496463376    1.78840348577352 
   0.22025261461220    1.78971596610378 
   0.21074162241838    1.79096905511414 
   0.20124682125811    1.79216390550847 
   0.19176309743642    1.79330153289407 
   0.18228549715630    1.79438280726386 
   0.17280932663296    1.79540844772901 
   0.16333024254473    1.79637902240014 
   0.15384432974022    1.79729495144221 
   0.14434816441680    1.79815651484328 
   0.13483886113382    1.79896386260401 
   0.12531410339995    1.79971702862202 
   0.11577215777190    1.80041594578308 
   0.10621187264677    1.80106046341495 
   0.09663266299319    1.80165036457867 
   0.08703448320963    1.80218538439219 
   0.07741779011064    1.80266522696685 
   0.06778349859779    1.80308958231111 
   0.05813293211411    1.80345814097617 
   0.04846777016009    1.80377060800985 
   0.03878999449466    1.80402671420224 
   0.02910183554123    1.80422622638115 
   0.01940571980711    1.80436895489829 
   0.00970421888445    1.80445476018162 
  -0.00000000000061    1.80448355656462 


==> anc/a1.225_M768.dat <==
  -0.00000000000219    1.87807305341148 
  -0.00711354455096    1.87806033742546 
  -0.01422759170717    1.87801978018418 
  -0.02134262742651    1.87795136827358 
  -0.02845912343130    1.87785507952867 
  -0.03557753071252    1.87773088352106 
  -0.04269827374028    1.87757874199745 
  -0.04982174557155    1.87739860960991 
  -0.05694830399393    1.87719043454471 
  -0.06407826881230    1.87695415938306 
  -0.07121192032379    1.87668972179633 
  -0.07834949899908    1.87639705540791 
  -0.08549120632601    1.87607609042584 
  -0.09263720675956    1.87572675438296 
  -0.09978763066663    1.87534897259460 
  -0.10694257816308    1.87494266867845 
  -0.11410212369462    1.87450776475508 
  -0.12126632124216    1.87404418168249 
  -0.12843520999277    1.87355183895174 
  -0.13560882036259    1.87303065460557 
  -0.14278718021722    1.87248054481450 
  -0.14997032118963    1.87190142348003 
  -0.15715828494692    1.87129320150631 
  -0.16435112931528    1.87065578611740 
  -0.17154893411136    1.86998907986861 
  -0.17875180658885    1.86929297973751 
  -0.18595988633631    1.86856737595127 
  -0.19317334952851    1.86781215094552 
  -0.20039241235548    1.86702717812045 
  -0.20761733353214    1.86621232079878 
  -0.21484841571631    1.86536743105934 
  -0.22208600576160    1.86449234885754 
  -0.22933049366685    1.86358690110992 
  -0.23658231020662    1.86265090115474 
  -0.24384192317454    1.86168414826116 
  -0.25110983231684    1.86068642759065 
  -0.25838656298759    1.85965751026878 
  -0.26567265871620    1.85859715395283 
  -0.27296867282791    1.85750510352987 
  -0.28027515941657    1.85638109230519 
  -0.28759266390042    1.85522484328701 
  -0.29492171353509    1.85403607089973 
  -0.30226280815797    1.85281448270387 
  -0.30961641155622    1.85155978143205 
  -0.31698294371255    1.85027166689949 
  -0.32436277427337    1.84894983808623 
  -0.33175621741024    1.84759399494293 
  -0.33916352831587    1.84620384021998 
  -0.34658490137710    1.84477908087982 
  -0.35402047013256    1.84331942940850 
  -0.36147030891503    1.84182460460691 
  -0.36893443615583    1.84029433220373 
  -0.37641281912834    1.83872834489677 
  -0.38390538001264    1.83712638219356 
  -0.39141200298112    1.83548818968325 
  -0.39893254214537    1.83381351813429 
  -0.40646683004332    1.83210212206823 
  -0.41401468652071    1.83035375821811 
  -0.42157592771318    1.82856818352951 
  -0.42915037503586    1.82674515311691 
  -0.43673786393964    1.82488441783204 
  -0.44433825240491    1.82298572185461 
  -0.45195142898072    1.82104879995766 
  -0.45957732038645    1.81907337485608 
  -0.46721589850347    1.81705915428983 
  -0.47486718678348    1.81500582825596 
  -0.48253126588125    1.81291306605022 
  -0.49020827851090    1.81078051354836 
  -0.49789843328402    1.80860779040783 
  -0.50560200748386    1.80639448764462 
  -0.51331934848293    1.80414016529063 
  -0.52105087372937    1.80184435061092 
  -0.52879706899380    1.79950653660455 
  -0.53655848482413    1.79712618128025 
  -0.54433573094996    1.79470270742937 
  -0.55212946867949    1.79223550337455 
  -0.55994040115595    1.78972392438561 
  -0.56776926168195    1.78716729519718 
  -0.57561680016197    1.78456491325768 
  -0.58348376807570    1.78191605307231 
  -0.59137090222988    1.77921997118554 
  -0.59927890789207    1.77647591208015 
  -0.60720844170940    1.77368311445030 
  -0.61516009513592    1.77084081804722 
  -0.62313437883336    1.76794827048558 
  -0.63113170877709    1.76500473416014 
  -0.63915239447125    1.76200949262951 
  -0.64719662988912    1.75896185661291 
  -0.65526448736391    1.75586116897457 
  -0.66335591482865    1.75270680888750 
  -0.67147073637132    1.74949819461607 
  -0.67960865623459    1.74623478519574 
  -0.68776926594623    1.74291608054685 
  -0.69595205445169    1.73954162040876 
  -0.70415642069642    1.73611098173829 
  -0.71238168834189    1.73262377506350 
  -0.72062712191591    1.72907963952846 
  -0.72889194400254    1.72547823719789 
  -0.73717535274124    1.72181924641332 
  -0.74547653927942    1.71810235480525 
  -0.75379470452695    1.71432725176285 
  -0.76212907499150    1.71049362095540 
  -0.77047891719676    1.70660113267478 
  -0.77884355064712    1.70264943654678 
  -0.78722235901528    1.69863815432258 
  -0.79561479969393    1.69456687323738 
  -0.80402041152665    1.69043513958856 
  -0.81243882097803    1.68624245297155 
  -0.82086974661998    1.68198826079069 
  -0.82931300222543    1.67767195346865 
  -0.83776849831919    1.67329285997632 
  -0.84623624242667    1.66885024413407 
  -0.85471633777732    1.66434330135006 
  -0.86320898061123    1.65977115630469 
  -0.87171445573989    1.65513286130950 
  -0.88023313043624    1.65042739591051 
  -0.88876544625054    1.64565366751158 
  -0.89731190883198    1.64081051361521 
  -0.90587307539854    1.63589670545216 
  -0.91444954005226    1.63091095356046 
  -0.92304191674185    1.62585191500747 
  -0.93165082029010    1.62071820270266 
  -0.94027684552947    1.61550839634527 
  -0.94892054523322    1.61022105528194 
  -0.95758240713909    1.60485473262639 
  -0.96626283099254    1.59940799072435 
  -0.97496210608738    1.59387941713037 
  -0.98368039035977    1.58826764102221 
  -0.99241769155230    1.58257134909391 
  -1.00117385147025    1.57678930077859 
  -1.00994853371355    1.57092034181715 
  -1.01874121570443    1.56496341606020 
  -1.02755118510821    1.55891757460923 
  -1.03637754113965    1.55278198233065 
  -1.04521920047487    1.54655592103732 
  -1.05407490788445    1.54023878959839 
  -1.06294325092356    1.53383010051879 
  -1.07182267845542    1.52732947350800 
  -1.08071152203593    1.52073662583057 
  -1.08960801970797    1.51405136019282 
  -1.09851034106193    1.50727355016022 
  -1.10741661303846    1.50040312402209 
  -1.11632494532062    1.49344004721020 
  -1.12523345487982    1.48638430424732 
  -1.13414028866113    1.47923588033645 
  -1.14304364418960    1.47199474351823 
  -1.15194178732159    1.46466082741250 
  -1.16083306720751    1.45723401533860 
  -1.16971592795865    1.44971412567183 
  -1.17858891736269    1.44210089905912 
  -1.18745069236564    1.43439398718297 
  -1.19630002186886    1.42659294354344 
  -1.20513578668441    1.41869721582464 
  -1.21395697728647    1.41070614023038 
  -1.22276268920779    1.40261893731735 
  -1.23155211669416    1.39443470971682 
  -1.24032454437482    1.38615244132427 
  -1.24907933746801    1.37777099843058 
  -1.25781593015238    1.36928913247892 
  -1.26653381253246    1.36070548502710 
  -1.27523251574246    1.35201859469250 
  -1.28391159559977    1.34322690671713 
  -1.29257061436743    1.33432878493891 
  -1.30120912113667    1.32532252675341 
  -1.30982663052227    1.31620638073069 
  -1.31842260038928    1.30697856728125 
  -1.32699640851990    1.29763730178522 
  -1.33554732919379    1.28818082028072 
  -1.34407450981019    1.27860740680063 
  -1.35257694873611    1.26891542212579 
  -1.36105347463875    1.25910333273823 
  -1.36950272856723    1.24916973948596 
  -1.37792314900909    1.23911340455784 
  -1.38631296108740    1.22893327618535 
  -1.39467016990543    1.21862850967874 
  -1.40299255893107    1.20819848433074 
  -1.41127769305813    1.19764281501907 
  -1.41952292684828    1.18696135835996 
  -1.42772541714984    1.17615421264501 
  -1.43588214018914    1.16522171187168 
  -1.44398991191896    1.15416441359350 
  -1.45204541139205    1.14298308139696 
  -1.46004520565448    1.13167866220878 
  -1.46798577575714    1.12025225966474 
  -1.47586354227093    1.10870510409966 
  -1.48367488992964    1.09703852064702 
  -1.49141618986949    1.08525389616495 
  -1.49908381929739    1.07335264651321 
  -1.50667417729723    1.06133618482834 
  -1.51418369693857    1.04920589213790 
  -1.52160885271857    1.03696309069702 
  -1.52894616387028    1.02460902104688 
  -1.53619219287556    1.01214482280904 
  -1.54334354002633    0.99957151982662 
  -1.55039683357878    0.98689000931578 
  -1.55734871652439    0.97410105532969 
  -1.56419582957781    0.96120528598382 
  -1.57093479143191    0.94820319461140 
  -1.57756217579125    0.93509514427965 
  -1.58407448614442    0.92188137589335 
  -1.59046812761719    0.90856201945893 
  -1.59673937674549    0.89513710889574 
  -1.60288434835498    0.88160660013439 
  -1.60889896032617    0.86797039297769 
  -1.61477889536901    0.85422835646085 
  -1.62051956063724    0.84038035801166 
  -1.62611604434573    0.82642629580790 
  -1.63156307034661    0.81236613407682 
  -1.63685494988003    0.79819994001341 
  -1.64198553151555    0.78392792116937 
  -1.64694814838140    0.76955046103239 
  -1.65173556347422    0.75506815066532 
  -1.65633991161649    0.74048181328143 
  -1.66075263810238    0.72579251899790 
  -1.66496443142208    0.71100158644350 
  -1.66896514861799    0.69611056879541 
  -1.67274372867564    0.68112122204266 
  -1.67628809018201    0.66603545509452 
  -1.67958500585193    0.65085526280956 
  -1.68261994713317    0.63558264624325 
  -1.68537688820730    0.62021952765192 
  -1.68783805952263    0.60476767297558 
  -1.68998363754471    0.58922864011565 
  -1.69179135960953    0.57360377890574 
  -1.69323605157766    0.55789431679041 
  -1.69428906237751    0.54210157376300 
  -1.69491760475430    0.52622735932101 
  -1.69508401813543    0.51027461256541 
  -1.69474498951663    0.49424835125810 
  -1.69385080618236    0.47815699339211 
  -1.69234476243645    0.46201409986618 
  -1.69016291584906    0.44584055004992 
  -1.68723447342768    0.42966709067983 
  -1.68348318369871    0.41353707389832 
  -1.67883016739606    0.39750900715311 
  -1.67319857552802    0.38165827701972 
  -1.66652019508960    0.36607714365104 
  -1.65874354564266    0.35087199096662 
  -1.64984215417136    0.33615711879815 
  -1.63982090884219    0.32204526795566 
  -1.62871825966026    0.30863642493058 
  -1.61660302538604    0.29600757415554 
  -1.60356640990548    0.28420611605300 
  -1.58971151794357    0.27324840219572 
  -1.57514318276483    0.26312298750538 
  -1.55996016967601    0.25379684261564 
  -1.54425050508354    0.24522246939490 
  -1.52808961464284    0.23734438050650 
  -1.51154046327425    0.23010418682413 
  -1.49465487378357    0.22344415775217 
  -1.47747539648634    0.21730946201840 
  -1.46003732605321    0.21164940555478 
  -1.44237062957186    0.20641797168244 
  -1.42450165973183    0.20157390573206 
  -1.40645459196292    0.19708052309345 
  -1.38825256606649    0.19290536271967 
  -1.36991853819830    0.18901976931892 
  -1.35147586660476    0.18539845590414 
  -1.33294866363797    0.18201907996703 
  -1.31436195157751    0.17886185041496 
  -1.29574165960780    0.17590917499703 
  -1.27711449746385    0.17314534993186 
  -1.25850773700481    0.17055629163763 
  -1.23994892895327    0.16812930656787 
  -1.22146557734554    0.16585289597799 
  -1.20308479061031    0.16371659043857 
  -1.18483292458173    0.16171081074763 
  -1.16673523027406    0.15982675060299 
  -1.14881551687372    0.15805627845915 
  -1.13109583891585    0.15639185489063 
  -1.11359621511031    0.15482646376022 
  -1.09633438536060    0.15335355438578 
  -1.07932561143188    0.15196699370227 
  -1.06258252595934    0.15066102626414 
  -1.04611503342935    0.14943024156446 
  -1.02993026583741    0.14826954695412 
  -1.01403259441819    0.14717414592958 
  -0.99842369755500    0.14613952034166 
  -0.98310268329534    0.14516141644671 
  -0.96806626324497    0.14423583350351 
  -0.95330897267257    0.14335901490457 
  -0.93882342990119    0.14252744063502 
  -0.92460062626445    0.14173782108817 
  -0.91063023658369    0.14098709112042 
  -0.89690093907733    0.14027240444589 
  -0.88340073335112    0.13959112739209 
  -0.87011724536568    0.13894083225431 
  -0.85703800943892    0.13831928947409 
  -0.84415071898300    0.13772445907443 
  -0.83144344005087    0.13715448081468 
  -0.81890478428143    0.13660766369816 
  -0.80652404063320    0.13608247450029 
  -0.79429126772825    0.13557752608633 
  -0.78219735085556    0.13509156529667 
  -0.77023402913035    0.13462346119470 
  -0.75839389926437    0.13417219344842 
  -0.74667040246432    0.13373684156057 
  -0.73505780058686    0.13331657462363 
  -0.72355114659254    0.13291064217538 
  -0.71214625309087    0.13251836570792 
  -0.70083966119412    0.13213913127005 
  -0.68962861051127    0.13177238262106 
  -0.67851100975818    0.13141761528936 
  -0.66748540654017    0.13107437095820 
  -0.65655095417761    0.13074223250933 
  -0.64570737325962    0.13042081916915 
  -0.63495490568202    0.13010978211527 
  -0.62429425939965    0.12980880004578 
  -0.61372654275207    0.12951757511829 
  -0.60325318807248    0.12923582882569 
  -0.59287586515213    0.12896329826034 
  -0.58259638603475    0.12869973238350 
  -0.57241660340610    0.12844488877541 
  -0.56233830553751    0.12819853050783 
  -0.55236311124724    0.12796042361281 
  -0.54249236866901    0.12773033478901 
  -0.53272706172182    0.12750802979618 
  -0.52306772806423    0.12729327215971 
  -0.51351439198715    0.12708582259801 
  -0.50406651516097    0.12688543876457 
  -0.49472296743116    0.12669187567427 
  -0.48548201897816    0.12650488637328 
  -0.47634135416958    0.12632422318173 
  -0.46729810638968    0.12614963904272 
  -0.45834891209246    0.12598088927670 
  -0.44948998137146    0.12581773326314 
  -0.44071718152078    0.12565993633569 
  -0.43202612947372    0.12550727141980 
  -0.42341228865190    0.12535952070665 
  -0.41487106572780    0.12521647691855 
  -0.40639790302868    0.12507794448533 
  -0.39798836285292    0.12494374022663 
  -0.38963820068480    0.12481369389492 
  -0.38134342522193    0.12468764821723 
  -0.37310034406721    0.12456545882319 
  -0.36490559493102    0.12444699373269 
  -0.35675616301826    0.12433213281096 
  -0.34864938602156    0.12422076688329 
  -0.34058294860653    0.12411279692042 
  -0.33255486859452    0.12400813298809 
  -0.32456347706380    0.12390669335970 
  -0.31660739448720    0.12380840347424 
  -0.30868550468314    0.12371319511787 
  -0.30079692798797    0.12362100549561 
  -0.29294099456340    0.12353177655072 
  -0.28511721833646    0.12344545418542 
  -0.27732527164012    0.12336198772596 
  -0.26956496034680    0.12328132928012 
  -0.26183619907051    0.12320343332362 
  -0.25413898597211    0.12312825616563 
  -0.24647337673714    0.12305575563000 
  -0.23883945747214    0.12298589060906 
  -0.23123731648829    0.12291862082996 
  -0.22366701523452    0.12285390649749 
  -0.21612855892698    0.12279170815567 
  -0.20862186769656    0.12273198643690 
  -0.20114674928762    0.12267470203933 
  -0.19370287447785    0.12261981560193 
  -0.18628975642951    0.12256728781261 
  -0.17890673511533    0.12251707941551 
  -0.17155296779830    0.12246915144506 
  -0.16422742628078    0.12242346534776 
  -0.15692890130916    0.12237998331149 
  -0.14965601413434    0.12233866845888 
  -0.14240723483270    0.12229948521919 
  -0.13518090660261    0.12226239953383 
  -0.12797527491459    0.12222737920841 
  -0.12078852012219    0.12219439406952 
  -0.11361879196914    0.12216341624131 
  -0.10646424435886    0.12213442020663 
  -0.09932306879389    0.12210738297338 
  -0.09219352503750    0.12208228401874 
  -0.08507396777616    0.12205910533832 
  -0.07796286835826    0.12203783128043 
  -0.07085883100683    0.12201844849753 
  -0.06376060324434    0.12200094570013 
  -0.05666708057349    0.12198531354742 
  -0.04957730573404    0.12197154436188 
  -0.04249046305518    0.12195963200147 
  -0.03540586856806    0.12194957157576 
  -0.02832295660169    0.12194135933691 
  -0.02124126359415    0.12193499242951 
  -0.01416040979487    0.12193046882679 
  -0.00708007945507    0.12192778713470 
  -0.00000000000015    0.12192694658852 
   0.00708007941322    0.12192794692152 
   0.01416040962836    0.12193078842863 
   0.02124126321976    0.12193547190330 
   0.02832295593604    0.12194199876930 
   0.03540586752759    0.12195037108463 
   0.04249046155602    0.12196059173790 
   0.04957730369195    0.12197266451259 
   0.05666707790378    0.12198659433756 
   0.06376059986179    0.12200238739649 
   0.07085882682554    0.12202005141195 
   0.07796286329157    0.12203959577347 
   0.08507396173651    0.12206103182296 
   0.09219351793629    0.12208437296409 
   0.09932306054136    0.12210963490821 
   0.10646423486388    0.12213683572263 
   0.11361878113911    0.12216599599597 
   0.12078850786283    0.12219713878842 
   0.12797526112978    0.12223028968699 
   0.13518089119426    0.12226547663839 
   0.14240721770053    0.12230272988727 
   0.14965599517576    0.12234208169878 
   0.15692888041911    0.12238356620124 
   0.16422740335155    0.12242721903335 
   0.17155294271947    0.12247307713819 
   0.17890670777356    0.12252117839092 
   0.18628972670851    0.12257156140514 
   0.19370284225817    0.12262426520348 
   0.20114671444665    0.12267932909589 
   0.20862183010835    0.12273679244573 
   0.21612851846218    0.12279669466292 
   0.22366697176025    0.12285907509617 
   0.23123726986805    0.12292397315866 
   0.23883940756568    0.12299142835111 
   0.24647332340032    0.12306148051353 
   0.25413892905676    0.12313416996424 
   0.26183613842423    0.12320953785785 
   0.26956489581281    0.12328762641966 
   0.27732520305700    0.12336847939266 
   0.28511714553792    0.12345214235695 
   0.29294091737799    0.12353866326514 
   0.30079684623878    0.12362809285659 
   0.30868541818740    0.12372048530086 
   0.31660730305594    0.12381589873347 
   0.32456338050133    0.12391439603617 
   0.33255476669793    0.12401604551853 
   0.34058284116511    0.12412092184744 
   0.34864927281614    0.12422910686657 
   0.35675604382046    0.12434069063966 
   0.36490546950244    0.12445577233894 
   0.37310021215849    0.12457446129669 
   0.38134328657174    0.12469687782060 
   0.38963805501873    0.12482315407989 
   0.39798820988228    0.12495343465044 
   0.40639774244922    0.12508787702737 
   0.41487089721830    0.12522665169644 
   0.42341211187279    0.12536994209180 
   0.43202594406554    0.12551794405167 
   0.44071698710264    0.12567086513466 
   0.44948977753949    0.12582892344139 
   0.45834869841823    0.12599234634724 
   0.46729788241857    0.12616136882597 
   0.47634111941923    0.12633623181009 
   0.48548177293686    0.12651718029339 
   0.49472270955625    0.12670446164753 
   0.50406624487729    0.12689832386596 
   0.51351410868538    0.12709901421391 
   0.52306743109927    0.12730677798513 
   0.53272675041109    0.12752185783207 
   0.54249204229060    0.12774449334023 
   0.55236276903797    0.12797492128763 
   0.56233794669082    0.12821337621933 
   0.57241622706965    0.12846009174583 
   0.58259599130778    0.12871530215179 
   0.59287545108247    0.12897924469379 
   0.60325275365309    0.12925216213582 
   0.61372608691719    0.12953430588181 
   0.62429378102034    0.12982593923057 
   0.63495440356106    0.13012734111207 
   0.64570684612579    0.13043880982889 
   0.65655040067903    0.13076066718664 
   0.66748482523689    0.13109326256103 
   0.67851039911365    0.13143697733539 
   0.68962796888271    0.13179222930088 
   0.70083898682162    0.13215947751804 
   0.71214554408496    0.13253922728111 
   0.72355040092006    0.13293203574163 
   0.73505701605489    0.13333851785975 
   0.74666957670180    0.13375935326235 
   0.75839302970104    0.13419529365352 
   0.77023311297257    0.13464717132086 
   0.78219638505850    0.13511590829671 
   0.79429024896375    0.13560252662246 
   0.80652296525273    0.13610815913959 
   0.81890364827317    0.13663406113174 
   0.83144223899015    0.13718162210234 
   0.84414944797482    0.13775237791728 
   0.85703666305150    0.13834802251670 
   0.87011581755352    0.13897041941883 
   0.88339921736585    0.13962161224589 
   0.89689932736457    0.14030383460541 
   0.91062852066340    0.14101951869313 
   0.92459879659218    0.14177130315614 
   0.93882147570677    0.14256203978319 
   0.95330688177243    0.14339479979865 
   0.96806402182311    0.14427287952242 
   0.98310027564711    0.14519980637684 
   0.99842110578665    0.14617934514018 
   1.01402979809329    0.14721550556702 
   1.02992724155975    0.14831255134641 
   1.04611175434903    0.14947501160775 
   1.06257896118639    0.15070769498599 
   1.07932172533764    0.15201570754599 
   1.09633013674288    0.15340447464484 
   1.11359155619273    0.15487976818308 
   1.13109071414468    0.15644773947632 
   1.14880986146682    0.15811495946686 
   1.16672896846582    0.15988846679874 
   1.18482596749381    0.16177582591291 
   1.20307703366091    0.16378519616430 
   1.22145689708786    0.16592541476652 
   1.23993917920637    0.16820609526053 
   1.25849674410470    0.17063774517860 
   1.27710205441874    0.17323190546461 
   1.29572751888515    0.17600131626787 
   1.31434581618134    0.17896011242025 
   1.33293017604765    0.18212405372242 
   1.35145459504329    0.18551079311904 
   1.36989395957518    0.18914018661354 
   1.38822404480821    0.19303464479382 
   1.40642135381493    0.19721952391177 
   1.42446275953038    0.20172354627454 
   1.44232491200897    0.20657923206104 
   1.45998337873015    0.21182330824498 
   1.47741149529029    0.21749704155429 
   1.49457892219973    0.22364641051729 
   1.51144993018727    0.23032199278118 
   1.52798148016008    0.23757838752536 
   1.54412123147081    0.24547293170899 
   1.55980572438882    0.25406341041413 
   1.57495915032475    0.26340445824723 
   1.58949334052805    0.27354246868976 
   1.60330978172705    0.28450917931812 
   1.61630442189181    0.29631471667560 
   1.62837551126301    0.30894163504690 
   1.63943366124443    0.32234194343095 
   1.64941204781964    0.33643876562940 
   1.65827402969462    0.35113293270527 
   1.66601603211814    0.36631304107537 
   1.67266520367387    0.38186634443117 
   1.67827310299677    0.39768793819388 
   1.68290758209136    0.41368677755727 
   1.68664487859347    0.42978835616610 
   1.68956316888664    0.44593472847734 
   1.69173801624831    0.46208284707193 
   1.69323959728955    0.47820208432974 
   1.69413133183930    0.49427155791504 
   1.69446949777206    0.51027763077379 
   1.69430346537065    0.52621176988863 
   1.69367627739718    0.54206882605524 
   1.69262538293301    0.55784572609976 
   1.69118340444173    0.57354053169890 
   1.68937886479838    0.58915180334520 
   1.68723683838419    0.60467820509315 
   1.68477951011597    0.62011828993975 
   1.68202664279489    0.63547041369201 
   1.67899595840224    0.65073273416336 
   1.67570344539019    0.66590326190413 
   1.67216360288044    0.68097993670804 
   1.66838963492014    0.69596071164089 
   1.66439360453571    0.71084363191149 
   1.66018655816900    0.72562690105154 
   1.65577862721431    0.74030893011567 
   1.65117911399846    0.75488836881207 
   1.64639656593165    0.76936411894505 
   1.64143884239294    0.78373533235462 
   1.63631317577516    0.79800139577618 
   1.63102622927972    0.81216190592852 
   1.62558415140853    0.82621663758692 
   1.61999262857409    0.84016550775154 
   1.61425693502873    0.85400853804253 
   1.60838198100813    0.86774581759024 
   1.60237235806989    0.88137746757152 
   1.59623238240613    0.89490360870507 
   1.58996613517259    0.90832433196468 
   1.58357750066760    0.92163967310421 
   1.57707020152942    0.93484959069805 
   1.57044783182594    0.94795394795227 
   1.56371388725705    0.96095249781562 
   1.55687179328149    0.97384487164319 
   1.54992493032884    0.98663057103088 
   1.54287665675385    0.99930896324068 
   1.53573032857262    1.01187927999504 
   1.52848931646884    1.02434062020346 
   1.52115701901991    1.03669195645722 
   1.51373687254261    1.04893214583777 
   1.50623235653456    1.06105994474126 
   1.49864699516661    1.07307402805034 
   1.49098435398246    1.08497301204752 
   1.48324803246696    1.09675548105029 
   1.47544165194985    1.10842001677418 
   1.46756883981353    1.11996523003486 
   1.45963320984039    1.13138979345384 
   1.45163833998951    1.14269247451532 
   1.44358774777053    1.15387216745462 
   1.43548486474489    1.16492792325661 
   1.42733301052986    1.17585897628019 
   1.41913536791962    1.18666476694456 
   1.41089495952400    1.19734495925036 
   1.40261462743028    1.20789945292739 
   1.39429701611928    1.21832838940587 
   1.38594455985143    1.22863215188072 
   1.37755947442645    1.23881135916228 
   1.36914375412113    1.24886685407675 
   1.36069917330098    1.25879968656780 
   1.35222729306927    1.26861109266381 
   1.34372947206141    1.27830246978124 
   1.33520688137827    1.28787534975239 
   1.32666052249281    1.29733137016459 
   1.31809124790538    1.30667224540811 
   1.30949978328267    1.31589973792521 
   1.30088675082293    1.32501563087267 
   1.29225269266327    1.33402170243377 
   1.28359809420120    1.34291970268668 
   1.27492340635704    1.35171133293719 
   1.26622906686913    1.36039822809790 
   1.25751551990257    1.36898194172395 
   1.24878323427964    1.37746393403679 
   1.24003271981990    1.38584556235557 
   1.23126454223154    1.39412807414684 
   1.22247933614176    1.40231260205814 
   1.21367781672241    1.41040016115545 
   1.20486078948221    1.41839164778787 
   1.19602915859538    1.42628784039240 
   1.18718393324669    1.43408940176827 
   1.17832623223595    1.44179688323848 
   1.16945728622812    1.44941073031074 
   1.16057843780085    1.45693129030637 
   1.15169113865127    1.46435882157572 
   1.14279694411913    1.47169350473075 
   1.13389750447733    1.47893545542799 
   1.12499455327254    1.48608473901002 
   1.11608989237046    1.49314138638547 
   1.10718537421388    1.50010541128716 
   1.09828288122599    1.50697682811675 
   1.08938430313547    1.51375567035711 
   1.08049151244080    1.52044200862767 
   1.07160633902857    1.52703596826907 
   1.06273054438025    1.53353774548385 
   1.05386579652085    1.53994762192354 
   1.04501364623222    1.54626597680829 
   1.03617550567506    1.55249329658131 
   1.02735262987003    1.55863018134649 
   1.01854610201082    1.56467734829360 
   1.00975682283186    1.57063563159405 
   1.00098550469577    1.57650597922292 
   0.99223267028401    1.58228944644897 
   0.98349865617183    1.58798718669536 
   0.97478362079425    1.59360043973975 
   0.96608755670694    1.59913051814537 
   0.95741030632131    1.60457879203826 
   0.94875158073146    1.60994667321185 
   0.94011098061050    1.61523559871076 
   0.93148801866055    1.62044701485009 
   0.92288214255993    1.62558236174717 
   0.91429275793098    1.63064305919702 
   0.90571925040060    1.63563049381069 
   0.89716100645767    1.64054600806227 
   0.88861743241942    1.64539089097192 
   0.88008797146377    1.65016637087875 
   0.87157211830990    1.65487360985792 
   0.86306943174560    1.65951370008642 
   0.85457954480335    1.66408766159907 
   0.84610217294345    1.66859644166129 
   0.83763712016340    1.67304091516328 
   0.82918428343747    1.67742188625798 
   0.82074365541073    1.68174009067492 
   0.81231532569716    1.68599619897958 
   0.80389948063236    1.69019082027113 
   0.79549640172508    1.69432450665103 
   0.78710646256585    1.69839775801347 
   0.77873012434365    1.70241102753394 
   0.77036792967895    1.70636472743404 
   0.76202049489644    1.71025923540399 
   0.75368850047714    1.71409490124575 
   0.74537267987510    1.71787205408330 
   0.73707380655700    1.72159100965440 
   0.72879267958863    1.72525207797103 
   0.72053010780410    1.72885557080213 
   0.71228689305605    1.73240180920787 
   0.70406381276746    1.73589113053245 
   0.69586160243672    1.73932389505259 
   0.68768093845140    1.74270049167815 
   0.67952242194119    1.74602134291200 
   0.67138656406424    1.74928690850119 
   0.66327377342666    1.75249768804249 
   0.65518434595074    1.75565422205217 
   0.64711845774465    1.75875709185481 
   0.63907616110166    1.76180691790603 
   0.63105738394341    1.76480435701060 
   0.62306193257737    1.76775009815921 
   0.61508949780302    1.77064485754283 
   0.60713966396753    1.77348937255452 
   0.59921192074661    1.77628439540258 
   0.59130567703400    1.77903068619082 
   0.58342027653628    1.78172900610773 
   0.57555501434097    1.78438011057660 
   0.56770915399359    1.78698474297725 
   0.55988194435993    1.78954362874234 
   0.55207263587079    1.79205747036968 
   0.54428049554558    1.79452694307483 
   0.53650482054759    1.79695269153743 
   0.52874494985768    1.79933532737997 
   0.52100027401680    1.80167542774816 
   0.51327024272829    1.80397353455969 
   0.50555437045350    1.80623015472883 
   0.49785223995716    1.80844576088922 
   0.49016350406134    1.81062079289176 
   0.48248788566013    1.81275565958693 
   0.47482517630328    1.81485074116715 
   0.46717523342357    1.81690639159041 
   0.45953797650030    1.81892294137912 
   0.45191338220470    1.82090070034004 
   0.44430147876905    1.82283996052382 
   0.43670233958002    1.82474099899487 
   0.42911607618887    1.82660408074977 
   0.42154283071147    1.82842946137115 
   0.41398276779085    1.83021738976443 
   0.40643606610504    1.83196811056985 
   0.39890290961231    1.83368186659656 
   0.39138347856297    1.83535890086930 
   0.38387794051852    1.83699945862997 
   0.37638644147120    1.83860378888229 
   0.36890909735778    1.84017214582063 
   0.36144598611323    1.84170478973511 
   0.35399714058561    1.84320198774196 
   0.34656254247153    1.84466401394522 
   0.33914211757254    1.84609114939682 
   0.33173573249036    1.84748368148515 
   0.32434319298396    1.84884190314434 
   0.31696424401102    1.85016611154294 
   0.30959857155394    1.85145660667106 
   0.30224580612264    1.85271368951040 
   0.29490552789186    1.85393766022671 
   0.28757727323156    1.85512881608564 
   0.28026054245983    1.85628744953964 
   0.27295480847350    1.85741384618928 
   0.26565952600256    1.85850828306008 
   0.25837414109591    1.85957102688628 
   0.25109810056477    1.86060233282275 
   0.24383086100898    1.86160244325362 
   0.23657189719602    1.86257158709117 
   0.22932070949307    1.86350997920570 
   0.22207683021167    1.86441782035139 
   0.21483982867421    1.86529529720312 
   0.20760931497084    1.86614258284578 
   0.20038494232927    1.86695983731280 
   0.19316640816599    1.86774720850096 
   0.18595345383387    1.86850483304999 
   0.17874586320493    1.86923283750916 
   0.17154346016143    1.86993133938014 
   0.16434610516754    1.87060044836181 
   0.15715369101881    1.87124026739284 
   0.14996613794495    1.87185089382574 
   0.14278338816401    1.87243242033778 
   0.13560540005157    1.87298493592139 
   0.12843214201624    1.87350852656903 
   0.12126358623343    1.87400327600352 
   0.11409970232760    1.87446926607695 
   0.10694045115226    1.87490657719670 
   0.09978577876703    1.87531528840879 
   0.09263561076680    1.87569547750420 
   0.08548984707612    1.87604722078603 
   0.07834835736828    1.87637059287057 
   0.07121097722786    1.87666566616871 
   0.06407750520558    1.87693251042919 
   0.05694770086792    1.87717119199917 
   0.04982128395299    1.87738177319181 
   0.04269793468866    1.87756431142433 
   0.03557729531715    1.87771885852215 
   0.02845897280775    1.87784545985729 
   0.02134254271259    1.87794415371811 
   0.01422755405850    1.87801497057735 
   0.00711353513618    1.87805793265160 
  -0.00000000000219    1.87807305341148 


==> anc/a1.2375_M768.dat <==
  -0.00000000000033    1.88564127518595 
  -0.00714011788469    1.88562747765625 
  -0.01428082546644    1.88558585679222 
  -0.02142270187959    1.88551639703549 
  -0.02856630718292    1.88541907272447 
  -0.03571217359751    1.88529384876701 
  -0.04286079763278    1.88514068121272 
  -0.05001263334517    1.88495951825733 
  -0.05716808691182    1.88475030108080 
  -0.06432751266996    1.88451296504162 
  -0.07149121069372    1.88424744062244 
  -0.07865942595500    1.88395365464699 
  -0.08583234903095    1.88363153116390 
  -0.09301011831340    1.88328099252161 
  -0.10019282359464    1.88290196003614 
  -0.10738051092132    1.88249435478496 
  -0.11457318853397    1.88205809793837 
  -0.12177083375205    1.88159311117285 
  -0.12897340059415    1.88109931658873 
  -0.13618082798657    1.88057663668839 
  -0.14339304834030    1.88002499384833 
  -0.15060999635551    1.87944430985269 
  -0.15783161782923    1.87883450493253 
  -0.16505787833136    1.87819549688986 
  -0.17228877151688    1.87752719976213 
  -0.17952432694052    1.87682952261831 
  -0.18676461713040    1.87610236795427 
  -0.19400976378767    1.87534563029140 
  -0.20125994286338    1.87455919445795 
  -0.20851538839324    1.87374293416882 
  -0.21577639485691    1.87289671039248 
  -0.22304331798450    1.87202037012847 
  -0.23031657382716    1.87111374508708 
  -0.23759663609425    1.87017665089472 
  -0.24488403166392    1.86920888630979 
  -0.25217933438546    1.86821023306190 
  -0.25948315720022    1.86718045578139 
  -0.26679614283543    1.86611930260979 
  -0.27411895322452    1.86502650593024 
  -0.28145225803632    1.86390178377835 
  -0.28879672256991    1.86274484133841 
  -0.29615299548600    1.86155537305300 
  -0.30352169668221    1.86033306471809 
  -0.31090340580737    1.85907759606411 
  -0.31829865170251    1.85778864317082 
  -0.32570790321549    1.85646588120063 
  -0.33313156158664    1.85510898678810 
  -0.34056995474245    1.85371764057002 
  -0.34802333355355    1.85229152919961 
  -0.35549187024888    1.85083034734466 
  -0.36297565888291    1.84933379903235 
  -0.37047471790314    1.84780159886698 
  -0.37798899457245    1.84623347251037 
  -0.38551837118210    1.84462915698146 
  -0.39306267271249    1.84298840019228 
  -0.40062167582010    1.84131096030370 
  -0.40819511876632    1.83959660433952 
  -0.41578271216538    1.83784510666106 
  -0.42338415017534    1.83605624675310 
  -0.43099912204813    1.83422980693293 
  -0.43862732369780    1.83236556943811 
  -0.44626846925518    1.83046331350891 
  -0.45392230230126    1.82852281192314 
  -0.46158860678466    1.82654382760460 
  -0.46926721732297    1.82452610976940 
  -0.47695802889819    1.82246939024357 
  -0.48466100561905    1.82037337943196 
  -0.49237618853397    1.81823776259415 
  -0.50010370211808    1.81606219593166 
  -0.50784375938173    1.81384630317111 
  -0.51559666518124    1.81158967217436 
  -0.52336281766765    1.80929185228571 
  -0.53114270745529    1.80695235196437 
  -0.53893691449342    1.80457063742138 
  -0.54674610229603    1.80214613180294 
  -0.55457100963924    1.79967821562022 
  -0.56241243953411    1.79716622792872 
  -0.57027124578152    1.79460946890420 
  -0.57814831712716    1.79200720324620 
  -0.58604455955577    1.78935866497434 
  -0.59396087696215    1.78666306295348 
  -0.60189815094990    1.78391958761789 
  -0.60985722016401    1.78112741813263 
  -0.61783886004045    1.77828573037620 
  -0.62584376344363    1.77539370490585 
  -0.63387252308522    1.77245053523507 
  -0.64192561612799    1.76945543554899 
  -0.65000339174617    1.76640764818064 
  -0.65810606185369    1.76330644998946 
  -0.66623369554231    1.76015115801041 
  -0.67438621716394    1.75694113357967 
  -0.68256340831523    1.75367578539318 
  -0.69076491335867    1.75035457080238 
  -0.69899024846556    1.74697699591410 
  -0.70723881355707    1.74354261390781 
  -0.71550990692746    1.74005102224530 
  -0.72380274176044    1.73650185828068 
  -0.73211646423204    1.73289479402771 
  -0.74045017236273    1.72922952965272 
  -0.74880293534033    1.72550578649097 
  -0.75717381253827    1.72172329917078 
  -0.76556187207502    1.71788180764005 
  -0.77396620827482    1.71398104865569 
  -0.78238595804943    1.71002074749355 
  -0.79082031571665    1.70600060939202 
  -0.79926854644115    1.70192031143821 
  -0.80772999793360    1.69777949436329 
  -0.81620411070185    1.69357775492049 
  -0.82469042653526    1.68931463829110 
  -0.83318859554091    1.68498963118978 
  -0.84169838137468    1.68060215513205 
  -0.85021966493674    1.67615156057229 
  -0.85875244608042    1.67163712142741 
  -0.86729684352386    1.66705803075737 
  -0.87585309241894    1.66241339718159 
  -0.88442153971802    1.65770224286086 
  -0.89300263676205    1.65292350266392 
  -0.90159692927089    1.64807602536477 
  -0.91020504423792    1.64315857647102 
  -0.91882767406838    1.63816984347450 
  -0.92746555765900    1.63310844302635 
  -0.93611945901928    1.62797293069330 
  -0.94479014340493    1.62276181262598 
  -0.95347835186749    1.61747355960214 
  -0.96218477446533    1.61210662256382 
  -0.97091002330065    1.60665944990288 
  -0.97965460581619    1.60113050541422 
  -0.98841889965206    1.59551828700336 
  -0.99720312952904    1.58982134493489 
  -1.00600734741945    1.58403829963051 
  -1.01483141632176    1.57816785777698 
  -1.02367499868404    1.57220882679088 
  -1.03253754948337    1.56616012649337 
  -1.04141831466125    1.56002079819287 
  -1.05031633452016    1.55379001022230 
  -1.05923045238792    1.54746706036094 
  -1.06815932774796    1.54105137443903 
  -1.07710145378978    1.53454250181807 
  -1.08605517825030    1.52794010729961 
  -1.09501872726332    1.52124396039309 
  -1.10399023090060    1.51445392170057 
  -1.11296775004314    1.50756992751352 
  -1.12194930324209    1.50059197249551 
  -1.13093289329144    1.49352009160937 
  -1.13991653229514    1.48635434117354 
  -1.14889826516167    1.47909478016544 
  -1.15787619052951    1.47174145157364 
  -1.16684847933254    1.46429436479665 
  -1.17581339025616    1.45675347874989 
  -1.18476928256016    1.44911868652585 
  -1.19371462572115    1.44138980112464 
  -1.20264800656250    1.43356654296990 
  -1.21156813342850    1.42564852863198 
  -1.22047383815163    1.41763526141263 
  -1.22936407535928    1.40952612320037 
  -1.23823791984482    1.40132036827771 
  -1.24709456145354    1.39301711855843 
  -1.25593329812804    1.38461536102886 
  -1.26475352644616    1.37611394698194 
  -1.27355473023335    1.36751159391937 
  -1.28233646652020    1.35880688979351 
  -1.29109834945161    1.34999830050167 
  -1.29984003146758    1.34108418028820 
  -1.30856118251034    1.33206278587987 
  -1.31726146674912    1.32293229385296 
  -1.32594051783190    1.31369082182690 
  -1.33459791240438    1.30433645269358 
  -1.34323314319862    1.29486726214025 
  -1.35184559167189    1.28528134831673 
  -1.36043450173347    1.27557686354607 
  -1.36899895467484    1.26575204660135 
  -1.37753784693063    1.25580525517281 
  -1.38604987074286    1.24573499685311 
  -1.39453349925266    1.23553995816407 
  -1.40298697585207    1.22521902996237 
  -1.41140830903420    1.21477132886608 
  -1.41979527217720    1.20419621327020 
  -1.42814540909741    1.19349329391701 
  -1.43645604433801    1.18266243799796 
  -1.44472429860748    1.17170376721382 
  -1.45294710789727    1.16061764926769 
  -1.46112124635613    1.14940468371160 
  -1.46924335113906    1.13806568209861 
  -1.47730994913345    1.12660164377735 
  -1.48531748365195    1.11501372763335 
  -1.49326234101691    1.10330322136176 
  -1.50114087518981    1.09147150873060 
  -1.50894943057417    1.07952003644929 
  -1.51668436136261    1.06745028103754 
  -1.52434204788063    1.05526371712971 
  -1.53191890859051    1.04296178736490 
  -1.53941140856319    1.03054587497626 
  -1.54681606335444    1.01801727889734 
  -1.55412943938632    1.00537719214708 
  -1.56134814993921    0.99262668301441 
  -1.56846884801832    0.97976667954513 
  -1.57548821522039    0.96679795670041 
  -1.58240294788070    0.95372112660867 
  -1.58920973951114    0.94053663132075 
  -1.59590526072226    0.92724473858739 
  -1.60248613545962    0.91384554024929 
  -1.60894891464398    0.90033895392923 
  -1.61529004589456    0.88672472778534 
  -1.62150584039690    0.87300244907365 
  -1.62759243554391    0.85917155623607 
  -1.63354575449844    0.84523135501550 
  -1.63936146135266    0.83118103789966 
  -1.64503491317963    0.81701970674012 
  -1.65056110768647    0.80274639703760 
  -1.65593462780988    0.78836010274765 
  -1.66114958177443    0.77385979906994 
  -1.66619953965123    0.75924446103361 
  -1.67107746425277    0.74451307449389 
  -1.67577563646773    0.72966463675890 
  -1.68028557141179    0.71469814338627 
  -1.68459792367269    0.69961255890289 
  -1.68870237555966    0.68440676945363 
  -1.69258750373589    0.66907951765733 
  -1.69624061455868    0.65362932165774 
  -1.69964753952812    0.63805438425996 
  -1.70279237663048    0.62235250187294 
  -1.70565716437012    0.60652098920467 
  -1.70822146969002    0.59055664233764 
  -1.71046187298341    0.57445577198126 
  -1.71235132957703    0.55821434864790 
  -1.71385839295321    0.54182831352846 
  -1.71494628749121    0.52529412124775 
  -1.71557183548454    0.50860959352517 
  -1.71568426318901    0.49177517384117 
  -1.71522395588329    0.47479568006282 
  -1.71412129505599    0.45768264928796 
  -1.71229582050939    0.44045734546050 
  -1.70965611050535    0.42315443429381 
  -1.70610098143314    0.40582617979357 
  -1.70152281692165    0.38854672464293 
  -1.69581393683109    0.37141552804770 
  -1.68887663277614    0.35455839603013 
  -1.68063651248376    0.33812403898373 
  -1.67105697391906    0.32227437156184 
  -1.66015062556759    0.30716850795427 
  -1.64798283644209    0.29294345600891 
  -1.63466479958748    0.27969714008450 
  -1.62033787922266    0.26747925456224 
  -1.60515466580301    0.25629209568398 
  -1.58926253512937    0.24609930292149 
  -1.57279297590984    0.23683817107057 
  -1.55585687175404    0.22843158568774 
  -1.53854412944288    0.22079739981319 
  -1.52092573420327    0.21385475240488 
  -1.50305680271745    0.20752777385527 
  -1.48497981635627    0.20174741785900 
  -1.46672765601414    0.19645208940500 
  -1.44832628932558    0.19158756393742 
  -1.42979706199161    0.18710651996270 
  -1.41115858196742    0.18296788682446 
  -1.39242820553883    0.17913612547021 
  -1.37362314736046    0.17558051334461 
  -1.35476125015330    0.17227447094154 
  -1.33586145782368    0.16919495161848 
  -1.31694404135285    0.16632190148853 
  -1.29803062616841    0.16363779160221 
  -1.27914406724066    0.16112721741447 
  -1.26030821215965    0.15877656075230 
  -1.24154758687120    0.15657370581204 
  -1.22288703209724    0.15450780305921 
  -1.20435131343414    0.15256907279263 
  -1.18596472306515    0.15074864319673 
  -1.16775068769202    0.14903841614156 
  -1.14973139408211    0.14743095708356 
  -1.13192744176994    0.14591940393834 
  -1.11435753054529    0.14449739266116 
  -1.09703818936533    0.14315899571840 
  -1.07998355207624    0.14189867221850 
  -1.06320518463246    0.14071122682970 
  -1.04671196738407    0.13959177694614 
  -1.03051003518386    0.13853572585867 
  -1.01460277672228    0.13753874181575 
  -0.99899089330408    0.13659674112146 
  -0.98367251553836    0.13570587538569 
  -0.96864337480397    0.13486252129965 
  -0.95389702429602    0.13406327315861 
  -0.93942510268487    0.13330493663793 
  -0.92521763144602    0.13258452409831 
  -0.91126333552759    0.13189925003648 
  -0.89754997576745    0.13124652702428 
  -0.88406468112755    0.13062396089668 
  -0.87079426886834    0.13002934565552 
  -0.85772554191476    0.12946065705237 
  -0.84484555419574    0.12891604549838 
  -0.83214183719053    0.12839382750310 
  -0.81960258344193    0.12789247648323 
  -0.80721678580185    0.12741061235800 
  -0.79497433373578    0.12694699091087 
  -0.78286607053219    0.12650049246268 
  -0.77088381689013    0.12607011087198 
  -0.75902036760975    0.12565494242271 
  -0.74726946831194    0.12525417554491 
  -0.73562577893190    0.12486708085194 
  -0.72408482967924    0.12449300230537 
  -0.71264297398717    0.12413134887692 
  -0.70129734131811    0.12378158737928 
  -0.69004579127874    0.12344323574114 
  -0.67888686898793    0.12311585730131 
  -0.66781976064016    0.12279905535700 
  -0.65684424735541    0.12249246850512 
  -0.64596065514323    0.12219576602805 
  -0.63516979875018    0.12190864387709 
  -0.62447291759345    0.12163082055864 
  -0.61387160253756    0.12136203351545 
  -0.60336771312580    0.12110203537160 
  -0.59296328571536    0.12085059067172 
  -0.58266043390219    0.12060747253498 
  -0.57246124342032    0.12037245987482 
  -0.56236766444153    0.12014533463399 
  -0.55238140472739    0.11992587968346 
  -0.54250382745664    0.11971387683975 
  -0.53273585767188    0.11950910562645 
  -0.52307790121100    0.11931134222090 
  -0.51352977965950    0.11912035917490 
  -0.50409068433224    0.11893592532616 
  -0.49475915154879    0.11875780644605 
  -0.48553306057408    0.11858576601334 
  -0.47640965456073    0.11841956661828 
  -0.46738558375166    0.11825897136444 
  -0.45845696909458    0.11810374574117 
  -0.44961948342092    0.11795365932426 
  -0.44086844644617    0.11780848776199 
  -0.43219892921763    0.11766801441210 
  -0.42360586321382    0.11753203209056 
  -0.41508414924824    0.11740034432390 
  -0.40662876151261    0.11727276658766 
  -0.39823484265492    0.11714912696267 
  -0.38989778649782    0.11702926672343 
  -0.38161330599467    0.11691304033453 
  -0.37337748499209    0.11680031540034 
  -0.36518681346439    0.11669097208120 
  -0.35703820677359    0.11658490254112 
  -0.34892901037487    0.11648200996242 
  -0.34085699191320    0.11638220769565 
  -0.33282032308528    0.11628541808522 
  -0.32481755369547    0.11619157152688 
  -0.31684758030841    0.11610060528929 
  -0.30890961156337    0.11601246263473 
  -0.30100313188414    0.11592709175710 
  -0.29312786479374    0.11584444505024 
  -0.28528373663261    0.11576447821248 
  -0.27747084099910    0.11568714968377 
  -0.26968940394376    0.11561241991552 
  -0.26193974967886    0.11554025096049 
  -0.25422226650950    0.11547060588460 
  -0.24653737268320    0.11540344848558 
  -0.23888548202299    0.11533874282664 
  -0.23126696940115    0.11527645307119 
  -0.22368213640073    0.11521654313406 
  -0.21613117777639    0.11515897663566 
  -0.20861414959787    0.11510371667966 
  -0.20113094015323    0.11505072593816 
  -0.19368124481770    0.11499996656598 
  -0.18626454611287    0.11495140042220 
  -0.17888010009686    0.11490498911821 
  -0.17152693003466    0.11486069436218 
  -0.16420382800786    0.11481847811548 
  -0.15690936476178    0.11477830302263 
  -0.14964190767161    0.11474013262745 
  -0.14239964628140    0.11470393183128 
  -0.13518062445294    0.11466966710583 
  -0.12798277779802    0.11463730691486 
  -0.12080397478073    0.11460682186097 
  -0.11364205968987    0.11457818501411 
  -0.10649489561269    0.11455137194536 
  -0.09936040558377    0.11452636092770 
  -0.09223661024586    0.11450313283628 
  -0.08512166060386    0.11448167121607 
  -0.07801386478383    0.11446196205762 
  -0.07091170806159    0.11444399375371 
  -0.06381386581029    0.11442775678355 
  -0.05671920935800    0.11441324359931 
  -0.04962680506902    0.11440044826445 
  -0.04253590719644    0.11438936631781 
  -0.03544594523956    0.11437999441249 
  -0.02835650662511    0.11437233020073 
  -0.02126731557111    0.11436637201154 
  -0.01417820895242    0.11436211878870 
  -0.00708910992871    0.11435956983312 
  -0.00000000000003    0.11435872481405 
   0.00708910992535    0.11435958359054 
   0.01417820893914    0.11436214630541 
   0.02126731554129    0.11436641329139 
   0.02835650657211    0.11437238524960 
   0.03544594515674    0.11438006323849 
   0.04253590707715    0.11438944893150 
   0.04962680490656    0.11440054467913 
   0.05671920914565    0.11441335383131 
   0.06381386554131    0.11442788085258 
   0.07091170772916    0.11444413168329 
   0.07801386438110    0.11446211387542 
   0.08512166012390    0.11448183695438 
   0.09223660968167    0.11450331253238 
   0.09936040492825    0.11452655462424 
   0.10649489485864    0.11455157969075 
   0.11364205882998    0.11457840686283 
   0.12080397380755    0.11460705787382 
   0.12798277670394    0.11463755715915 
   0.13518062323021    0.11466993165553 
   0.14239964492208    0.11470421076701 
   0.14964190616757    0.11474042603651 
   0.15690936310470    0.11477861099884 
   0.16420382618918    0.11481880075904 
   0.17152692804561    0.11486103177939 
   0.17888009792843    0.11490534142121 
   0.18626454375581    0.11495176772863 
   0.19368124226250    0.11500034899863 
   0.20113093739011    0.11505112362461 
   0.20861414661681    0.11510412975195 
   0.21613117456706    0.11515940522998 
   0.22368213295253    0.11521698739044 
   0.23126696570320    0.11527691313327 
   0.23888547806412    0.11533921884152 
   0.24653736845190    0.11540394060366 
   0.25422226199401    0.11547111425958 
   0.26193974486704    0.11554077574934 
   0.26968939882316    0.11561296127865 
   0.27747083555692    0.11568770778516 
   0.28528373085567    0.11576505321993 
   0.29312785866850    0.11584503713574 
   0.30100312539664    0.11592770109723 
   0.30890960469921    0.11601308941118 
   0.31684757305274    0.11610124968946 
   0.32481754603296    0.11619223374464 
   0.33282031500003    0.11628609832166 
   0.34085698338875    0.11638290616009 
   0.34892900139414    0.11648272687341 
   0.35703819731878    0.11658563812768 
   0.36518680351697    0.11669172658404 
   0.37337747453269    0.11680108907331 
   0.38161329500300    0.11691383344607 
   0.38989777495259    0.11703007955812 
   0.39823483053372    0.11714995982279 
   0.40662874879186    0.11727361979477 
   0.41508413590298    0.11740121822042 
   0.42360584921768    0.11753292704118 
   0.43219891454269    0.11766893080515 
   0.44086843106277    0.11780942601064 
   0.44961946729762    0.11795461986752 
   0.45845695219798    0.11810472904475 
   0.46738556604627    0.11825997792129 
   0.47640963600889    0.11842059694902 
   0.48553304113576    0.11858682066641 
   0.49475913118154    0.11875888599768 
   0.50409066299100    0.11893703038024 
   0.51352975729653    0.11912149036262 
   0.52307787777572    0.11931250020044 
   0.53273583311077    0.11951029108259 
   0.54250380171306    0.11971509048351 
   0.55238137774148    0.11992712225188 
   0.56236763615001    0.12014660689006 
   0.57246121375636    0.12037376260761 
   0.58266040279519    0.12060880656006 
   0.59296325309072    0.12085195683190 
   0.60336767890470    0.12110343453799 
   0.61387156663663    0.12136346658900 
   0.62447287992450    0.12163228847201 
   0.63516975921977    0.12191014759707 
   0.64596061365229    0.12219730655840 
   0.65684420379875    0.12249404688990 
   0.66781971490591    0.12280067268445 
   0.67888682095691    0.12311751470829 
   0.69004574082378    0.12344493441812 
   0.70129728830323    0.12378332857598 
   0.71264291826668    0.12413313390866 
   0.72408477109669    0.12449483256020 
   0.73562571731890    0.12486895779860 
   0.74726940348677    0.12525610074185 
   0.75902029937587    0.12565691752826 
   0.77088374503428    0.12607213765573 
   0.78286599482243    0.12650257281840 
   0.79497425391901    0.12694912687105 
   0.80721670160107    0.12741280611017 
   0.81960249455300    0.12789473038829 
   0.83214174327854    0.12839614411582 
   0.84484545489062    0.12891842759013 
   0.85772543680637    0.12946310763636 
   0.87079415750072    0.13003186801458 
   0.88406456299227    0.13062655861379 
   0.89754985029595    0.13124920401595 
   0.91126320208233    0.13190201058921 
   0.92521748931020    0.13258737290832 
   0.93942495105053    0.13330787885442 
   0.95389686225024    0.13406631443100 
   0.96864320131278    0.13486566782911 
   0.98367232942798    0.13570913398169 
   0.99899069323890    0.13660011926387 
   1.01460256117911    0.13754224772338 
   1.03050980242148    0.13853936856526 
   1.04671171540728    0.13959556638490 
   1.06320491114936    0.14071517392769 
   1.07998325444745    0.14190278900245 
   1.09703786454318    0.14316329543370 
   1.11435717500098    0.14450188990595 
   1.13192705140575    0.14592411481504 
   1.14973096412538    0.14743589937036 
   1.16775021256645    0.14904360948685 
   1.18596419623414    0.15075410933969 
   1.20435072720921    0.15257483581377 
   1.22288637740274    0.15451388966484 
   1.24154685295426    0.15658014565742 
   1.26030738623088    0.15878338680809 
   1.27914313402713    0.16113446638167 
   1.29802956735486    0.16364550438026 
   1.31694283488001    0.16633012370035 
   1.33586007700308    0.16920373419376 
   1.35475966254590    0.17228387075508 
   1.37362131335068    0.17559059389769 
   1.39242607651623    0.17914695758796 
   1.41115609800444    0.18297954931651 
   1.42979414887944    0.18711910015255 
   1.44832285480339    0.19160115789866 
   1.46672358500903    0.19646680163830 
   1.48497496505801    0.20176335998608 
   1.50305099137885    0.20754506167882 
   1.52091873874571    0.21387350037597 
   1.53853567236821    0.22081771158091 
   1.55584661367904    0.22845353908107 
   1.57278051043211    0.23686179585858 
   1.58924739173057    0.24612455058865 
   1.60513632756820    0.25631880311723 
   1.62031582260363    0.26750710867098 
   1.63463855930427    0.27972565708188 
   1.64795208760111    0.29297199309450 
   1.66011526010401    0.30719631946775 
   1.67101714039999    0.32230070324031 
   1.68059259863596    0.33814823194675 
   1.68882919623029    0.35457996429757 
   1.69576361262490    0.37143418773539 
   1.70147023396602    0.38856237748517 
   1.70604670666791    0.40583886998095 
   1.70960062284318    0.42316429914101 
   1.71223950690442    0.44046457296951 
   1.71406445904945    0.45768744735002 
   1.71516683114860    0.47479825678807 
   1.71562702762309    0.49177572642774 
   1.71551462374573    0.50860830289015 
   1.71488920130242    0.52529115020318 
   1.71380150919593    0.54182380696314 
   1.71229470648472    0.55820843473672 
   1.71040555480907    0.57444856383530 
   1.70816549019524    0.59054823976555 
   1.70560154942396    0.60651148040980 
   1.70273714614445    0.62234196500500 
   1.69959270889948    0.63804288878957 
   1.69618619575032    0.65361692957282 
   1.69253350608780    0.66906628449166 
   1.68864880640163    0.68439274516639 
   1.68454478878942    0.69959778862736 
   1.68023287539761    0.71468266806731 
   1.67572338299864    0.72964849369530 
   1.67102565629578    0.74449629780133 
   1.66614817962611    0.75922708204013 
   1.66109867167872    0.77384184665560 
   1.65588416931570    0.78834160363655 
   1.65051110221506    0.80272737605060 
   1.64498536195859    0.81700018701362 
   1.63931236545924    0.83116104107646 
   1.63349711489200    0.84521090141103 
   1.62754425308943    0.85915066498442 
   1.62145811588153    0.87298113825532 
   1.61524278003842    0.88670301454011 
   1.60890210810651    0.90031685455518 
   1.60243978884221    0.91382307029058 
   1.59585937456815    0.92722191291131 
   1.58916431430290    0.94051346418623 
   1.58235798403617    0.95369763172633 
   1.57544371308710    0.96677414728595 
   1.56842480786709    0.97974256836604 
   1.56130457195697    0.99260228243140 
   1.55408632366863    1.00535251415014 
   1.54677340989766    1.01799233513765 
   1.53936921725692    1.03052067679366 
   1.53187717921002    1.04293634581202 
   1.52430078007999    1.05523804299245 
   1.51664355466823    1.06742438485286 
   1.50890908437943    1.07949392851995 
   1.50110098875045    1.09144519913780 
   1.49322291344789    1.10327671997523 
   1.48527851392540    1.11498704411980 
   1.47727143607829    1.12657478760701 
   1.46920529344203    1.13803866255052 
   1.46108364256447    1.14937750987750 
   1.45290995642291    1.16059033005515 
   1.44468759773288    1.17167631134854 
   1.43641979222322    1.18263485402565 
   1.42810960378861    1.19346559020492 
   1.41975991161610    1.20416839800870 
   1.41137339106840    1.21474341007016 
   1.40295249824589    1.22519101547358 
   1.39449945969836    1.23551185565256 
   1.38601626687173    1.24570681382034 
   1.37750467632394    1.25577699895452 
   1.36896621487409    1.26572372437118 
   1.36040219024999    1.27554848231950 
   1.35181370599535    1.28525291495558 
   1.34320168080454    1.29483878335738 
   1.33456687076012    1.30430793505804 
   1.32590989440167    1.31366227176910 
   1.31723125899731    1.32290371767006 
   1.30853138790377    1.33203418974103 
   1.29981064747630    1.34105557023986 
   1.29106937354873    1.34996968247246 
   1.28230789618041    1.35877826959902 
   1.27352656293076    1.36748297726644 
   1.26472575965115    1.37608533947273 
   1.25590592930364    1.38458676816423 
   1.24706758805111    1.39298854574108 
   1.23821133929954    1.40129182081467 
   1.22933788508523    1.40949760630507 
   1.22044803553689    1.41760678020641 
   1.21154271583000    1.42562008814525 
   1.20262297130120    1.43353814814263 
   1.19368997007709    1.44136145680664 
   1.18474500376804    1.44909039747645 
   1.17578948550104    1.45672524963742 
   1.16682494574616    1.46426620019747 
   1.15785302518695    1.47171335597104 
   1.14887546507884    1.47906675794824 
   1.13989409442677    1.48632639663465 
   1.13091081453009    1.49349222894425 
   1.12192758041779    1.50056419580074 
   1.11294637992422    1.50754224078542 
   1.10396921019524    1.51442632883412 
   1.09499805262232    1.52121646518106 
   1.08603484627066    1.52791271343217 
   1.07708146101937    1.53451521288276 
   1.06813967069094    1.54102419392131 
   1.05921112751112    1.54743999164522 
   1.05029733825993    1.55376305659363 
   1.04139964343103    1.55999396283909 
   1.03251919968146    1.56613341250794 
   1.02365696670169    1.57218223717614 
   1.01481369855108    1.57814139544791 
   1.00598994026129    1.58401196741887 
   0.99718602940032    1.58979514559367 
   0.98840210299270    1.59549222321138 
   0.97963810909519    1.60110457978090 
   0.97089382302148    1.60663366497285 
   0.96216886717027    1.61208098082157 
   0.95346273414108    1.61744806347630 
   0.94477481187633    1.62273646449334 
   0.93610441036374    1.62794773288244 
   0.92745078859821    1.63308339782078 
   0.91881318137005    1.63814495311534 
   0.91019082471444    1.64313384315912 
   0.90158297977735    1.64805145126234 
   0.89298895419355    1.65289908989563 
   0.88440812100666    1.65767799351437 
   0.87583993453024    1.66238931330777 
   0.86728394345313    1.66703411436993 
   0.85873980084881    1.67161337450224 
   0.85020727158742    1.67612798504644 
   0.84168623696892    1.68057875290246 
   0.83317669715437    1.68496640411173 
   0.82467877125440    1.68929158817655 
   0.81619269562065    1.69355488353622 
   0.80771882015049    1.69775680342904 
   0.79925760305633    1.70189780262469 
   0.79080960382971    1.70597828431910 
   0.78237547475737    1.70999860772831 
   0.77395595067048    1.71395909571082 
   0.76555183724600    1.71786004297226 
   0.75716399756616    1.72170172417955 
   0.74879333730058    1.72548440251754 
   0.74044078832484    1.72920833797943 
   0.73210729126037    1.73287379587776 
   0.72379377691533    1.73648105481834 
   0.71550114726698    1.74003041457655 
   0.70723025613901    1.74352220308150 
   0.69898189034996    1.74695678292364 
   0.69075675161053    1.75033455658794 
   0.68255544000765    1.75365597084433 
   0.67437843938124    1.75692151953853 
   0.66622610538349    1.76013174527518 
   0.65809865643569    1.76328723931826 
   0.64999616820724    1.76638864029565 
   0.64191857163075    1.76943663114065 
   0.63386565481961    1.77243193496644 
   0.62583706862944    1.77537530941685 
   0.61783233592955    1.77826754028775 
   0.60985086404206    1.78110943405047 
   0.60189196013769    1.78390181013612 
   0.59395484881636    1.78664549265764 
   0.58603869146928    1.78934130244405 
   0.57814260652890    1.79199004905725 
   0.57026569013581    1.79459252363007 
   0.56240703633964    1.79714949214158 
   0.55456575642767    1.79966168989137 
   0.54674099663025    1.80212981670270 
   0.53893195396569    1.80455453351855 
   0.53113788968506    1.80693645982521 
   0.52335814029939    1.80927617247260 
   0.51559212588217    1.81157420524413 
   0.50783935583961    1.81383104967316 
   0.50009943203900    1.81604715640591 
   0.49237204964035    1.81822293756893 
   0.48465699564774    1.82035876942181 
   0.47695414559871    1.82245499574714 
   0.46926345845603    1.82451193126741 
   0.46158497012086    1.82652986555790 
   0.45391878562000    1.82850906677101 
   0.44626507034380    1.83044978566753 
   0.43862404035095    1.83235225929929 
   0.43099595206742    1.83421671486309 
   0.42338109136905    1.83604337309257 
   0.41577976234853    1.83783245172367 
   0.40819227576083    1.83958416841254 
   0.40061893745513    1.84129874364810 
   0.39306003682494    1.84297640304334 
   0.38551583561725    1.84461737954967 
   0.37798655718468    1.84622191498276 
   0.37047237655670    1.84779026140863 
   0.36297341145281    1.84932268178829 
   0.35548971462173    1.85081945044193 
   0.34802126762843    1.85228085274964 
   0.34056797643172    1.85370718467101 
   0.33312966881669    1.85509875152765 
   0.32570609392743    1.85645586665831 
   0.31829692385266    1.85777884942073 
   0.31090175736771    1.85906802317740 
   0.30352012564061    1.86032371276523 
   0.29615149984635    1.86154624210592 
   0.28879530035202    1.86273593147231 
   0.28145090727571    1.86389309507325 
   0.27411767197204    1.86501803847212 
   0.26679492915671    1.86611105649140 
   0.25948200917504    1.86717243110270 
   0.25217825010697    1.86820242993008 
   0.24488300923782    1.86920130483894 
   0.23759567363787    1.87016929120520 
   0.23031566946851    1.87110660730452 
   0.22304246986136    1.87201345438256 
   0.21577560111585    1.87289001681555 
   0.20851464718877    1.87373646289421 
   0.20125925235707    1.87455294561835 
   0.19400912214740    1.87533960401709 
   0.18676402252968    1.87609656437136 
   0.17952377755786    1.87682394184710 
   0.17228826553530    1.87752184191549 
   0.16505741393799    1.87819036207183 
   0.15783119321499    1.87882959323702 
   0.15060960971487    1.87943962136249 
   0.14339269787117    1.88002052863425 
   0.13618051189020    1.88057239480874 
   0.12897311707514    1.88109529808901 
   0.12177058101840    1.88158931608573 
   0.11457296479714    1.88205452628395 
   0.10738031439637    1.88249100657127 
   0.10019265250030    1.88289883525996 
   0.09300997087222    1.88327809116944 
   0.08583222346936    1.88362885321322 
   0.07865932050341    1.88395120006766 
   0.07149112358651    1.88424520937829 
   0.06432744214545    1.88451095709213 
   0.05716803121219    1.88474851638284 
   0.05001259071632    1.88495795676696 
   0.04286076632408    1.88513934288690 
   0.03571215186152    1.88529273356532 
   0.02856629327503    1.88541818061060 
   0.02142269405762    1.88551572797864 
   0.01428082199011    1.88558541076822 
   0.00714011701518    1.88562725464848 
  -0.00000000000033    1.88564127518595 


==> anc/a1.25_M768.dat <==
  -0.00000000000203    1.89325895638859 
  -0.00716687190053    1.89324626339018 
  -0.01433443828315    1.89320575715045 
  -0.02150337207810    1.89313742003920 
  -0.02867432226431    1.89304122297512 
  -0.03584790282638    1.89291712625721 
  -0.04302468277996    1.89276508029173 
  -0.05020517756633    1.89258502684490 
  -0.05738984204402    1.89237690011193 
  -0.06457906527038    1.89214062822008 
  -0.07177316717382    1.89187613444748 
  -0.07897239718931    1.89158333877149 
  -0.08617693482946    1.89126215902764 
  -0.09338689215449    1.89091251229685 
  -0.10060231800501    1.89053431580838 
  -0.10782320387965    1.89012748798608 
  -0.11504949124507    1.88969194893656 
  -0.12228108011263    1.88922762102024 
  -0.12951783862436    1.88873442881737 
  -0.13675961346292    1.88821229914495 
  -0.14400624080514    1.88766116045089 
  -0.15125755763074    1.88708094225689 
  -0.15851341309249    1.88647157399097 
  -0.16577367976110    1.88583298389694 
  -0.17303826443938    1.88516509737703 
  -0.18030711836108    1.88446783547125 
  -0.18758024645887    1.88374111284507 
  -0.19485771552492    1.88298483600555 
  -0.20213966094977    1.88219890113159 
  -0.20942629188959    1.88138319225273 
  -0.21671789457548    1.88053757917275 
  -0.22401483367441    1.87966191588080 
  -0.23131755148331    1.87875603884920 
  -0.23862656496679    1.87781976595968 
  -0.24594246053056    1.87685289544855 
  -0.25326588667967    1.87585520559933 
  -0.26059754459466    1.87482645455191 
  -0.26793817693268    1.87376638093111 
  -0.27528855503239    1.87267470463073 
  -0.28264946497617    1.87155112842137 
  -0.29002169280579    1.87039533967891 
  -0.29740600944671    1.86920701286462 
  -0.30480315569509    1.86798581201564 
  -0.31221382785326    1.86673139384507 
  -0.31963866434850    1.86544341068126 
  -0.32707823387142    1.86412151382636 
  -0.33453302527225    1.86276535654967 
  -0.34200343963400    1.86137459729348 
  -0.34948978460721    1.85994890231012 
  -0.35699227126815    1.85848794832225 
  -0.36451101340919    1.85699142444332 
  -0.37204602936335    1.85545903397706 
  -0.37959724611043    1.85389049536007 
  -0.38716450563884    1.85228554289876 
  -0.39474757319330    1.85064392659363 
  -0.40234614730809    1.84896541173243 
  -0.40995987119557    1.84724977756970 
  -0.41758834537217    1.84549681579750 
  -0.42523114108108    1.84370632814157 
  -0.43288781441846    1.84187812380337 
  -0.44055792074014    1.84001201609233 
  -0.44824102929522    1.83810781897993 
  -0.45593673768186    1.83616534292862 
  -0.46364468609912    1.83418439073973 
  -0.47136457098587    1.83216475278669 
  -0.47909615802006    1.83010620239736 
  -0.48683929403606    1.82800849077360 
  -0.49459391780718    1.82587134224049 
  -0.50236006920244    1.82369444924234 
  -0.51013789663642    1.82147746791099 
  -0.51792766228767    1.81922001365195 
  -0.52572974500949    1.81692165760088 
  -0.53354464042725    1.81458192341111 
  -0.54137295821810    1.81220028523163 
  -0.54921541616508    1.80977616632442 
  -0.55707283113785    1.80730893915557 
  -0.56494610677292    1.80479792636159 
  -0.57283621823424    1.80224240336371 
  -0.58074419406498    1.79964160194882 
  -0.58867109577213    1.79699471549843 
  -0.59661799539636    1.79430090507823 
  -0.60458595194198    1.79155930696532 
  -0.61257598710169    1.78876904071783 
  -0.62058906129450    1.78592921827082 
  -0.62862605052016    1.78303895307807 
  -0.63668772506003    1.78009736972494 
  -0.64477473045477    1.77710361299077 
  -0.65288757165976    1.77405685677743 
  -0.66102660060285    1.77095631189574 
  -0.66919200780324    1.76780123317166 
  -0.67738381798103    1.76459092492815 
  -0.68560189001686    1.76132474539414 
  -0.69384592087159    1.75800210919572 
  -0.70211545353705    1.75462248859433 
  -0.71040988835049    1.75118541273763 
  -0.71872849752837    1.74769046569957 
  -0.72707044206888    1.74413728267237 
  -0.73543479077567    1.74052554517351 
  -0.74382054048713    1.73685497469439 
  -0.75222663728076    1.73312532570034 
  -0.76065199778218    1.72933637743024 
  -0.76909553046151    1.72548792540981 
  -0.77755615616534    1.72157977211064 
  -0.78603282792892    1.71761171764214 
  -0.79452454945441    1.71358354987126 
  -0.80303039245355    1.70949503482075 
  -0.81154951234248    1.70534590670675 
  -0.82008116258406    1.70113585844463 
  -0.82862470719476    1.69686453197592 
  -0.83717963172930    1.69253150925672 
  -0.84574555221177    1.68813630328947 
  -0.85432222227811    1.68367835008657 
  -0.86290953790409    1.67915700100736 
  -0.87150753991540    1.67457151642533 
  -0.88011641357145    1.66992106023141 
  -0.88873648539473    1.66520469618668 
  -0.89736821653060    1.66042138566262 
  -0.90601219288495    1.65556998778836 
  -0.91466911143609    1.65064926150850 
  -0.92333976316853    1.64565787049885 
  -0.93202501225653    1.64059439032428 
  -0.94072577224674    1.63545731863090 
  -0.94944297917314    1.63024508756207 
  -0.95817756269023    1.62495607897658 
  -0.96693041545437    1.61958864142617 
  -0.97570236212036    1.61414110924618 
  -0.98449412837990    1.60861182250212 
  -0.99330631155092    1.60299914796876 
  -1.00213935317154    1.59730149974383 
  -1.01099351506195    1.59151735959250 
  -1.01986885914090    1.58564529559697 
  -1.02876523222991    1.57968397924829 
  -1.03768225579919    1.57363219965024 
  -1.04661932152574    1.56748887512907 
  -1.05557559219058    1.56125306111661 
  -1.06455000837524    1.55492395483888 
  -1.07354130005459    1.54850089593320 
  -1.08254800318003    1.54198336379371 
  -1.09156848000357    1.53537097102601 
  -1.10060094299046    1.52866345405186 
  -1.10964348086771    1.52186066045199 
  -1.11869408657143    1.51496253425563 
  -1.12775068560196    1.50796909888385 
  -1.13681116462853    1.50088043902337 
  -1.14587339896033    1.49369668115454 
  -1.15493527893092    1.48641797397792 
  -1.16399473401592    1.47904446839098 
  -1.17304975499804    1.47157629815302 
  -1.18209841322616    1.46401356076674 
  -1.19113887753787    1.45635629958139 
  -1.20016942807126    1.44860448652428 
  -1.20918846771566    1.44075800635993 
  -1.21819453050907    1.43281664181412 
  -1.22718628780483    1.42478006042668 
  -1.23616255148912    1.41664780248214 
  -1.24512227504860    1.40841927092974 
  -1.25406455166914    1.40009372272842 
  -1.26298861009823    1.39167026263170 
  -1.27189380734453    1.38314783896309 
  -1.28077961891270    1.37452524249480 
  -1.28964562560881    1.36580110805186 
  -1.29849149768043    1.35697391997198 
  -1.30731697541034    1.34804202100077 
  -1.31612184712480    1.33900362563277 
  -1.32490592394410    1.32985683728383 
  -1.33366901253872    1.32059967003570 
  -1.34241088550017    1.31123007400900 
  -1.35113125092165    1.30174596473078 
  -1.35982972105815    1.29214525515984 
  -1.36850578192124    1.28242589034784 
  -1.37715876381741    1.27258588304786 
  -1.38578781478378    1.26262334995632 
  -1.39439187687676    1.25253654669483 
  -1.40296966715981    1.24232390111184 
  -1.41151966308410    1.23198404302083 
  -1.42004009380993    1.22151583007731 
  -1.42852893673766    1.21091836814811 
  -1.43698392037841    1.20019102620601 
  -1.44540253233513    1.18933344451907 
  -1.45378203309087    1.17834553663260 
  -1.46211947391163    1.16722748441523 
  -1.47041171921558    1.15597972716000 
  -1.47865547138202    1.14460294448818 
  -1.48684729817339    1.13309803445701 
  -1.49498366059496    1.12146608696726 
  -1.50306094138650    1.10970835411103 
  -1.51107547201428    1.09782621770803 
  -1.51902355855886    1.08582115569551 
  -1.52690150456086    1.07369470756085 
  -1.53470563153834    1.06144844030713 
  -1.54243229550157    1.04908391491402 
  -1.55007790052315    1.03660265448264 
  -1.55763890792738    1.02400611372957 
  -1.56511184243525    1.01129565070396 
  -1.57249329396027    0.99847250014764 
  -1.57977991654025    0.98553774916309 
  -1.58696842308569    0.97249231451864 
  -1.59405557743865    0.95933692222708 
  -1.60103818228292    0.94607208882441 
  -1.60791306431808    0.93269810512157 
  -1.61467705504753    0.91921502207244 
  -1.62132696851367    0.90562263971117 
  -1.62785957418489    0.89192049897197 
  -1.63427156633848    0.87810787737190 
  -1.64055952811018    0.86418378828559 
  -1.64671989168678    0.85014698447317 
  -1.65274889287317    0.83599596509724 
  -1.65864252169371    0.82172898613290 
  -1.66439646728615    0.80734407249994 
  -1.67000605879859    0.79283903072257 
  -1.67546620030557    0.77821145933600 
  -1.68077130109783    0.76345875472951 
  -1.68591519854622    0.74857810877111 
  -1.69089107381252    0.73356649531569 
  -1.69569135589335    0.71842064194948 
  -1.70030761214262    0.70313698475457 
  -1.70473041783783    0.68771160417986 
  -1.70894919947858    0.67214014270495 
  -1.71295204000238    0.65641770692345 
  -1.71672543562751    0.64053876107968 
  -1.72025398657880    0.62449702341660 
  -1.72352000500708    0.60828538368902 
  -1.72650301531284    0.59189586774235 
  -1.72917912337721    0.57531968540046 
  -1.73152022372743    0.55854740931889 
  -1.73349301751496    0.54156934650876 
  -1.73505781128975    0.52437617964459 
  -1.73616707985968    0.50695997296949 
  -1.73676379014423    0.48931565718085 
  -1.73677952680960    0.47144312935761 
  -1.73613252778588    0.45335012643553 
  -1.73472587623621    0.43505604499798 
  -1.73244631866613    0.41659686029617 
  -1.72916454953387    0.39803117303656 
  -1.72473829476804    0.37944705040554 
  -1.71902001525383    0.36096853211527 
  -1.71187103456092    0.34275934347324 
  -1.70318251810547    0.32501987180607 
  -1.69290018700081    0.30797319995968 
  -1.68104483279991    0.29183900391483 
  -1.66771842661743    0.27680081711732 
  -1.65309028619976    0.26297835867432 
  -1.63736795276066    0.25041587256469 
  -1.62076494729935    0.23908895897527 
  -1.60347641511071    0.22892341852574 
  -1.58566671410270    0.21981678757810 
  -1.56746686901468    0.21165611377067 
  -1.54897762842388    0.20432979749651 
  -1.53027459029250    0.19773414054286 
  -1.51141344746590    0.19177620736963 
  -1.49243462377874    0.18637450207733 
  -1.47336718951903    0.18145850660032 
  -1.45423213753035    0.17696770676364 
  -1.43504511174297    0.17285043899373 
  -1.41581864130379    0.16906272694452 
  -1.39656391154314    0.16556718439100 
  -1.37729209800348    0.16233202065281 
  -1.35801530080744    0.15933015874069 
  -1.33874712683691    0.15653846903983 
  -1.31950297665187    0.15393711130573 
  -1.30030009418636    0.15150897801366 
  -1.28115743561189    0.14923922667803 
  -1.26209540662125    0.14711489164806 
  -1.24313551052803    0.14512456261528 
  -1.22429994088606    0.14325812112254 
  -1.20561114584219    0.14150652412432 
  -1.18709138477117    0.13986162799289 
  -1.16876229351579    0.13831604444206 
  -1.15064447041971    0.13686302398599 
  -1.13275709313337    0.13549636059582 
  -1.11511757383087    0.13421031498518 
  -1.09774125945612    0.13299955186767 
  -1.08064118219215    0.13185908991500 
  -1.06382786476840    0.13078426093534 
  -1.04730918403856    0.12977067785215 
  -1.03109029559623    0.12881420877699 
  -1.01517362080725    0.12791095727196 
  -0.99955889657249    0.12705724657567 
  -0.98424328631711    0.12624960816755 
  -0.96922154916586    0.12548477272499 
  -0.95448626207422    0.12475966397726 
  -0.94002808791620    0.12407139367407 
  -0.92583608036195    0.12341725823087 
  -0.91189801493612    0.12279473539148 
  -0.89820073416166    0.12220148152857 
  -0.88473049428483    0.12163532806786 
  -0.87147330091647    0.12109427776386 
  -0.85841522203775    0.12057649951221 
  -0.84554266821539    0.12008032259028 
  -0.83284263241560    0.11960422924842 
  -0.82030288432744    0.11914684672636 
  -0.80791211733418    0.11870693783803 
  -0.79566004894683    0.11828339133807 
  -0.78353747834523    0.11787521135669 
  -0.77153630646644    0.11748150715984 
  -0.75964952564381    0.11710148255555 
  -0.74787118612934    0.11673442614282 
  -0.73619634687504    0.11637970166427 
  -0.72462101691758    0.11603673952907 
  -0.71314209263610    0.11570502866360 
  -0.70175729440234    0.11538410961472 
  -0.69046510471202    0.11507356797097 
  -0.67926470820857    0.11477302892166 
  -0.66815593293809    0.11448215197543 
  -0.65713919114332    0.11420062661071 
  -0.64621541757306    0.11392816789102 
  -0.63538600308260    0.11366451282057 
  -0.62465272170423    0.11340941652270 
  -0.61401764983516    0.11316264904651 
  -0.60348307705892    0.11292399194653 
  -0.59305140891844    0.11269323547287 
  -0.58272506294260    0.11247017556971 
  -0.57250636002299    0.11225461153717 
  -0.56239741404015    0.11204634358661 
  -0.55240002317292    0.11184517114129 
  -0.54251556675428    0.11165089112224 
  -0.53274491166318    0.11146329704869 
  -0.52308833220650    0.11128217818511 
  -0.51354544710634    0.11110731952788 
  -0.50411517670098    0.11093850184490 
  -0.49479572269037    0.11077550251841 
  -0.48558457186121    0.11061809638209 
  -0.47647852413306    0.11046605726121 
  -0.46747374416379    0.11031915938820 
  -0.45856583456776    0.11017717936972 
  -0.44974992776314    0.11003989786964 
  -0.44102079248262    0.10990710166617 
  -0.43237295031625    0.10977858525579 
  -0.42380079715423    0.10965415266270 
  -0.41529872433413    0.10953361865244 
  -0.40686123442534    0.10941681002613 
  -0.39848304717143    0.10930356623373 
  -0.39015919180616    0.10919374001120 
  -0.38188508302369    0.10908719732458 
  -0.37365657888145    0.10898381735470 
  -0.36547002012165    0.10888349184454 
  -0.35732225133824    0.10878612456200 
  -0.34921062541096    0.10869163022485 
  -0.34113299320802    0.10859993364434 
  -0.33308768110525    0.10851096844189 
  -0.32507345895630    0.10842467608399 
  -0.31708950120732    0.10834100458372 
  -0.30913534350907    0.10825990759295 
  -0.30121083689231    0.10818134322124 
  -0.29331610101152    0.10810527328241 
  -0.28545147756266    0.10803166229348 
  -0.27761748444388    0.10796047690816 
  -0.26981477093508    0.10789168510409 
  -0.26204407384212    0.10782525579488 
  -0.25430617448758    0.10776115818718 
  -0.24660185637070    0.10769936154956 
  -0.23893186348378    0.10763983471929 
  -0.23129685942785    0.10758254601286 
  -0.22369738776345    0.10752746287363 
  -0.21613383426938    0.10747455192130 
  -0.20860639205819    0.10742377874208 
  -0.20111503066657    0.10737510808060 
  -0.19365947036586    0.10732850377430 
  -0.18623916292906    0.10728392908488 
  -0.17885327999567    0.10724134676599 
  -0.17150070995048    0.10720071951362 
  -0.16418006392223    0.10716201013526 
  -0.15688969110861    0.10712518207630 
  -0.14962770319284    0.10709019963797 
  -0.14239200715124    0.10705702851917 
  -0.13518034531200    0.10702563601782 
  -0.12799034113071    0.10699599152208 
  -0.12081954884877    0.10696806663163 
  -0.11366550499605    0.10694183554154 
  -0.10652577963354    0.10691727503680 
  -0.09939802527261    0.10689436473506 
  -0.09228002159210    0.10687308693500 
  -0.08516971433320    0.10685342671380 
  -0.07806524712089    0.10683537163992 
  -0.07096498534053    0.10681891174958 
  -0.06386753163065    0.10680403915929 
  -0.05677173292843    0.10679074796516 
  -0.04967667937627    0.10677903380447 
  -0.04258169566405    0.10676889372934 
  -0.03548632561125    0.10676032576805 
  -0.02839031090349    0.10675332882106 
  -0.02129356497094    0.10674790226511 
  -0.01419614297171    0.10674404590860 
  -0.00709820880619    0.10674175966895 
  -0.00000000000013    0.10674104361141 
   0.00709820877540    0.10674189771741 
   0.01419614284929    0.10674432201898 
   0.02129356469577    0.10674831646505 
   0.02839031041438    0.10675388115382 
   0.03548632484691    0.10676101629463 
   0.04258169456307    0.10676972253126 
   0.04967667787704    0.10678000098714 
   0.05677173096910    0.10679185366182 
   0.06386752914908    0.10680528353537 
   0.07096498227418    0.10682029500743 
   0.07806524340676    0.10683689402373 
   0.08516970990770    0.10685508851468 
   0.09228001639096    0.10687488849593 
   0.09939801923074    0.10689630645568 
   0.10652577268489    0.10691935737779 
   0.11366549707353    0.10694405902849 
   0.12081953988401    0.10697043185823 
   0.12799033105398    0.10699849915254 
   0.13518033405205    0.10702828678842 
   0.14239199463516    0.10705982323890 
   0.14962768934591    0.10709313918815 
   0.15688967585418    0.10712826740936 
   0.16418004718159    0.10716524227258 
   0.17150069164278    0.10720409954271 
   0.17885326003779    0.10724487583686 
   0.18623914123555    0.10728760840606 
   0.19365944684885    0.10733233460847 
   0.20111500523572    0.10737909174008 
   0.20860636462063    0.10742791658428 
   0.21613380472967    0.10747884534448 
   0.22369735602351    0.10753191331281 
   0.23129682538697    0.10758715493640 
   0.23893182703853    0.10764460362585 
   0.24660181741490    0.10770429196590 
   0.25430613291225    0.10776625166654 
   0.26204402953538    0.10783051391632 
   0.26981472378215    0.10789710947250 
   0.27761743432687    0.10796606915533 
   0.28545142436055    0.10803742407996 
   0.29331604459997    0.10811120630045 
   0.30121077714348    0.10818744919866 
   0.30913528029144    0.10826618829827 
   0.31708943438541    0.10834746183230 
   0.32507338839039    0.10843131174555 
   0.33308760665104    0.10851778444926 
   0.34113291471619    0.10860693200368 
   0.34921054272674    0.10869881302712 
   0.35732216430080    0.10879349399598 
   0.36546992856354    0.10889105021097 
   0.37365648262787    0.10899156708175 
   0.38188498189167    0.10909514098412 
   0.39015908560378    0.10920188033593 
   0.39848293569678    0.10931190613446 
   0.40686111746558    0.10942535260928 
   0.41529860166440    0.10954236723680 
   0.42380066853652    0.10966311079556 
   0.43237281549821    0.10978775672753 
   0.44102065119643    0.10991649052336 
   0.44974977972425    0.11004950842586 
   0.45856567947370    0.11018701621437 
   0.46747358169300    0.11032922739260 
   0.47647835394364    0.11047636158248 
   0.48558439358984    0.11062864246452 
   0.49479553595109    0.11078629609279 
   0.50411498108412    0.11094954892585 
   0.51354524217735    0.11111862641003 
   0.52308811750487    0.11129375143800 
   0.53274468670126    0.11147514351168 
   0.54251533101612    0.11166301789933 
   0.55239977611295    0.11185758559704 
   0.56239715508187    0.11205905334322 
   0.57250608855745    0.11226762447385 
   0.58272477832673    0.11248349982434 
   0.59305111047318    0.11270687944686 
   0.60348276406707    0.11293796431298 
   0.61401732153901    0.11317695876234 
   0.62465237730276    0.11342407284462 
   0.63538564172835    0.11367952532580 
   0.64621503836855    0.11394354650213 
   0.65713879313696    0.11421638162577 
   0.66815551511955    0.11449829410274 
   0.67926426950348    0.11478956932030 
   0.69046464397599    0.11509051829671 
   0.70175681041410    0.11540148207256 
   0.71314158408969    0.11572283606697 
   0.72462048241347    0.11605499536712 
   0.73619578490992    0.11639842017776 
   0.74787059508440    0.11675362241042 
   0.75964890377122    0.11712117259127 
   0.77153565187381    0.11750170802398 
   0.78353678897762    0.11789594128100 
   0.79565932256587    0.11830466986769 
   0.80791135149398    0.11872878599109 
   0.82030207634661    0.11916928717340 
   0.83284177934499    0.11962728651248 
   0.84554176680062    0.12010402326958 
   0.85841426867605    0.12060087252588 
   0.87147229160677    0.12111935462254 
   0.88472942457026    0.12166114316942 
   0.89819959906316    0.12222807248112 
   0.91189680887587    0.12282214336410 
   0.92583479707495    0.12344552833504 
   0.94002672034804    0.12410057537731 
   0.95448480226265    0.12478981155329 
   0.96921998810325    0.12551594574378 
   0.98424161379027    0.12628187203163 
   0.99955710097553    0.12709067310855 
   1.01517168892221    0.12794562536781 
   1.03108821233493    0.12885020512052 
   1.04730693213777    0.12980809772143 
   1.06382542442839    0.13082320910039 
   1.08063853064643    0.13189968164931 
   1.09773837045734    0.13304191409075 
   1.11511441703378    0.13425458755922 
   1.13275363335123    0.13554269780158 
   1.15064066672425    0.13691159620942 
   1.16875809814288    0.13836704010667 
   1.18708674178381    0.13991525578146 
   1.20560598948910    0.14156301553915 
   1.22429419357593    0.14331773344501 
   1.24312908031575    0.14518758233409 
   1.26208818407061    0.14718163844021 
   1.28114928985666    0.14931005803801 
   1.30029086795367    0.15158429464263 
   1.31949247993449    0.15401736338158 
   1.33873512879464    0.15662416349741 
   1.35800151933554    0.15942186767990 
   1.37727618621192    0.16243039095782 
   1.39654544013251    0.16567294855257 
   1.41579707548051    0.16917671489887 
   1.43501978087619    0.17297359045178 
   1.45420219520486    0.17710108290899 
   1.47333156101367    0.18160329900774 
   1.49239193739440    0.18653203500635 
   1.51136194582127    0.19194792684282 
   1.53021201832352    0.19792157936251 
   1.54890109769124    0.20453449912041 
   1.56737270553969    0.21187948981481 
   1.58555031344563    0.22005987551709 
   1.60333215882511    0.22918650449250 
   1.62058628061354    0.23937105082256 
   1.63714776898198    0.25071407556286 
   1.65282175690786    0.26328733751344 
   1.66739627199062    0.27711267937140 
   1.68066671185662    0.29214395288027 
   1.69246758841863    0.30826099638057 
   1.70270061502763    0.32528161190336 
   1.71134752724944    0.34298878267226 
   1.71846355405148    0.36116248553549 
   1.72415714912205    0.37960497631321 
   1.72856584004568    0.39815437225352 
   1.73183576808693    0.41668767978913 
   1.73410788301901    0.43511727355217 
   1.73551037979669    0.45338460946030 
   1.73615564205790    0.47145355729179 
   1.73613993187983    0.48930446897708 
   1.73554452961752    0.50692932732816 
   1.73443750057170    0.52432796219689 
   1.73287562494258    0.54150519371170 
   1.73090624551693    0.55846873830597 
   1.72856892402677    0.57522772418597 
   1.72589686394132    0.59179168315480 
   1.72291810140866    0.60816990600832 
   1.71965647994937    0.62437106753520 
   1.71613243807506    0.64040304439012 
   1.71236363634223    0.65627286430975 
   1.70836545437316    0.67198673904333 
   1.70415138103161    0.68755014474985 
   1.69973332232243    0.70296792390753 
   1.69512184355108    0.71824439034408 
   1.69032636337819    0.73338342596974 
   1.68535530998317    0.74838856214715 
   1.68021625109773    0.76326304302172 
   1.67491600318258    0.77800987010563 
   1.66946072715495    0.79263182999132 
   1.66385601250227    0.80713150739955 
   1.65810695428201    0.82151128718112 
   1.65221822272521    0.83577334816585 
   1.64619412823631    0.84991965249255 
   1.64003868042951    0.86395193273031 
   1.63375564318229    0.87787167955529 
   1.62734858399223    0.89168013118069 
   1.62082091937772    0.90537826619725 
   1.61417595466011    0.91896679992537 
   1.60741691989560    0.93244618503141 
   1.60054700047842    0.94581661575300 
   1.59356936424469    0.95907803599436 
   1.58648718373114    0.97223015031759 
   1.57930365538459    0.98527243800752 
   1.57202201438723    0.99820416926397 
   1.56464554674874    1.01102442386940 
   1.55717759725103    1.02373211156588 
   1.54962157470585    1.03632599470673 
   1.54198095303027    1.04880471255324 
   1.53425926946029    1.06116680787944 
   1.52646011841644    1.07341075522694 
   1.51858714232717    1.08553499138256 
   1.51064401807239    1.09753794721142 
   1.50263444048437    1.10941808117362 
   1.49456210184650    1.12117391334214 
   1.48643066906515    1.13280405995330 
   1.47824375779938    1.14430726700558 
   1.47000490548702    1.15568244271167 
   1.46171754287013    1.16692868714456 
   1.45338496615195    1.17804531882335 
   1.44501030958954    1.18903189660411 
   1.43659652069810    1.19988823677392 
   1.42814633789187    1.21061442395244 
   1.41966227258944    1.22121081604726 
   1.41114659542973    1.23167804227756 
   1.40260132829276    1.24201699498853 
   1.39402824142669    1.25222881476398 
   1.38542885691236    1.26231487006175 
   1.37680445733339    1.27227673134406 
   1.36815610038544    1.28211614134369 
   1.35948463787510    1.29183498176849 
   1.35079073941722    1.30143523832236 
   1.34207491898297    1.31091896446756 
   1.33333756434568    1.32028824581663 
   1.32457896746920    1.32954516547308 
   1.31579935583228    1.33869177200419 
   1.30699892283248    1.34773005007275 
   1.29817785740193    1.35666189506002 
   1.28933637123860    1.36548909131844 
   1.28047472404568    1.37421329499355 
   1.27159324551427    1.38283602067878 
   1.26269235472341    1.39135863251368 
   1.25377257599460    1.39978233871910 
   1.24483455208371    1.40810818998618 
   1.23587905394418    1.41633708059265 
   1.22690698802779    1.42446975262067 
   1.21791940042315    1.43250680216743 
   1.20891747875990    1.44044868799402 
   1.19990255114426    1.44829574160171 
   1.19087608294666    1.45604817929608 
   1.18183967064035    1.46370611533164 
   1.17279503341100    1.47126957678390 
   1.16374400171313    1.47873851928896 
   1.15468850346717    1.48611284430971 
   1.14563054714574    1.49339241703310 
   1.13657220252504    1.50057708548808 
   1.12751557852990    1.50766669988298 
   1.11846279912763    1.51466113263026 
   1.10941597695442    1.52156029792413 
   1.10037718585595    1.52836417121594 
   1.09134843229324    1.53507280734623 
   1.08233162699835    1.54168635760635 
   1.07332855703600    1.54820508445598 
   1.06434085976376    1.55462937418624 
   1.05536999892565    1.56095974632252 
   1.04641724433343    1.56719686017580 
   1.03748365528598    1.57334151750433 
   1.02857006897773    1.57939466190155 
   1.01967709380043    1.58535737411332 
   1.01080510844285    1.59123086415817 
   1.00195426632670    1.59701645972123 
   0.99312450585362    1.60271559195138 
   0.98431556559149    1.60832977837052 
   0.97552700444784    1.61386060422236 
   0.96675822559600    1.61930970212647 
   0.95800850386956    1.62467873146046 
   0.94927701516020    1.62996935737711 
   0.94056286736749    1.63518323085194 
   0.93186513139025    1.64032196958707 
   0.92318287173476    1.64538714102671 
   0.91451517537155    1.65038024713291 
   0.90586117861236    1.65530271196218 
   0.89722009092026    1.66015587146742 
   0.88859121572101    1.66494096633323 
   0.87997396746508    1.66965913705509 
   0.87136788531371    1.67431142187576 
   0.86277264299987    1.67889875663415 
   0.85418805546909    1.68342197702073 
   0.84561408205116    1.68788182222236 
   0.83705082687895    1.69227894041611 
   0.82849853638124    1.69661389510097 
   0.81995759455879    1.70088717275952 
   0.81142851584599    1.70509919089455 
   0.80291193618482    1.70925030699727 
   0.79440860204503    1.71334082756050 
   0.78591935792312    1.71737101775298 
   0.77744513200515    1.72134111091644 
   0.76898692047821    1.72525131853051 
   0.76054577019321    1.72910183981864 
   0.75212276019290    1.73289287163208 
   0.74371898190518    1.73662461776322 
   0.73533551861721    1.74029729829142 
   0.72697342418419    1.74391115807580 
   0.71863370172578    1.74746647496130 
   0.71031728242612    1.75096356678510 
   0.70202500530887    1.75440279773391 
   0.69375759821652    1.75778458314323 
   0.68551566091075    1.76110939331079 
   0.67729965053988    1.76437775546183 
   0.66910987032527    1.76759025450237 
   0.66094646160991    1.77074753178478 
   0.65280939993744    1.77385028261874 
   0.64469849508981    1.77689925186381 
   0.63661339547438    1.77989522844736 
   0.62855359650059    1.78283903825743 
   0.62051845301734    1.78573153635352 
   0.61250719515176    1.78857359803477 
   0.60451894732578    1.79136610977248 
   0.59655274954885    1.79410995959203 
   0.58860758055764    1.79680602792436 
   0.58068238177199    1.79945517850369 
   0.57277608156479    1.80205825029038 
   0.56488761882690    1.80461604993693 
   0.55701596539310    1.80712934569114 
   0.54916014645377    1.80959886216088 
   0.54131925870062    1.81202527672684 
   0.53349248556395    1.81440921692315 
   0.52567910953159    1.81675125946639 
   0.51787852116777    1.81905193016110 
   0.51009022505974    1.82131170527946 
   0.50231384253894    1.82353101358188 
   0.49454911158569    1.82571023952840 
   0.48679588392044    1.82784972682245 
   0.47905411978806    1.82994978282530 
   0.47132388051069    1.83201068298957 
   0.46360531933418    1.83403267586515 
   0.45589867064846    1.83601598785300 
   0.44820423807350    1.83796082828856 
   0.44052238146297    1.83986739406331 
   0.43285350326844    1.84173587439528 
   0.42519803429011    1.84356645498560 
   0.41755641922391    1.84535932219383 
   0.40992910203004    1.84711466648856 
   0.40231651152844    1.84883268581961 
   0.39471904727444    1.85051358818072 
   0.38713706613751    1.85215759401760 
   0.37957086967636    1.85376493776165 
   0.37202069275128    1.85533586915409 
   0.36448669349123    1.85687065365646 
   0.35696894504615    1.85836957262917 
   0.34946742922484    1.85983292259701 
   0.34198203238796    1.86126101430813 
   0.33451254362252    1.86265417093554 
   0.32705865545004    1.86401272615666 
   0.31961996696672    1.86533702149231 
   0.31219598950675    1.86662740366805 
   0.30478615456711    1.86788422140597 
   0.29738982390919    1.86910782242820 
   0.29000630141813    1.87029855009460 
   0.28263484648204    1.87145674045911 
   0.27527468835438    1.87258271916499 
   0.26792504116523    1.87367679894935 
   0.26058511899528    1.87473927715796 
   0.25325415065897    1.87577043401176 
   0.24593139364107    1.87677053099430 
   0.23861614689123    1.87773981006318 
   0.23130776202239    1.87867849301760 
   0.22400565273469    1.87958678168581 
   0.21670930215737    1.88046485822976 
   0.20941826807601    1.88131288619793 
   0.20213218589553    1.88213101159787 
   0.19485076944709    1.88291936459784 
   0.18757380962839    1.88367806111593 
   0.18030117109546    1.88440720489733 
   0.17303278709687    1.88510688933711 
   0.16576865273609    1.88577719965199 
   0.15850881681225    1.88641821466687 
   0.15125337255338    1.88703000883011 
   0.14400244741867    1.88761265373755 
   0.13675619228535    1.88816621979340 
   0.12951477020460    1.88869077730458 
   0.12227834503211    1.88918639765195 
   0.11504707011977    1.88965315385128 
   0.10782107736251    1.89009112116276 
   0.10060046678832    1.89050037707766 
   0.09338529697233    1.89088100135552 
   0.08617557645975    1.89123307545612 
   0.07897125645545    1.89155668205372 
   0.07177222494574    1.89185190399291 
   0.06457830246483    1.89211882338704 
   0.05738923962406    1.89235752023189 
   0.05020471653992    1.89256807124693 
   0.04302434419755    1.89275054832646 
   0.03584766777761    1.89290501731967 
   0.02867417187380    1.89303153652573 
   0.02150328750037    1.89313015562237 
   0.01433440069678    1.89320091441017 
   0.00716686250179    1.89324384208216 
  -0.00000000000203    1.89325895638859 


==> anc/a1.275_M768.dat <==
  -0.00000000000226    1.90865622901178 
  -0.00722094196866    1.90864355938370 
  -0.01444277292022    1.90860307272408 
  -0.02166635517028    1.90853474712461 
  -0.02889251721798    1.90843854661649 
  -0.03612203808464    1.90831442214555 
  -0.04335563309257    1.90816231278739 
  -0.05059394148708    1.90798214732262 
  -0.05783751623288    1.90777384594630 
  -0.06508681624882    1.90753732221382 
  -0.07234220125728    1.90727248498461 
  -0.07960392935371    1.90697924045818 
  -0.08687215731030    1.90665749406158 
  -0.09414694356854    1.90630715228561 
  -0.10142825379057    1.90592812423594 
  -0.10871596880132    1.90552032300793 
  -0.11600989468150    1.90508366666530 
  -0.12330977475783    1.90461807894944 
  -0.13061530317647    1.90412348951768 
  -0.13792613975542    1.90359983385900 
  -0.14524192575661    1.90304705270646 
  -0.15256230024712    1.90246509111836 
  -0.15988691666390    1.90185389706973 
  -0.16721545923919    1.90121341975079 
  -0.17454765888656    1.90054360743701 
  -0.18188330820385    1.89984440515228 
  -0.18922227519095    1.89911575201214 
  -0.19656451535528    1.89835757849224 
  -0.20391008182419    1.89756980352821 
  -0.21125913318359    1.89675233171151 
  -0.21861193872114    1.89590505049976 
  -0.22596888088312    1.89502782771717 
  -0.23333045473173    1.89412050926458 
  -0.24069726435072    1.89318291731286 
  -0.24807001614286    1.89221484888568 
  -0.25544950914740    1.89121607508772 
  -0.26283662250946    1.89018634085493 
  -0.27023230042664    1.88912536545040 
  -0.27763753489423    1.88803284353902 
  -0.28505334675261    1.88690844702201 
  -0.29248076550979    1.88575182741319 
  -0.29992080856475    1.88456261889273 
  -0.30737446038370    1.88334044177049 
  -0.31484265229200    1.88208490645527 
  -0.32232624342075    1.88079561762274 
  -0.32982600341392    1.87947217865322 
  -0.33734259733030    1.87811419600978 
  -0.34487657320841    1.87672128362199 
  -0.35242835255558    1.87529306694278 
  -0.35999822404178    1.87382918675767 
  -0.36758634045559    1.87232930242842 
  -0.37519271900665    1.87079309467922 
  -0.38281724483799    1.86922026763426 
  -0.39045967766566    1.86761055025187 
  -0.39811966125726    1.86596369689496 
  -0.40579673555330    1.86427948722149 
  -0.41349035104850    1.86255772516324 
  -0.42119988518202    1.86079823721114 
  -0.42892466031095    1.85900086979914 
  -0.43666396300585    1.85716548603371 
  -0.44441706423136    1.85529196158081 
  -0.45218324015933    1.85338017998410 
  -0.45996179317092    1.85143002724588 
  -0.46775207279756    1.84944138597427 
  -0.47555349613532    1.84741412895289 
  -0.48336556746525    1.84534811247337 
  -0.49118789657357    1.84324316931893 
  -0.49902021547405    1.84109910178311 
  -0.50686239298438    1.83891567464806 
  -0.51471444684184    1.83669260854999 
  -0.52257655280026    1.83442957368631 
  -0.53044905042728    1.83212618432359 
  -0.53833244510327    1.82978199407003 
  -0.54622740605737    1.82739649237591 
  -0.55413476009530    1.82496910220019 
  -0.56205548106555    1.82249917927227 
  -0.56999067496230    1.81998601281895 
  -0.57794156099841    1.81742882810953 
  -0.58590944884573    1.81482679058165 
  -0.59389571268848    1.81217901179262 
  -0.60190176257938    1.80948455682738 
  -0.60992901401426    1.80674245328785 
  -0.61797885643037    1.80395170136419 
  -0.62605262170524    1.80111128500750 
  -0.63415155344228    1.79822018360152 
  -0.64227677812907    1.79527738408758 
  -0.65042927887435    1.79228189288659 
  -0.65860987266073    1.78923274756330 
  -0.66681919159124    1.78612902758170 
  -0.67505766879305    1.78296986414669 
  -0.68332552913036    1.77975444854064 
  -0.69162278505348    1.77648203904699 
  -0.69994923738192    1.77315196596712 
  -0.70830448102375    1.76976363494510 
  -0.71668791511781    1.76631652821727 
  -0.72509875735221    1.76281020412326 
  -0.73353606173158    1.75924429459413 
  -0.74199873941359    1.75561850105285 
  -0.75048558179379    1.75193258851011 
  -0.75899528544881    1.74818637835249 
  -0.76752647813427    1.74437973963388 
  -0.77607774553376    1.74051257939079 
  -0.78464765804424    1.73658483178720 
  -0.79323479742764    1.73259644660666 
  -0.80183778272032    1.72854737687651 
  -0.81045529535411    1.72443756613384 
  -0.81908610295077    1.72026693510500 
  -0.82772908181345    1.71603536831828 
  -0.83638323757900    1.71174270043564 
  -0.84504772405360    1.70738870286656 
  -0.85372185963236    1.70297307049778 
  -0.86240514127357    1.69849540917665 
  -0.87109725533840    1.69395522385180 
  -0.87979808521771    1.68935190809249 
  -0.88850771500324    1.68468473495128 
  -0.89722642914460    1.67995284994776 
  -0.90595470739629    1.67515526614969 
  -0.91469321513771    1.67029086211901 
  -0.92344278855369    1.66535838262768 
  -0.93220441503697    1.66035644280866 
  -0.94097920860923    1.65528353547955 
  -0.94976838110079    1.65013804211186 
  -0.95857320926001    1.64491824693739 
  -0.96739499893091    1.63962235441501 
  -0.97623504681494    1.63424850927061 
  -0.98509460127322    1.62879481908250 
  -0.99397482290193    1.62325937837550 
  -1.00287674648727    1.61764029400619 
  -1.01180124509149    1.61193571064126 
  -1.02074899781376    1.60614383603201 
  -1.02972046177990    1.60026296485155 
  -1.03871584964046    1.59429150085096 
  -1.04773511275569    1.58822797619695 
  -1.05677793094332    1.58207106792206 
  -1.06584370849460    1.57581961055157 
  -1.07493157688570    1.56947260509526 
  -1.08404040341785    1.56302922372659 
  -1.09316880581645    1.55648881062166 
  -1.10231517164121    1.54985087853827 
  -1.11147768226944    1.54311510186192 
  -1.12065434007321    1.53628130590430 
  -1.12984299845285    1.52934945336123 
  -1.13904139328460    1.52231962783382 
  -1.14824717551053    1.51519201540283 
  -1.15745794351083    1.50796688418153 
  -1.16667127517623    1.50064456282698 
  -1.17588475849230    1.49322541787771 
  -1.18509602079979    1.48570983082453 
  -1.19430275573109    1.47809817468621 
  -1.20350274821622    1.47039079090912 
  -1.21269389669495    1.46258796627926 
  -1.22187423308190    1.45468991061464 
  -1.23104193966272    1.44669673490171 
  -1.24019536352227    1.43860843066504 
  -1.24933302762831    1.43042485028759 
  -1.25845363914713    1.42214568916641 
  -1.26755609400805    1.41377046953471 
  -1.27663947825136    1.40529852696652 
  -1.28570306509194    1.39672899951123 
  -1.29474630825328    1.38806082057107 
  -1.30376883051693    1.37929271550981 
  -1.31277040818864    1.37042320309078 
  -1.32175095058102    1.36145060162936 
  -1.33071047550514    1.35237304077938 
  -1.33964908015702    1.34318847856368 
  -1.34856690878594    1.33389472422661 
  -1.35746411687835    1.32448946610328 
  -1.36634083365082    1.31497030463984 
  -1.37519712288778    1.30533478929126 
  -1.38403294422414    1.29558045899137 
  -1.39284811505753    1.28570488451715 
  -1.40164227530425    1.27570571212412 
  -1.41041485510940    1.26558070654273 
  -1.41916504760727    1.25532779260565 
  -1.42789178653686    1.24494509360175 
  -1.43659373048389    1.23443096576434 
  -1.44526925307401    1.22378402723511 
  -1.45391644043970    1.21300318126327 
  -1.46253309473145    1.20208763240720 
  -1.47111674453563    1.19103689598024 
  -1.47966466045584    1.17985080001268 
  -1.48817387635853    1.16852948047123 
  -1.49664121416264    1.15707336947701 
  -1.50506331248795    1.14548317766947 
  -1.51343665685604    1.13375987079147 
  -1.52175761177667    1.12190464187327 
  -1.53002245241981    1.10991887923113 
  -1.53822739640351    1.09780413168029 
  -1.54636863354752    1.08556207112145 
  -1.55444235443013    1.07319445374165 
  -1.56244477580692    1.06070307979130 
  -1.57037216405231    1.04808975292176 
  -1.57822085485502    1.03535623881201 
  -1.58598727057884    1.02250422383146 
  -1.59366793358018    1.00953527331868 
  -1.60125947701653    0.99645079011690 
  -1.60875865135824    0.98325197296936 
  -1.61616232813535    0.96993977549451 
  -1.62346749894818    0.95651486554759 
  -1.63067127121000    0.94297758590654 
  -1.63777085844794    0.92932791637095 
  -1.64476356660603    0.91556543841544 
  -1.65164677405540    0.90168930265181 
  -1.65841790685635    0.88769820021093 
  -1.66507440699471    0.87359033812687 
  -1.67161369537924    0.85936341937289 
  -1.67803312744008    0.84501462697796 
  -1.68432994340066    0.83054061191280 
  -1.69050121111990    0.81593748306937 
  -1.69654376368650    0.80120079770775 
  -1.70245412938237    0.78632554940683 
  -1.70822845581181    0.77130615061462 
  -1.71386242484195    0.75613640587813 
  -1.71935115889196    0.74080947223288 
  -1.72468911315322    0.72531780294320 
  -1.72986995172863    0.70965307196116 
  -1.73488639867766    0.69380607742729 
  -1.73973005764837    0.67776662504620 
  -1.74439118544252    0.66152339502379 
  -1.74885840656500    0.64506380079386 
  -1.75311834578550    0.62837385330002 
  -1.75715515611298    0.61143805194668 
  -1.76094990745184    0.59423933230223 
  -1.76447979986400    0.57675911135771 
  -1.76771715067484    0.55897748389404 
  -1.77062810125495    0.54087363777766 
  -1.77317097184203    0.52242657313911 
  -1.77529418789344    0.50361623088893 
  -1.77693368425288    0.48442516607416 
  -1.77800969795228    0.46484094955330 
  -1.77842287556321    0.44485956796013 
  -1.77804972027732    0.42449023907884 
  -1.77673765556961    0.40376228181733 
  -1.77430061274554    0.38273490795209 
  -1.77051732952184    0.36151075374165 
  -1.76513676788442    0.34025291422927 
  -1.75789772462283    0.31920195964176 
  -1.74857014970828    0.29868304735496 
  -1.73701780304897    0.27908655095299 
  -1.72326158027754    0.26080912468752 
  -1.70750367714008    0.24416715001187 
  -1.69008627628196    0.22932620539547 
  -1.67140568065046    0.21628691238973 
  -1.65183195159553    0.20492476718901 
  -1.63166585724397    0.19504939213004 
  -1.61113168196685    0.18645341352344 
  -1.59038906134944    0.17894130310524 
  -1.56954929251889    0.17234164068399 
  -1.54868909236022    0.16650956063337 
  -1.52786033606262    0.16132469799136 
  -1.50709667191450    0.15668769184886 
  -1.48641827488522    0.15251663693825 
  -1.46583560675654    0.14874397684226 
  -1.44535260131713    0.14531391934318 
  -1.42496939444858    0.14218032213828 
  -1.40468459437630    0.13930495916125 
  -1.38449706060619    0.13665609597797 
  -1.36440718937042    0.13420731129508 
  -1.34441773671972    0.13193652463791 
  -1.32453424185083    0.12982519223741 
  -1.30476512531490    0.12785764787053 
  -1.28512154111471    0.12602056190931 
  -1.26561705295213    0.12430250277393 
  -1.24626719565323    0.12269358000515 
  -1.22708896880727    0.12118515795363 
  -1.20810029972911    0.11976962391899 
  -1.18931950191255    0.11844020373892 
  -1.17076474895546    0.11719081255585 
  -1.15245357737472    0.11601593700830 
  -1.13440242897643    0.11491053961871 
  -1.11662623995243    0.11386998401168 
  -1.09913808308271    0.11288997391972 
  -1.08194886747802    0.11196650621918 
  -1.06506710023649    0.11109583242814 
  -1.04849871292276    0.11027442991904 
  -1.03224695566800    0.10949897822964 
  -1.01631236005512    0.10876634231373 
  -1.00069277136149    0.10807355870463 
  -0.98538344860438    0.10741782673867 
  -0.97037722963113    0.10679650116128 
  -0.95566475588255    0.10620708839076 
  -0.94123474986448    0.10564724296814 
  -0.92707433565052    0.10511476650557 
  -0.91316939134262    0.10460760580564 
  -0.89950492031554    0.10412385248617 
  -0.88606542766433    0.10366174093296 
  -0.87283528753740    0.10321964697614 
  -0.85979908824101    0.10279608430790 
  -0.84694194299588    0.10238970115560 
  -0.83424975707530    0.10199927446417 
  -0.82170944444319    0.10162370425082 
  -0.80930909080226    0.10126200561986 
  -0.79703806276048    0.10091330122362 
  -0.78488706639568    0.10057681183007 
  -0.77284816053282    0.10025184782802 
  -0.76091473234863    0.09993779940362 
  -0.74908144341498    0.09963412816665 
  -0.73734415488745    0.09934035793837 
  -0.72569983946924    0.09905606735347 
  -0.71414648698759    0.09878088191164 
  -0.70268300839142    0.09851446798265 
  -0.69130914159675    0.09825652632285 
  -0.68002536050444    0.09800678748395 
  -0.66883278737342    0.09776500663271 
  -0.65773310725873    0.09753096009013 
  -0.64672848282593    0.09730444111974 
  -0.63582146729012    0.09708525725116 
  -0.62501491364024    0.09687322671733 
  -0.61431187853404    0.09666817629994 
  -0.60371552021549    0.09646993822580 
  -0.59322899047047    0.09627834842419 
  -0.58285532178179    0.09609324384782 
  -0.57259731156933    0.09591446117313 
  -0.56245740639072    0.09574183462578 
  -0.55243758946976    0.09557519523629 
  -0.54253927552943    0.09541436929493 
  -0.53276321698287    0.09525917828382 
  -0.52310942564969    0.09510943806191 
  -0.51357711374528    0.09496495954167 
  -0.50416465748731    0.09482554862858 
  -0.49486958575997    0.09469100761693 
  -0.48568859543232    0.09456113580368 
  -0.47661759365826    0.09443573146864 
  -0.46765176638863    0.09431459297501 
  -0.45878567092543    0.09419752109998 
  -0.45001334929103    0.09408432034962 
  -0.44132845797053    0.09397480134207 
  -0.43272440890395    0.09386878202637 
  -0.42419451588936    0.09376608981179 
  -0.41573214052045    0.09366656240367 
  -0.40733083175149    0.09357004942785 
  -0.39898445387151    0.09347641268131 
  -0.39068729828863    0.09338552710970 
  -0.38243417578241    0.09329728039699 
  -0.37422048688862    0.09321157328884 
  -0.36604226955673    0.09312831857888 
  -0.35789622422688    0.09304744089353 
  -0.34977971776778    0.09296887523599 
  -0.34169076837024    0.09289256642598 
  -0.33362801431305    0.09281846741131 
  -0.32559066963511    0.09274653857433 
  -0.31757847001477    0.09267674601088 
  -0.30959161177634    0.09260906088116 
  -0.30163068678106    0.09254345780393 
  -0.29369661529179    0.09247991436631 
  -0.28579057855584    0.09241840971385 
  -0.27791395216750    0.09235892426939 
  -0.27006824099542    0.09230143854237 
  -0.26225501597918    0.09224593306038 
  -0.25447585304604    0.09219238738782 
  -0.24673227420914    0.09214078025272 
  -0.23902569109474    0.09209108875462 
  -0.23135735119975    0.09204328866802 
  -0.22372828750664    0.09199735382345 
  -0.21613927223968    0.09195325657523 
  -0.20859077585518    0.09191096734562 
  -0.20108293245512    0.09187045524740 
  -0.19361551296070    0.09183168777952 
  -0.18618790729534    0.09179463158867 
  -0.17879911673135    0.09175925229350 
  -0.17144775723955    0.09172551535408 
  -0.16413207435155    0.09169338598405 
  -0.15684996954647    0.09166283007855 
  -0.14959903770281    0.09163381415686 
  -0.14237661459362    0.09160630628551 
  -0.13517983293733    0.09158027598505 
  -0.12800568504063    0.09155569508246 
  -0.12085108976207    0.09153253751971 
  -0.11371296126690    0.09151078008063 
  -0.10658827699970    0.09149040205654 
  -0.09947414232443    0.09147138581591 
  -0.09236784952231    0.09145371630956 
  -0.08526692911485    0.09143738148083 
  -0.07816919193472    0.09142237162290 
  -0.07107276079282    0.09140867965572 
  -0.06397609112799    0.09139630037302 
  -0.05687798046082    0.09138523063285 
  -0.04977756695277    0.09137546854703 
  -0.04267431769645    0.09136701364126 
  -0.03556800768675    0.09135986604280 
  -0.02845869057902    0.09135402666392 
  -0.02134666248325    0.09134949643696 
  -0.01423242004832    0.09134627656456 
  -0.00711661409725    0.09134436783886 
  -0.00000000000014    0.09134377098821 
   0.00711661407517    0.09134448610307 
   0.01423241996083    0.09134651309514 
   0.02134666228673    0.09134985123915 
   0.02845869022984    0.09135449974762 
   0.03556800714127    0.09136045742533 
   0.04267431691097    0.09136772335037 
   0.04977756588353    0.09137629662529 
   0.05687797906394    0.09138617714187 
   0.06397608935946    0.09139736539907 
   0.07107275860843    0.09140986331478 
   0.07816918928996    0.09142367406703 
   0.08526692596488    0.09143880290345 
   0.09236784582181    0.09145525695195 
   0.09947413802759    0.09147304597202 
   0.10658827206001    0.09149218207895 
   0.11371295563712    0.09151268038416 
   0.12085108339404    0.09153455858618 
   0.12800567788521    0.09155783746248 
   0.13517982494424    0.09158254030106 
   0.14237660571133    0.09160869323136 
   0.14959902787844    0.09163632449882 
   0.15684995872568    0.09166546465264 
   0.16413206247841    0.09169614569505 
   0.17144774425653    0.09172840117078 
   0.17879910257919    0.09176226524615 
   0.18618789191301    0.09179777276258 
   0.19361549628533    0.09183495831154 
   0.20108291442202    0.09187385631863 
   0.20859075639775    0.09191450017750 
   0.21613925128945    0.09195692242213 
   0.22372826499321    0.09200115396914 
   0.23135732705087    0.09204722441871 
   0.23902566523622    0.09209516143650 
   0.24673224656491    0.09214499120593 
   0.25447582353812    0.09219673796549 
   0.26225498452771    0.09225042462405 
   0.27006820751861    0.09230607246285 
   0.27791391658162    0.09236370192388 
   0.28579054077518    0.09242333248898 
   0.29369657522861    0.09248498365722 
   0.30163064434548    0.09254867501984 
   0.30959156687628    0.09261442744675 
   0.31757842255573    0.09268226337458 
   0.32559061952007    0.09275220821247 
   0.33362796144215    0.09282429083946 
   0.34169071264060    0.09289854520594 
   0.34977965907307    0.09297501099045 
   0.35789616245698    0.09305373531596 
   0.36604220459726    0.09313477345117 
   0.37422041862042    0.09321819049370 
   0.38243410408089    0.09330406193796 
   0.39068722302323    0.09339247512503 
   0.39898437490485    0.09348352946516 
   0.40733074893871    0.09357733744422 
   0.41573205370830    0.09367402430712 
   0.42419442491544    0.09377372845965 
   0.43272431359574    0.09387660049723 
   0.44132835814457    0.09398280294460 
   0.45001324475191    0.09409250863726 
   0.45878556146507    0.09420589987507 
   0.46765165178520    0.09432316629871 
   0.47661747367550    0.09444450365984 
   0.48568846981854    0.09457011144403 
   0.49486945424741    0.09470019154490 
   0.50416451979119    0.09483494594032 
   0.51357696956320    0.09497457558132 
   0.52310927466074    0.09511927841993 
   0.53276305884700    0.09526924878526 
   0.54253910988657    0.09542467599721 
   0.55243741593914    0.09558574441755 
   0.56245722456990    0.09575263278419 
   0.57259712103343    0.09592551501745 
   0.58285512208231    0.09610456030023 
   0.59322878113433    0.09628993461486 
   0.60371530074359    0.09648180150083 
   0.61431164839998    0.09668032422141 
   0.62501467228849    0.09688566707763 
   0.63582121413434    0.09709799807944 
   0.64672821724661    0.09731749070361 
   0.65773282860097    0.09754432698937 
   0.66883249494394    0.09777869970912 
   0.68002505356858    0.09802081592339 
   0.69130881937463    0.09827089967451 
   0.70268267005402    0.09852919619100 
   0.71414613165173    0.09879597536717 
   0.72569946619234    0.09907153693719 
   0.73734376266098    0.09935621508738 
   0.74908103115733    0.09965038493502 
   0.76091429889643    0.09995446854714 
   0.77284770463128    0.10026894288643 
   0.78488658668692    0.10059434723624 
   0.79703755777039    0.10093129241233 
   0.80930855892479    0.10128046916658 
   0.82170888392264    0.10164265801180 
   0.83424916598520    0.10201873774895 
   0.84694131921522    0.10240969490202 
   0.85979842942617    0.10281663129110 
   0.87283459109054    0.10324077202054 
   0.88606469069631    0.10368347115969 
   0.89950413960409    0.10414621756363 
   0.91316856328347    0.10463063823744 
   0.92707345620221    0.10513850192292 
   0.94123381448386    0.10567172046293 
   0.95566375945143    0.10623235085659 
   0.97037616637058    0.10682259568157 
   0.98538231197631    0.10744480498954 
   1.00069155395319    0.10810147741530 
   1.01631105344552    0.10879526375327 
   1.03224555026966    0.10952897076705 
   1.04849719779712    0.11030556862730 
   1.06506546287398    0.11112819978446 
   1.08194709353822    0.11200019287500 
   1.09913615608261    0.11292507959955 
   1.11662414089407    0.11390661851941 
   1.13440013589615    0.11494882401972 
   1.15245106479834    0.11605600497475 
   1.17076198723203    0.11723281195767 
   1.18931645639884    0.11848429848211 
   1.20809692978026    0.11981599613617 
   1.22708522652371    0.12123401057250 
   1.24626302430812    0.12274513983496 
   1.26561238500796    0.12435702417600 
   1.28511629569436    0.12607833124693 
   1.30475920495536    0.12791898886899 
   1.32452752829030    0.12989047253357 
   1.34441008538609    0.13200616374639 
   1.36439842209202    0.13428179038656 
   1.38448695588638    0.13673596981774 
   1.40467287428138    0.13939087072415 
   1.42495570677349    0.14227302032840 
   1.44533649509637    0.14541428032271 
   1.46581649836868    0.14885302916987 
   1.48639540077486    0.15263559037024 
   1.50706902227589    0.15681796851643 
   1.52782656147594    0.16146796273299 
   1.54864737245566    0.16666774310410 
   1.56949715266629    0.17251693430623 
   1.59032312228797    0.17913611160842 
   1.61104733395837    0.18667019129784 
   1.63155687929864    0.19529028695434 
   1.65169017566425    0.20519093391299 
   1.67122096549109    0.21657737614991 
   1.68984728367623    0.22963634820413 
   1.70719998851370    0.24448743210908 
   1.72288701616773    0.26112531419493 
   1.73657332804485    0.27938246381986 
   1.74806408798857    0.29894483288718 
   1.75734290277854    0.31942123385112 
   1.76454671771057    0.34042711654559 
   1.76990371633049    0.36164151534831 
   1.77367235610054    0.38282604509794 
   1.77610111265643    0.40381832155606 
   1.77740924851334    0.42451560049401 
   1.77778140273407    0.44485820675376 
   1.77736917419816    0.46481625920201 
   1.77629540516862    0.48437999859174 
   1.77465901464656    0.50355296291749 
   1.77253947774645    0.52234718200532 
   1.77000066864039    0.54077977261533 
   1.76709403474905    0.55887052682879 
   1.76386117101897    0.57664022804837 
   1.76033587933241    0.59410951286278 
   1.75654580442425    0.61129814374593 
   1.75251372087648    0.62822458715626 
   1.74825854197361    0.64490581188242 
   1.74379610363950    0.66135723959898 
   1.73913977399326    0.67759279385786 
   1.73430092406800    0.69362500653135 
   1.72928929445397    0.70946515147478 
   1.72411328011064    0.72512338417169 
   1.71878015645285    0.74060887350932 
   1.71329625938486    0.75592991737367 
   1.70766713410969    0.77109403833244 
   1.70189765879667    0.78610805851395 
   1.69599215230875    0.80097815534098 
   1.68995446778679    0.81570990070513 
   1.68378807770007    0.83030828739092 
   1.67749614962415    0.84477774622922 
   1.67108161629025    0.85912215791249 
   1.66454723791713    0.87334486233851 
   1.65789565939445    0.88744866846743 
   1.65112945995024    0.90143586628104 
   1.64425119758674    0.91530824254824 
   1.63726344603269    0.92906710067004 
   1.63016882654798    0.94271328520787 
   1.62297003261962    0.95624721040702 
   1.61566984999760    0.96966889266874 
   1.60827117035656    0.98297798581980 
   1.60077700104441    0.99617381896413 
   1.59319046930967    1.00925543573336 
   1.58551482334265    1.02222163488885 
   1.57775342850268    1.03507101129346 
   1.56990976085960    1.04780199749028 
   1.56198739636275    1.06041290512265 
   1.55398999757775    1.07290196663829 
   1.54592129630617    1.08526737658891 
   1.53778507394515    1.09750733299371 
   1.52958513802891    1.10962007797040 
   1.52132529686547    1.12160393795465 
   1.51300933096473    1.13345736247330 
   1.50464096333979    1.14517896156028 
   1.49622382770476    1.15676754052273 
   1.48776143685582    1.16822213195027 
   1.47925715056951    1.17954202351484 
   1.47071414545116    1.19072678139849 
   1.46213538626839    1.20177626791746 
   1.45352360120526    1.21269065332125 
   1.44488126059379    1.22347042056445 
   1.43621056136916    1.23411636336506 
   1.42751341662300    1.24462957675203 
   1.41879145212071    1.25501144088578 
   1.41004600879912    1.26526359785301 
   1.40127815259384    1.27538792272523 
   1.39248869015593    1.28538648906375 
   1.38367819124999    1.29526153058692 
   1.37484701594819    1.30501539953414 
   1.36599534692892    1.31465052368836 
   1.35712322467318    1.32416936272908 
   1.34823058555899    1.33357436588412 
   1.33931730053158    1.34286793144462 
   1.33038321427273    1.35205236988044 
   1.32142818266358    1.36112987080183 
   1.31245210861038    1.37010247510073 
   1.30345497433670    1.37897205207787 
   1.29443687051050    1.38774028242093 
   1.28539802071883    1.39640864639616 
   1.27633880200322    1.40497841770375 
   1.26725976036563    1.41345066201715 
   1.25816162224130    1.42182624038229 
   1.24904530114213    1.43010581631761 
   1.23991190061894    1.43828986668817 
   1.23076271289540    1.44637869517939 
   1.22159921433197    1.45437244848487 
   1.21242305709584    1.46227113413048 
   1.20323605810747    1.47007464016557 
   1.19404018460090    1.47778275577484 
   1.18483753725904    1.48539519315524 
   1.17563033023923    1.49291160980712 
   1.16642086899354    1.50033163163757 
   1.15721152525510    1.50765487604651 
   1.14800471013440    1.51488097536845 
   1.13880284485244    1.52200959978961 
   1.12960833018888    1.52904048002988 
   1.12042351440350    1.53597342882150 
   1.11125066089508    1.54280836137760 
   1.10209191560477    1.54954531380963 
   1.09294927559724    1.55618445962890 
   1.08382455901863    1.56272612328152 
   1.07471937794466    1.56917079087308 
   1.06563511438573    1.57551911711577 
   1.05657290089748    1.58177192877209 
   1.04753360596607    1.58793022380807 
   1.03851782538344    1.59399516673543 
   1.02952587951592    1.59996807961009 
   1.02055781729812    1.60585042942420 
   1.01161342646096    1.61164381164355 
   1.00269225035172    1.61734993088570 
   0.99379361040845    1.62297057874838 
   0.98491663417149    1.62850760998473 
   0.97606028749317    1.63396291721038 
   0.96722341045109    1.63933840543436 
   0.95840475536341    1.64463596665299 
   0.94960302621262    1.64985745576272 
   0.94081691781524    1.65500466795211 
   0.93204515406059    1.66007931866760 
   0.92328652370835    1.66508302612352 
   0.91453991328247    1.67001729720110 
   0.90580433587072    1.67488351645665 
   0.89707895571050    1.67968293880401 
   0.88836310777009    1.68441668534244 
   0.87965631257851    1.68908574264838 
   0.87095828589350    1.69369096481032 
   0.86226894376798    1.69823307835722 
   0.85358840288477    1.70271268925789 
   0.84491697690110    1.70713029206998 
   0.83625516881634    1.71148628040598 
   0.82760366014961    1.71578095880625 
   0.81896329696184    1.72001455524320 
   0.81033507345432    1.72418723440689 
   0.80172011313062    1.72829911108086 
   0.79311964816246    1.73235026382721 
   0.78453499689648    1.73634074836539 
   0.77596754007768    1.74027061091083 
   0.76741869572673    1.74413990090208 
   0.75888989324767    1.74794868339574 
   0.75038254677454    1.75169705056876 
   0.74189802840185    1.75538513259354 
   0.73343764143331    1.75901310731786 
   0.72500259439823    1.76258120899360 
   0.71659397610480    1.76608973548412 
   0.70821273256758    1.76953905418821 
   0.69985964616593    1.77292960613456 
   0.69153531788655    1.77626190851224 
   0.68324015299796    1.77953655515327 
   0.67497435091536    1.78275421529957 
   0.66673789947205    1.78591563026974 
   0.65853057414061    1.78902160845587 
   0.65035194217252    1.79207301838883 
   0.64220137188694    1.79507078041210 
   0.63407804675401    1.79801585682621 
   0.62598098414797    1.80090924114029 
   0.61790905808044    1.80375194639126 
   0.60986102546191    1.80654499322595 
   0.60183555492930    1.80928939775746 
   0.59383125755852    1.81198615989548 
   0.58584671835231    1.81463625215377 
   0.57788052774068    1.81724060957990 
   0.56993131199466    1.81980012074608 
   0.56199776187027    1.82231562034225 
   0.55407865854570    1.82478788320611 
   0.54617289638297    1.82721762019944 
   0.53827950184795    1.82960547564636 
   0.53039764841140    1.83195202661045 
   0.52252666707820    1.83425778361891 
   0.51466605266536    1.83652319300241 
   0.50681546576345    1.83874864038329 
   0.49897473074483    1.84093445541197 
   0.49114382996567    1.84308091725034 
   0.48332289467689    1.84518826087563 
   0.47551219290880    1.84725668370864 
   0.46771211490301    1.84928635264823 
   0.45992315639092    1.85127741104831 
   0.45214590028163    1.85322998574804 
   0.44438099704248    1.85514419373662 
   0.43662914429236    1.85702014859812 
   0.42889106586129    1.85885796636250 
   0.42116749079511    1.86065777093940 
   0.41345913254251    1.86241969879864 
   0.40576666877996    1.86414390309772 
   0.39809072211579    1.86583055695101 
   0.39043184212105    1.86747985605952 
   0.38279048893793    1.86909202042387 
   0.37516701890163    1.87066729537786 
   0.36756167241684    1.87220595169521 
   0.35997456448100    1.87370828502980 
   0.35240567804168    1.87517461447713 
   0.34485486048490    1.87660528054539 
   0.33732182332887    1.87800064236297 
   0.32980614526775    1.87936107444090 
   0.32230727847335    1.88068696285552 
   0.31482455810512    1.88197870119510 
   0.30735721474052    1.88323668616608 
   0.29990438947171    1.88446131321632 
   0.29246515119379    1.88565297208570 
   0.28503851565688    1.88681204263784 
   0.27762346566990    1.88793889087838 
   0.27021897192341    1.88903386549021 
   0.26282401376268    1.89009729476728 
   0.25543759936483    1.89112948423657 
   0.24805878468880    1.89213071481193 
   0.24068669073058    1.89310124171831 
   0.23332051857503    1.89404129398562 
   0.22595956192762    1.89495107469870 
   0.21860321679653    1.89583076176089 
   0.21125098819691    1.89668050931305 
   0.20390249374564    1.89750044953436 
   0.19655746420627    1.89829069493585 
   0.18921574103317    1.89905134085655 
   0.18187727113078    1.89978246825846 
   0.17454209901631    1.90048414652943 
   0.16721035670986    1.90115643639007 
   0.15988225163024    1.90179939262577 
   0.15255805287951    1.90241306675136 
   0.14523807624111    1.90299750934975 
   0.13792266829579    1.90355277221022 
   0.13061218999688    1.90407891003274 
   0.12330700010688    1.90457598184476 
   0.11600743883664    1.90504405192317 
   0.10871381207386    1.90548319038967 
   0.10142637653054    1.90589347329797 
   0.09414532616959    1.90627498240237 
   0.08687078021392    1.90662780445054 
   0.07960277305299    1.90695203021039 
   0.07234124629951    1.90724775309616 
   0.06508604323717    1.90751506762097 
   0.05783690582672    1.90775406756012 
   0.05059347440112    1.90796484406516 
   0.04335529009446    1.90814748362576 
   0.03612179999131    1.90830206612533 
   0.02889236489062    1.90842866289148 
   0.02166626950816    1.90852733498382 
   0.01444273485334    1.90859813161375 
   0.00722093244970    1.90864108892481 
  -0.00000000000226    1.90865622901178 


==> anc/a1.2_M512.dat <==
  -0.00000000000000    1.86307264690254 
  -0.01059137234696    1.86304173854083 
  -0.02118377333940    1.86294804327201 
  -0.03177820814243    1.86279151477791 
  -0.04237564840131    1.86257207681174 
  -0.05297702048064    1.86228962451402 
  -0.06358319886550    1.86194402588722 
  -0.07419500522274    1.86153512331156 
  -0.08481321286682    1.86106273476551 
  -0.09543855574464    1.86052665468980 
  -0.10607174062222    1.85992665426946 
  -0.11671346100507    1.85926248121068 
  -0.12736441140876    1.85853385892073 
  -0.13802530089940    1.85774048527242 
  -0.14869686519832    1.85688203092265 
  -0.15937987703290    1.85595813738551 
  -0.17007515465723    1.85496841482009 
  -0.18078356856331    1.85391243971967 
  -0.19150604627435    1.85278975246921 
  -0.20224357487677    1.85159985500355 
  -0.21299720061577    1.85034220862248 
  -0.22376802465819    1.84901623231487 
  -0.23455719403607    1.84762130176791 
  -0.24536588701238    1.84615674949215 
  -0.25619529257851    1.84462186623220 
  -0.26704658457514    1.84301590397013 
  -0.27792089179823    1.84133808043679 
  -0.28881926637589    1.83958758506966 
  -0.29974265337344    1.83776358589308 
  -0.31069186497590    1.83586523681873 
  -0.32166756246063    1.83389168447821 
  -0.33267024862290    1.83184207387468 
  -0.34370027226210    1.82971555196005 
  -0.35475784507219    1.82751126864706 
  -0.36584306984212    1.82522837479100 
  -0.37695597764823    1.82286601722661 
  -0.38809657073345    1.82042333102923 
  -0.39926486734335    1.81789942967755 
  -0.41046094479643    1.81529339373920 
  -0.42168497766598    1.81260425900059 
  -0.43293726881674    1.80983100466842 
  -0.44421827219009    1.80697254235306 
  -0.45552860722938    1.80402770609862 
  -0.46686906569771    1.80099524375836 
  -0.47824061197881    1.79787380963388 
  -0.48964437794496    1.79466195850004 
  -0.50108165292008    1.79135814099060 
  -0.51255386856653    1.78796070076363 
  -0.52406257764411    1.78446787389642 
  -0.53560942506261    1.78087779145779 
  -0.54719610943152    1.77718848612355 
  -0.55882433384728    1.77339790391518 
  -0.57049574568682    1.76950392163353 
  -0.58221186688516    1.76550437028204 
  -0.59397401800884    1.76139706380161 
  -0.60578324137124    1.75717983183558 
  -0.61764022977723    1.75285055416855 
  -0.62954526824026    1.74840719405791 
  -0.64149819563619    1.74384782706031 
  -0.65349839203759    1.73917066222037 
  -0.66554479518177    1.73437405269071 
  -0.67763594679782    1.72945649394249 
  -0.68977006637037    1.72441660862125 
  -0.70194514714665    1.71925311864705 
  -0.71415906681380    1.71396480618552 
  -0.72640970398322    1.70855046644662 
  -0.73869505119333    1.70300885575707 
  -0.75101331600792    1.69733863890035 
  -0.76336300338183    1.69153833929276 
  -0.77574297494053    1.68560629521107 
  -0.78815248335549    1.67954062411784 
  -0.80059118263080    1.67333919631872 
  -0.81305911699744    1.66699961792467 
  -0.82555669242557    1.66051922257811 
  -0.83808463489085    1.65389507076894 
  -0.85064393901724    1.64712395588803 
  -0.86323580929106    1.64020241638956 
  -0.87586159460319    1.63312675443386 
  -0.88852271534166    1.62589306192173 
  -0.90122058160157    1.61849725567016 
  -0.91395650104491    1.61093512336179 
  -0.92673157621133    1.60320238168390 
  -0.93954659293683    1.59529474669817 
  -0.95240190423314    1.58720801507592 
  -0.96529731640055    1.57893815260711 
  -0.97823198635842    1.57048138470520 
  -0.99120434005053    1.56183428181294 
  -1.00421202163535    1.55299383202654 
  -1.01725188124945    1.54395749307946 
  -1.03032000626425    1.53472321718226 
  -1.04341179683299    1.52528944397745 
  -1.05652208236961    1.51565505986209 
  -1.06964527128532    1.50581932477568 
  -1.08277552310684    1.49578177091207 
  -1.09590692970557    1.48554208024817 
  -1.10903369180150    1.47509995000735 
  -1.12215027746434    1.46445495589091 
  -1.13525155166955    1.45360642306502 
  -1.14833286895737    1.44255331345990 
  -1.16139012525612    1.43129413617551 
  -1.17441976859318    1.41982688495439 
  -1.18741877205818    1.40814900424971 
  -1.20038457467706    1.39625738275836 
  -1.21331499741988    1.38414837184005 
  -1.22620814141749    1.37181782518743 
  -1.23906227471887    1.35926115654976 
  -1.25187571200628    1.34647341301439 
  -1.26464669010167    1.33344936299862 
  -1.27737324037972    1.32018359915366 
  -1.29005305881487    1.30667065737621 
  -1.30268337450906    1.29290515260998 
  -1.31526081920162    1.27888193096561 
  -1.32778130204097    1.26459623493379 
  -1.34023989639540    1.25004387553313 
  -1.35263074694210    1.23522140165849 
  -1.36494700629912    1.22012625441143 
  -1.37718080947587    1.20475689240544 
  -1.38932329250243    1.18911287447055 
  -1.40136465768624    1.17319488800927 
  -1.41329428373199    1.15700471542924 
  -1.42510087376808    1.14054513617464 
  -1.43677263015267    1.12381976831834 
  -1.44829744108145    1.10683285966451 
  -1.45966306236426    1.08958904408767 
  -1.47085727716341    1.07209308264671 
  -1.48186801846795    1.05434961134430 
  -1.49268344192933    1.03636291694223 
  -1.50329194146189    1.01813676003843 
  -1.51368210456928    0.99967426002175 
  -1.52384260957703    0.98097785122568 
  -1.53376207056529    0.96204931350951 
  -1.54342883894865    0.94288987554762 
  -1.55283077140210    0.92350038516458 
  -1.56195497398812    0.90388153955673 
  -1.57078753051649    0.88403416822472 
  -1.57931322181330    0.86395956324647 
  -1.58751524053808    0.84365985314682 
  -1.59537490597691    0.82313841761591 
  -1.60287138318103    0.80240033851549 
  -1.60998141276536    0.78145287799212 
  -1.61667905891207    0.76030596611323 
  -1.62293548470272    0.73897266987623 
  -1.62871876235011    0.71746960361828 
  -1.63399372217928    0.69581723103177 
  -1.63872183499027    0.67404000341036 
  -1.64286110960834    0.65216628142317 
  -1.64636596883474    0.63022800141920 
  -1.64918704666078    0.60826007630407 
  -1.65127082827230    0.58629956865936 
  -1.65255904131433    0.56438474412387 
  -1.65298771113124    0.54255420718696 
  -1.65248583665514    0.52084643480907 
  -1.65097375296192    0.49930013483053 
  -1.64836145818373    0.47795591669450 
  -1.64454751519917    0.45685968001833 
  -1.63941956475565    0.43606777187315 
  -1.63285785175537    0.41565321833414 
  -1.62474313746920    0.39571122595816 
  -1.61496946588920    0.37636105356850 
  -1.60346018965206    0.35774113666509 
  -1.59018300828883    0.33999603188920 
  -1.57515835330177    0.32325743056840 
  -1.55845723878850    0.30762523045680 
  -1.54018938296587    0.29315538146734 
  -1.52048674819672    0.27985789855041 
  -1.49948854218585    0.26770361576624 
  -1.47733132847729    0.25663539548186 
  -1.45414473376176    0.24657961862861 
  -1.43005127349590    0.23745551449424 
  -1.40516833089074    0.22918161850345 
  -1.37961069695993    0.22167967211872 
  -1.35349269280517    0.21487664226647 
  -1.32692942433734    0.20870552398838 
  -1.30003707283757    0.20310543261447 
  -1.27293231886876    0.19802132218178 
  -1.24573108218377    0.19340353229967 
  -1.21854678211507    0.18920727651394 
  -1.19148831461908    0.18539213077958 
  -1.16465792244260    0.18192155137245 
  -1.13814911355806    0.17876243557523 
  -1.11204476313644    0.17588473113053 
  -1.08641551626256    0.17326109592429 
  -1.06131859065121    0.17086660744467 
  -1.03679705890649    0.16867851948764 
  -1.01287966607254    0.16667606264790 
  -0.98958120878635    0.16484028349775 
  -0.96690346642778    0.16315391659159 
  -0.94483663340021    0.16160128202865 
  -0.92336115832861    0.16016820093204 
  -0.90244985652593    0.15884192060516 
  -0.88207013412599    0.15761104197576 
  -0.86218615346173    0.15646544297316 
  -0.84276078428167    0.15539619400978 
  -0.82375722391624    0.15439546412078 
  -0.80514022485092    0.15345641934765 
  -0.78687692894147    0.15257311680499 
  -0.76893736051864    0.15174039934689 
  -0.75129466520211    0.15095379546409 
  -0.73392519194341    0.15020942832375 
  -0.71680850387278    0.14950393592111 
  -0.69992737537689    0.14883440277569 
  -0.68326779793925    0.14819830178869 
  -0.66681898488979    0.14759344417756 
  -0.65057334241425    0.14701793483052 
  -0.63452636442405    0.14647013097383 
  -0.61867641226455    0.14594860247937 
  -0.60302435405210    0.14545209326789 
  -0.58757305862134    0.14497948385149 
  -0.57232676120975    0.14452975596157 
  -0.55729033828214    0.14410196034896 
  -0.54246854439673    0.14369518918233 
  -0.52786527289598    0.14330855407274 
  -0.51348290353215    0.14294117062719 
  -0.49932179376830    0.14259214971117 
  -0.48537995700541    0.14226059528193 
  -0.47165295170756    0.14194560789083 
  -0.45813398248094    0.14164629272006 
  -0.44481419054148    0.14136177047394 
  -0.43168309013204    0.14109118952540 
  -0.41872909275061    0.14083373756544 
  -0.40594005514484    0.14058865148514 
  -0.39330379099909    0.14035522442908 
  -0.38080849914393    0.14013280968065 
  -0.36844308013928    0.13992082133423 
  -0.35619733412621    0.13971873233270 
  -0.34406205167156    0.13952607050462 
  -0.33202902251353    0.13934241352699 
  -0.32009099289366    0.13916738346239 
  -0.30824160054567    0.13900064153374 
  -0.29647530907181    0.13884188336045 
  -0.28478735295719    0.13869083485038 
  -0.27317369376353    0.13854724857121 
  -0.26163097956124    0.13841090053047 
  -0.25015649506353    0.13828158708833 
  -0.23874808977244    0.13815912197848 
  -0.22740407532025    0.13804333331159 
  -0.21612308985089    0.13793406072654 
  -0.20490393507428    0.13783115273827 
  -0.19374539877380    0.13773446455683 
  -0.18264608053715    0.13764385644887 
  -0.17160424028210    0.13755919284667 
  -0.16061768737183    0.13748034213591 
  -0.14968372306162    0.13740717714647 
  -0.13879914161307    0.13733957609826 
  -0.12796028703727    0.13727742388261 
  -0.11716315465244    0.13722061335394 
  -0.10640352090972    0.13716904651131 
  -0.09567708225481    0.13712263531781 
  -0.08497958450107    0.13708130216376 
  -0.07430692791127    0.13704497987386 
  -0.06365523892576    0.13701361140834 
  -0.05302090589260    0.13698714926919 
  -0.04240058188472    0.13696555482254 
  -0.03179116167830    0.13694879755768 
  -0.02118974167199    0.13693685446049 
  -0.01059357100957    0.13692970946477 
  -0.00000000000000    0.13692735309746 
   0.01059357097668    0.13692978223187 
   0.02118974154035    0.13693700003657 
   0.03179116138184    0.13694901602695 
   0.04240058135699    0.13696584631237 
   0.05302090506663    0.13698751395143 
   0.06365523773387    0.13701404950107 
   0.07430692628491    0.13704549164352 
   0.08497958237059    0.13708188792752 
   0.09567707954928    0.13712329544616 
   0.10640351755667    0.13716978143040 
   0.11716315057762    0.13722142354770 
   0.12796028216442    0.13727830989424 
   0.13879913586365    0.13734053853095 
   0.14968371635457    0.13740821666328 
   0.16061767962332    0.13748145945888 
   0.17160423140532    0.13756038875529 
   0.18264607044206    0.13764513177817 
   0.19374538736695    0.13773582019556 
   0.20490392225857    0.13783258962754 
   0.21612307552538    0.13793557985924 
   0.22740405937988    0.13804493573308 
   0.23874807210774    0.13816080878857 
   0.25015647556032    0.13828335944483 
   0.26163095810020    0.13841275965411 
   0.27317367021975    0.13854919575192 
   0.28478732719963    0.13869287145468 
   0.29647528096265    0.13884401083995 
   0.30824156993969    0.13900286143445 
   0.32009095963736    0.13916969743502 
   0.33202898644426    0.13934482333835 
   0.34406201261645    0.13952857805025 
   0.35619729190096    0.13972133965102 
   0.36844303454673    0.13992353062232 
   0.38080844997242    0.14013562331177 
   0.39330373802062    0.14035814497149 
   0.40593999811303    0.14059168172191 
   0.41872903139843    0.14083688051434 
   0.43168302416940    0.14109444845789 
   0.44481411965264    0.14136514893221 
   0.45813390632182    0.14164979453126 
   0.47165286990296    0.14194923717775 
   0.48537986914615    0.14226435647000 
   0.49932169940831    0.14259604753216 
   0.51348280218546    0.14294521012045 
   0.52786516403361    0.14331274058559 
   0.54246842744330    0.14369952837142 
   0.55729021261216    0.14410645818482 
   0.57232662614333    0.14453441873871 
   0.58757291341907    0.14498431820621 
   0.60302419790880    0.14545710620608 
   0.61867624430173    0.14595380141584 
   0.63452618368048    0.14647552378484 
   0.65057314783458    0.14702352992049 
   0.66681877531061    0.14759925056086 
   0.68326757207233    0.14820432918739 
   0.69992713178898    0.14884066173423 
   0.71680824096122    0.14951043793958 
   0.73392490790682    0.15021618601221 
   0.75129435800473    0.15096082272164 
   0.76893702784686    0.15174771157057 
   0.78687656815037    0.15258073113485 
   0.80513983289826    0.15346435495578 
   0.82375679728059    0.15440374255285 
   0.84276031886055    0.15540483958814 
   0.86218564444462    0.15647448327093 
   0.88206957583573    0.15762050837117 
   0.90244924222016    0.15885184892595 
   0.92336047995053    0.16017863220067 
   0.94483588126486    0.16161226332069 
   0.96690262882549    0.16316550202305 
   0.98958027147935    0.16485253536063 
   1.01287861165280    0.16668905271819 
   1.03679586597204    0.16869233053455 
   1.06131723274433    0.17088133497393 
   1.08641396049352    0.17327685019040 
   1.11204296839165    0.17590163945152 
   1.13814702815737    0.17878064497640 
   1.16465548106639    0.18194123156910 
   1.19148543426831    0.18541347747807 
   1.21854335679386    0.18923051495725 
   1.24572697590302    0.19342892089576 
   1.27292735646121    0.19804915591245 
   1.30003102795731    0.20313604570039 
   1.32692200391223    0.20873929094148 
   1.35348351717144    0.21491397593523 
   1.37959927504385    0.22172101655444 
   1.40515403032575    0.22922743338304 
   1.43003328685058    0.23750624645011 
   1.45412204468576    0.24663565343611 
   1.47730268624576    0.25669698451979 
   1.49945246015355    0.26777077245149 
   1.52044154965773    0.27993026879250 
   1.54013332150106    0.29323210976702 
   1.55838870885307    0.30770486836885 
   1.57507617030387    0.32333795266570 
   1.59008668240537    0.34007500925230 
   1.60335008222563    0.35781605322680 
   1.61484674840058    0.37642966728511 
   1.62460956689265    0.39577184393858 
   1.63271546175692    0.41570480627540 
   1.63927038588224    0.43610990718009 
   1.64439338817390    0.45689241492918 
   1.64820394608328    0.47797962067664 
   1.65081412574183    0.49931535868252 
   1.65232509613049    0.52085381116592 
   1.65282663238009    0.54255438558923 
   1.65239821642581    0.56437835264096 
   1.65111070580536    0.58628719365560 
   1.64902796456288    0.60824225367032 
   1.64620818074179    0.63020521461079 
   1.64270480533280    0.65213896328145 
   1.63856715624324    0.67400853989988 
   1.63384077452689    0.69578196578015 
   1.62856762425700    0.71743084262294 
   1.62278621435017    0.73893068603212 
   1.61653169932758    0.76026100339124 
   1.60983599567551    0.78140515519840 
   1.60272793190012    0.80235005262048 
   1.59523343756733    0.82308574667126 
   1.58737576742000    0.84360495882441 
   1.57917575295698    0.86390259303825 
   1.57065207231758    0.88397525734399 
   1.56182153090103    0.90382081257837 
   1.55269934638757    0.92343795743934 
   1.54329943377788    0.94282585442093 
   1.53363468601228    0.96198379937165 
   1.52371724552383    0.98091093841535 
   1.51355876004361    0.99960603760208 
   1.50317061462382    1.01806731246012 
   1.49256413002174    1.03629232460650 
   1.48175071774435    1.05427795107574 
   1.47074198280610    1.07202042808514 
   1.45954976840473    1.08951546600711 
   1.44818614033358    1.10675842622787 
   1.43666331416755    1.12374454527597 
   1.42499353281686    1.14046918701599 
   1.41318890682031    1.15692810149646 
   1.40126123260116    1.17311766858218 
   1.38922180588974    1.18903510683146 
   1.37708124694339    1.20467863189193 
   1.36484935253964    1.22004755446361 
   1.35253498586859    1.23514231386620 
   1.34014601128066    1.24996444968661 
   1.32768927565443    1.26451651908002 
   1.31517063393689    1.27880197147103 
   1.30259501249729    1.29282499422924 
   1.28996650202068    1.30659034332558 
   1.27728847067782    1.32010317118757 
   1.26456368933385    1.33336886148708 
   1.25179446201921    1.34639287701965 
   1.23898275738392    1.35918062389992 
   1.22613033863386    1.37173733254579 
   1.21323889110268    1.38406795476831 
   1.20031014673160    1.39617707577270 
   1.18734600434223    1.40806884086857 
   1.17434864286876    1.41974689773723 
   1.16132062313338    1.43121435675183 
   1.14826497183309    1.44247377254862 
   1.13518524066413    1.45352715048429 
   1.12208553336107    1.46437598055939 
   1.10897049499283    1.47502129993819 
   1.09584526015055    1.48546378253799 
   1.08271536030392    1.49570385172708 
   1.06958659426333    1.50574180933811 
   1.05646486969900    1.51557797243942 
   1.04335602665749    1.52521280787731 
   1.03026565635179    1.53464705475505 
   1.01719892905967    1.54388182573022 
   1.00416044439971    1.55291868023666 
   0.99115411486033    1.56175966517155 
   0.97818309025563    1.57040732194901 
   0.96524972646638    1.57886466166711 
   0.95235559766993    1.58713511312864 
   0.93950154713971    1.59522245021920 
   0.92668776882735    1.60313070650123 
   0.91391391001815    1.61086408470715 
   0.90117918520440    1.61842686822649 
   0.88848249219268    1.62582333986583 
   0.87582252367341    1.63305771147342 
   0.86319786989989    1.64013406579422 
   0.85060711082027    1.64705631051442 
   0.83804889786082    1.65382814307961 
   0.82552202682822    1.66045302465445 
   0.81302550336317    1.66693416147405 
   0.80055860172345    1.67327449267569 
   0.78812091613898    1.67947668423998 
   0.77571240254474    1.68554312966969 
   0.76333340706878    1.69147595825951 
   0.75098467713998    1.69727705213059 
   0.73866735120492    1.70294807257177 
   0.72638292435775    1.70849049571454 
   0.71413318906736    1.71390565630764 
   0.70192015281958    1.71919479754527 
   0.68974593702735    1.72435912373327 
   0.67761266403653    1.72939985222413 
   0.66552234064936    1.73431826062659 
   0.65347674745383    1.73911572584302 
   0.64147734282131    1.74379375197714 
   0.62952518914547    1.74835398548471 
   0.61762090651561    1.75279821696779 
   0.60576465624697    1.75712837055729 
   0.59395615354271    1.76134648272466 
   0.58219470583529    1.76545467345363 
   0.57047927106351    1.76945511290525 
   0.55880852892181    1.77334998697420 
   0.54718095773914    1.77714146451828 
   0.53559491040035    1.78083166861771 
   0.52404868406416    1.78442265314641 
   0.51254058036638    1.78791638533313 
   0.50106895463024    1.79131473401847 
   0.48963225431528    1.79461946303573 
   0.47822904796399    1.79783222863565 
   0.46685804644273    1.80095458008915 
   0.45551811805514    1.80398796251994 
   0.44420829857966    1.80693372151743 
   0.43292779640243    1.80979310911075 
   0.42167599221751    1.81256729112897 
   0.41045243221052    1.81525735582569 
   0.39925681363483    1.81786432384967 
   0.38808896202815    1.82038915926294 
   0.37694880017794    1.82283278134151 
   0.36583630994143    1.82519607644855 
   0.35475148917729    1.82747990935217 
   0.34369430691123    1.82968513306649 
   0.33266466045803    1.83181259659405 
   0.32166233823008    1.83386314989222 
   0.31068699153708    1.83583764589390 
   0.29973811769541    1.83773693949713 
   0.28881505554126    1.83956188398827 
   0.27791699300385    1.84131332538988 
   0.26704298513159    1.84299209562661 
   0.25619197990819    1.84459900522246 
   0.24536284864626    1.84613483641783 
   0.23455441760931    1.84760033720891 
   0.22376549790492    1.84899621683349 
   0.21299491136321    1.85032314276520 
   0.20224151103906    1.85158173930080 
   0.19150419584629    1.85277258743365 
   0.18078191961424    1.85389622584348 
   0.17007369532517    1.85495315257171 
   0.15937859551903    1.85594382720611 
   0.14869574976184    1.85686867322274 
   0.13802433985287    1.85772808042865 
   0.12736359311374    1.85852240727322 
   0.11671277386817    1.85925198306091 
   0.10607117309151    1.85991710987905 
   0.09543809630625    1.86051806428021 
   0.08481285004184    1.86105509851890 
   0.07419472756414    1.86152844137281 
   0.06358299495517    1.86193829836716 
   0.05297687892626    1.86228485149364 
   0.04237555783307    1.86256825834718 
   0.03177815720956    1.86278865090570 
   0.02118375070634    1.86294613401420 
   0.01059136668926    1.86304078390937 
  -0.00000000000000    1.86307264690254 


==> anc/a1.325_M768.dat <==
   0.00000270526440    1.94020618766403 
  -0.00733403346607    1.94019313790268 
  -0.01467187098806    1.94015259851187 
  -0.02201186374971    1.94008360523723 
  -0.02935504362222    1.93998705286473 
  -0.03670235087238    1.93986194486628 
  -0.04405467653912    1.93970914630863 
  -0.05141277047242    1.93952763493767 
  -0.05877731795946    1.93931825388998 
  -0.06614882453677    1.93907996431039 
  -0.07352772826272    1.93881359715080 
  -0.08091426226348    1.93851810735346 
  -0.08830860327543    1.93819432397082 
  -0.09571071208952    1.93784120593686 
  -0.10312051822123    1.93745958974003 
  -0.11053773769332    1.93704844684323 
  -0.11796209303049    1.93660862818451 
  -0.12539310724121    1.93613912338361 
  -0.13283035783138    1.93564080142209 
  -0.14027324543516    1.93511267187887 
  -0.14772128019418    1.93455562124321 
  -0.15517382322861    1.93396867654264 
  -0.16263040350800    1.93335273685990 
  -0.17009043020888    1.93270683984604 
  -0.17755353808108    1.93203188813919 
  -0.18501926868541    1.93132691938595 
  -0.19248744222663    1.93059282738866 
  -0.19995780571232    1.92982863638029 
  -0.20743042931096    1.92903521684564 
  -0.21490531965987    1.92821156489615 
  -0.22238283906500    1.92735851280259 
  -0.22986328256652    1.92647501437803 
  -0.23734731877475    1.92556185030509 
  -0.24483552990922    1.92461792043923 
  -0.25232887377585    1.92364394399304 
  -0.25982818680961    1.92263875960458 
  -0.26733466759238    1.92160302034425 
  -0.27484934386589    1.92053550225213 
  -0.28237357894817    1.91943679396387 
  -0.28990850459828    1.91830561422117 
  -0.29745555254739    1.91714249569307 
  -0.30501585581837    1.91594611173476 
  -0.31259080817748    1.91471695374380 
  -0.32018143688945    1.91345366722432 
  -0.32778899309205    1.91215672180510 
  -0.33541429891865    1.91082475649755 
  -0.34305837156003    1.90945824134964 
  -0.35072174722037    1.90805583169688 
  -0.35840514101357    1.90661802035447 
  -0.36610874943913    1.90514350066163 
  -0.37383294739899    1.90363280812766 
  -0.38157756994938    1.90208469215297 
  -0.38934264679544    1.90049974612786 
  -0.39712766317170    1.89887678785550 
  -0.40493233133608    1.89721647722921 
  -0.41275582969781    1.89551770555253 
  -0.42059761019755    1.89378120006485 
  -0.42845661430339    1.89200592252582 
  -0.43633211475821    1.89019266000110 
  -0.44422290678771    1.88834043323900 
  -0.45212818247015    1.88645007326432 
  -0.46004669536799    1.88452064022636 
  -0.46797766563584    1.88255298548896 
  -0.47591991619987    1.88054618178486 
  -0.48387280657758    1.87850107065042 
  -0.49183533861470    1.87641670489664 
  -0.49980711681062    1.87429388142661 
  -0.50778742147796    1.87213159723018 
  -0.51577619319290    1.86993056783094 
  -0.52377307115188    1.86768969820696 
  -0.53177839931462    1.86540958730531 
  -0.53979222783557    1.86308901543836 
  -0.54781533869599    1.86072843541740 
  -0.55584820852814    1.85832647801145 
  -0.56389205216202    1.85588343022388 
  -0.57194774602039    1.85339776027228 
  -0.58001688906220    1.85086958331749 
  -0.58810068716270    1.84829720710624 
  -0.59620103231038    1.84568058505651 
  -0.60431934982499    1.84301788322294 
  -0.61245769811951    1.84030892009584 
  -0.62061758197019    1.83755175497860 
  -0.62880107638783    1.83474611326274 
  -0.63700961013181    1.83188999575748 
  -0.64524511795850    1.82898308767720 
  -0.65350879893170    1.82602338804943 
  -0.66180230134990    1.82301060029983 
  -0.67012646004965    1.81994278067477 
  -0.67848251764504    1.81681970819680 
  -0.68687084402362    1.81363955110591 
  -0.69529219630907    1.81040221409472 
  -0.70374642233488    1.80710602207370 
  -0.71223376023604    1.80375104293019 
  -0.72075352615906    1.80033578838197 
  -0.72930545291134    1.79686051094955 
  -0.73788836082866    1.79332392217632 
  -0.74650153373112    1.78972646295663 
  -0.75514337094292    1.78606703986748 
  -0.76381279808256    1.78234626836826 
  -0.77250789780668    1.77856322833512 
  -0.78122735272252    1.77471867989228 
  -0.78996905245980    1.77081183943933 
  -0.79873156612554    1.76684356799100 
  -0.80751272363035    1.76281316906753 
  -0.81631111541296    1.75872154946098 
  -0.82512464633839    1.75456804039031 
  -0.83395206068126    1.75035353066150 
  -0.84279146716885    1.74607731256123 
  -0.85164188727032    1.74174018751623 
  -0.86050174996851    1.73734133838039 
  -0.86937046121819    1.73288140796685 
  -0.87824686683376    1.72835939968258 
  -0.88713084066946    1.72377572967223 
  -0.89602171378485    1.71912915810218 
  -0.90491987870142    1.71441981600655 
  -0.91382518302039    1.70964616977942 
  -0.92273854729500    1.70480802398639 
  -0.93166032177327    1.69990352162338 
  -0.94059191618964    1.69493212399208 
  -0.94953411940312    1.68989164889819 
  -0.95848874077225    1.68478122809938 
  -0.96745689406803    1.67959838481661 
  -0.97644065185323    1.67434196828119 
  -0.98544129687187    1.66900927082344 
  -0.99446099263189    1.66359893783430 
  -1.00350100708832    1.65810812349033 
  -1.01256340398644    1.65253537325755 
  -1.02164924464945    1.64687781627995 
  -1.03076030521403    1.64113401665476 
  -1.03989726243281    1.63530119989258 
  -1.04906144155521    1.62937806878502 
  -1.05825299121452    1.62336206127776 
  -1.06747266544763    1.61725212690998 
  -1.07671999114707    1.61104601392933 
  -1.08599508585604    1.60474300294871 
  -1.09529681929093    1.59834122204628 
  -1.10462466649711    1.59184033528731 
  -1.11397686300857    1.58523888568109 
  -1.12335229111523    1.57853693732466 
  -1.13274862669374    1.57173344719306 
  -1.14216425503002    1.56482886065421 
  -1.15159640646455    1.55782251394419 
  -1.16104309758450    1.55071518351085 
  -1.17050125263683    1.54350652154697 
  -1.17996866592696    1.53619755997024 
  -1.18944210634989    1.52878818153395 
  -1.19891929732697    1.52127957927679 
  -1.20839700254889    1.51367176559070 
  -1.21787302047388    1.50596598780732 
  -1.22734425016900    1.49816227734722 
  -1.23680869799407    1.49026182194241 
  -1.24626352300492    1.48226455682313 
  -1.25570705374681    1.47417149409476 
  -1.26513681289985    1.46598235799812 
  -1.27455154204529    1.45769787227077 
  -1.28394920512109    1.44931744188802 
  -1.29332901873114    1.44084139980320 
  -1.30268943374737    1.43226873812137 
  -1.31203016848277    1.42359931622904 
  -1.32135016774040    1.41483164480686 
  -1.33064963629166    1.40596505771154 
  -1.33992797513033    1.39699755227087 
  -1.34918581342129    1.38792792705576 
  -1.35842292281259    1.37875368125992 
  -1.36764024737308    1.36947311951924 
  -1.37683779844721    1.36008331179166 
  -1.38601668385508    1.35058216469939 
  -1.39517698760544    1.34096644137766 
  -1.40431980136040    1.33123379674035 
  -1.41344509487782    1.32138085466380 
  -1.42255375395747    1.31140520258581 
  -1.43164544831286    1.30130352163563 
  -1.44072068053567    1.29107353456597 
  -1.44977865792815    1.28071218347181 
  -1.45881935630371    1.27021752458176 
  -1.46784140114487    1.25958694826118 
  -1.47684414843818    1.24881901476299 
  -1.48582557862637    1.23791171224949 
  -1.49478439452413    1.22686422906493 
  -1.50371792935033    1.21567524725284 
  -1.51262425957054    1.20434464889454 
  -1.52150012631017    1.19287184460711 
  -1.53034305917591    1.18125741352650 
  -1.53914930895668    1.16950146807644 
  -1.54791597740035    1.15760522882405 
  -1.55663895851613    1.14556942802855 
  -1.56531506902591    1.13339582156034 
  -1.57393999577334    1.12108563417232 
  -1.58251042201263    1.10864101086104 
  -1.59102197918825    1.09606350648937 
  -1.59947136507273    1.08335547853496 
  -1.60785429915499    1.07051862290467 
  -1.61616762951370    1.05755530932631 
  -1.62440729186376    1.04446716437475 
  -1.63257040261100    1.03125635028646 
  -1.64065322198019    1.01792419583218 
  -1.64865323075848    1.00447241946739 
  -1.65656709780362    0.99090180902478 
  -1.66439273761153    0.97721339097581 
  -1.67212728207784    0.96340716090187 
  -1.67976911552783    0.94948320191643 
  -1.68731585027759    0.93544046897297 
  -1.69476633557446    0.92127786044068 
  -1.70211863670932    0.90699305963023 
  -1.70937201478236    0.89258356315874 
  -1.71652491008830    0.87804558168703 
  -1.72357689078055    0.86337502623905 
  -1.73052664281874    0.84856646648556 
  -1.73737388701767    0.83361407137316 
  -1.74411737935444    0.81851061755656 
  -1.75075679663310    0.80324837420033 
  -1.75729075131037    0.78781814750259 
  -1.76371864478783    0.77221009296370 
  -1.77003869877598    0.75641277639709 
  -1.77624977053378    0.74041389270021 
  -1.78234939666816    0.72419932199780 
  -1.78833555481378    0.70775373486238 
  -1.79420470403105    0.69105962724979 
  -1.79995346045672    0.67409780104610 
  -1.80557659902649    0.65684637572316 
  -1.81106858358252    0.63928115150869 
  -1.81642146404379    0.62137461871911 
  -1.82162615876798    0.60309623428392 
  -1.82667013187768    0.58441147003076 
  -1.83153825347338    0.56528203802477 
  -1.83621005084985    0.54566499345272 
  -1.84065982550792    0.52551285740619 
  -1.84485305634325    0.50477260591606 
  -1.84874506241758    0.48338530467820 
  -1.85227546900477    0.46128429837505 
  -1.85536341348554    0.43839329951682 
  -1.85789659353232    0.41462253945662 
  -1.85971634191345    0.38986474141632 
  -1.86058911697915    0.36399216351405 
  -1.86015908470658    0.33686478836384 
  -1.85786660417826    0.30837436311982 
  -1.85283191915953    0.27858679694690 
  -1.84378381306545    0.24807633152553 
  -1.82934669374334    0.21838499635467 
  -1.80904891748757    0.19186749076934 
  -1.78412186307433    0.17025204040242 
  -1.75671457793593    0.15361577816270 
  -1.72865304691661    0.14102838362605 
  -1.70096856494427    0.13139635201222 
  -1.67403525321207    0.12384114965114 
  -1.64789301223645    0.11774515621375 
  -1.62246736875165    0.11270235717093 
  -1.59766957790925    0.10844049108467 
  -1.57342469562950    0.10477868339418 
  -1.54967519106187    0.10158713083607 
  -1.52637474309014    0.09877519725554 
  -1.50348402359923    0.09627207790709 
  -1.48096668984316    0.09402673157113 
  -1.45878893112886    0.09199625710246 
  -1.43691890794682    0.09014969693141 
  -1.41532813802188    0.08845931031846 
  -1.39399184290849    0.08690560675289 
  -1.37289021502105    0.08546988434043 
  -1.35200837480123    0.08413964743476 
  -1.33133691863717    0.08290182770861 
  -1.31087130508131    0.08174830940973 
  -1.29061181459732    0.08066959203256 
  -1.27056259632777    0.07966032275434 
  -1.25073132823910    0.07871327549217 
  -1.23112816779249    0.07782484646653 
  -1.21176532679283    0.07698927106578 
  -1.19265607232230    0.07620406047479 
  -1.17381433126512    0.07546440262456 
  -1.15525380849840    0.07476852936521 
  -1.13698767393724    0.07411226386150 
  -1.11902782433189    0.07349431483028 
  -1.10138467785999    0.07291094371180 
  -1.08406659085846    0.07236118672460 
  -1.06707977530747    0.07184162257799 
  -1.05042787761802    0.07135152541525 
  -1.03411203044583    0.07088771880778 
  -1.01813059783924    0.07044966372047 
  -1.00247936758572    0.07003438782779 
  -0.98715146055503    0.06964151291441 
  -0.97213765971133    0.06926825072574 
  -0.95742646935035    0.06891437403114 
  -0.94300456137255    0.06857727165160 
  -0.92885695322000    0.06825686699419 
  -0.91496753347242    0.06795072588315 
  -0.90131930971854    0.06765892591440 
  -0.88789495947574    0.06737921149932 
  -0.87467708744533    0.06711181704830 
  -0.86164874095957    0.06685466440454 
  -0.84879361635304    0.06660814274294 
  -0.83609648545679    0.06637034441269 
  -0.82354330573156    0.06614180452431 
  -0.81112152540952    0.06592077210003 
  -0.79882007808607    0.06570791250076 
  -0.78662956251207    0.06550161157226 
  -0.77454213083400    0.06530264416535 
  -0.76255156483780    0.06510950952047 
  -0.75065308809966    0.06492306902830 
  -0.73884337510397    0.06474191134736 
  -0.72712032502870    0.06456696221638 
  -0.71548304044569    0.06439687779657 
  -0.70393159444365    0.06423262886872 
  -0.69246700469702    0.06407292076503 
  -0.68109101163638    0.06391875380108 
  -0.66980605850897    0.06376886805160 
  -0.65861508377489    0.06362428149431 
  -0.64752150532987    0.06348375787739 
  -0.63652902096507    0.06334832383275 
  -0.62564158919881    0.06321675819317 
  -0.61486322961377    0.06309008924398 
  -0.60419799406651    0.06296710403336 
  -0.59364976280886    0.06284882691467 
  -0.58322220590803    0.06273404759539 
  -0.57291857831039    0.06262378211940 
  -0.56274167890625    0.06251681857187 
  -0.55269365498891    0.06241416162414 
  -0.54277597272862    0.06231459493178 
  -0.53298924644133    0.06221911030106 
  -0.52333323739365    0.06212648588337 
  -0.51380672449316    0.06203770092559 
  -0.50440754733994    0.06195152888683 
  -0.49513253181545    0.06186893861633 
  -0.48597758797814    0.06178870151334 
  -0.47693769684630    0.06171177985094 
  -0.46800706485618    0.06163694708307 
  -0.45917916814329    0.06156516391658 
  -0.45044695458385    0.06149521085925 
  -0.44180293127447    0.06142805255160 
  -0.43323939522962    0.06136248166276 
  -0.42474854132468    0.06129947194223 
  -0.41632269632557    0.06123783261923 
  -0.40795442084649    0.06117855062954 
  -0.39963672060880    0.06112045476134 
  -0.39136311829765    0.06106454754898 
  -0.38312782119637    0.06100967852409 
  -0.37492574661433    0.06095686632885 
  -0.36675263474249    0.06090498055388 
  -0.35860502213669    0.06085505468326 
  -0.35048029974149    0.06080597610455 
  -0.34237663940165    0.06075879053178 
  -0.33429300618801    0.06071239983931 
  -0.32622905014297    0.06066785860431 
  -0.31818508702932    0.06062407943873 
  -0.31016197006845    0.06058212225148 
  -0.30216105353712    0.06054090674176 
  -0.29418405757090    0.06050149491735 
  -0.28623302589205    0.06046281038542 
  -0.27831019266759    0.06042591459674 
  -0.27041794125100    0.06038973254538 
  -0.26255867787245    0.06035532315401 
  -0.25473479471597    0.06032161098265 
  -0.24694855259854    0.06028965113402 
  -0.23920205017733    0.06025836657526 
  -0.23149711734016    0.06022880792181 
  -0.22383529284701    0.06019989598953 
  -0.21621773137434    0.06017267680302 
  -0.20864519348850    0.06014606901037 
  -0.20111797093545    0.06012111444999 
  -0.19363589417790    0.06009673007023 
  -0.18619828128422    0.06007395437275 
  -0.17880396818377    0.06005170348274 
  -0.17145128549980    0.06003101376695 
  -0.16413811464489    0.06001080169888 
  -0.15686189399502    0.05999210292926 
  -0.14961970018528    0.05997383558925 
  -0.14240828072351    0.05995703607494 
  -0.13522415525500    0.05994062543481 
  -0.12806366720113    0.05992564212214 
  -0.12092309561887    0.05991101112397 
  -0.11379871502401    0.05989777393728 
  -0.10668690599810    0.05988486011629 
  -0.09958421104215    0.05987331473923 
  -0.09248743201555    0.05986207207571 
  -0.08539367104615    0.05985218082722 
  -0.07830040521660    0.05984257964283 
  -0.07120550483882    0.05983432043264 
  -0.06410727979750    0.05982634548289 
  -0.05700447188477    0.05981970915326 
  -0.04989627170308    0.05981335635786 
  -0.04278228603545    0.05980834296133 
  -0.03566252805530    0.05980361539851 
  -0.02853736390542    0.05980023008102 
  -0.02140748143580    0.05979713392648 
  -0.01427382186758    0.05979538307802 
  -0.00713753328418    0.05979392410703 
   0.00000010633411    0.05979381233597 
   0.00713774465253    0.05979399346891 
   0.01427403455489    0.05979552179586 
   0.02140769284111    0.05979734199489 
   0.02853757664998    0.05980050748482 
   0.03566273953459    0.05980396213209 
   0.04278249887514    0.05980875900787 
   0.04989648329344    0.05981384172146 
   0.05700468485712    0.05982026382751 
   0.06410749153621    0.05982696949544 
   0.07120571798110    0.05983501380284 
   0.07830061714122    0.05984334243844 
   0.08539388439539    0.05985301311051 
   0.09248764416425    0.05986297397204 
   0.09958442463539    0.05987428637097 
   0.10668711840987    0.05988590168281 
   0.11379892889873    0.05989888563613 
   0.12092330833381    0.05991219324189 
   0.12806388139580    0.05992689494292 
   0.13522436831458    0.05994194934110 
   0.14240849527798    0.05995843144229 
   0.14961991363262    0.05997530289877 
   0.15686210895115    0.05999364264754 
   0.16413832852503    0.06001241440167 
   0.17145150090177    0.06003270000490 
   0.17880418254371    0.06005346391669 
   0.18619849717900    0.06007578962518 
   0.19363610906672    0.06009864087292 
   0.20111818737282    0.06012310148141 
   0.20864540895747    0.06014813305642 
   0.21621794840680    0.06017481858054 
   0.22383550894936    0.06020211632102 
   0.23149733502284    0.06023110754516 
   0.23920226696823    0.06026074633322 
   0.24694877098888    0.06029211177025 
   0.25473501225237    0.06032415334667 
   0.26255889702986    0.06035794798349 
   0.27041815959134    0.06039244068724 
   0.27831041265311    0.06042870677564 
   0.28623324509622    0.06046568744162 
   0.29418427844698    0.06050445756121 
   0.30216127366636    0.06054395580908 
   0.31016219189866    0.06058525844383 
   0.31818530814631    0.06062730359698 
   0.32622927299212    0.06067117143453 
   0.33429322835725    0.06071580220520 
   0.34237686333598    0.06076228316576 
   0.35048052302981    0.06080955991972 
   0.35860524722446    0.06085873046906 
   0.36675285922008    0.06090874930799 
   0.37492597292683    0.06096072893632 
   0.38312804693793    0.06101363610954 
   0.39136334591058    0.06106860113763 
   0.39963694769520    0.06112460565134 
   0.40795464984172    0.06118280003309 
   0.41632292484557    0.06124218205489 
   0.42474877179228    0.06130392285379 
   0.43323962528179    0.06136703583140 
   0.44180316331506    0.06143271169027 
   0.45044718627832    0.06149997704490 
   0.45917940187012    0.06157003915780 
   0.46800729831630    0.06164193377316 
   0.47693793238716    0.06171688030711 
   0.48597782334189    0.06179391845194 
   0.49513276931417    0.06187427466232 
   0.50440778476085    0.06195698707327 
   0.51380696411067    0.06204328417245 
   0.52333347704155    0.06213219752392 
   0.53298948835608    0.06222495352939 
   0.54277621479007    0.06232057335914 
   0.55269389939709    0.06242027869459 
   0.56274192358475    0.06252307815167 
   0.57291882542587    0.06263018788019 
   0.58322245342423    0.06274060363981 
   0.59365001286330    0.06285553712593 
   0.60419824465859    0.06297397274038 
   0.61486348285676    0.06309712053579 
   0.62564184312318    0.06322395662663 
   0.63652927766502    0.06335569370984 
   0.64752176286234    0.06349130399883 
   0.65861534422036    0.06363200839725 
   0.66980631994684    0.06377678081272 
   0.68109127613833    0.06392685723214 
   0.69246727036185    0.06408122026969 
   0.70393186333894    0.06424112959326 
   0.71548331068766    0.06440558554566 
   0.72712059868493    0.06457588255649 
   0.73884365030761    0.06475105058798 
   0.75065336692207    0.06493243327550 
   0.76255184543052    0.06511910573135 
   0.77454241527514    0.06531247914907 
   0.78662984897549    0.06551169312638 
   0.79882036865922    0.06571824835619 
   0.81112181829531    0.06593137114857 
   0.82354360302896    0.06615267570230 
   0.83609678540792    0.06638149802915 
   0.84879392107049    0.06661958929450 
   0.86164904873821    0.06686641601361 
   0.87467740041430    0.06712388619938 
   0.88789527599948    0.06739161259745 
   0.90131963194771    0.06767167393072 
   0.91496785986091    0.06796383804557 
   0.92885728594822    0.06827036132904 
   0.94300489900710    0.06859116882199 
   0.95742681411495    0.06892869576123 
   0.97213801031223    0.06928302180750 
   0.98715181928073    0.06965675950190 
   1.00247973331465    0.07005013964022 
   1.01813097295733    0.07046595219513 
   1.03411241404528    0.07090457953643 
   1.05042827223064    0.07136899614623 
   1.06708018029625    0.07185974593483 
   1.08406700897245    0.07238000805061 
   1.10138510881556    0.07293051413603 
   1.11902827120114    0.07351468895290 
   1.13698813691471    0.07413350325584 
   1.15525429113916    0.07479070011245 
   1.17381483443591    0.07548757937702 
   1.19265660030821    0.07622832386912 
   1.21176588144271    0.07701471253136 
   1.23112875451410    0.07785156558753 
   1.25073195036992    0.07874138584322 
   1.27056326104147    0.07968994936225 
   1.29061252757028    0.08070087869038 
   1.31087207634186    0.08178141654528 
   1.33133775766889    0.08293694192681 
   1.35200929639365    0.08417698040367 
   1.37289123507781    0.08550968585645 
   1.39399298442669    0.08694816585534 
   1.41532942810055    0.08850497420981 
   1.43692038415983    0.09019887677296 
   1.45879064058981    0.09204945724331 
   1.48096869637002    0.09408456525889 
   1.50348640990797    0.09633531607913 
   1.52637761825620    0.09884480631109 
   1.54967869417764    0.10166436237125 
   1.57342899324205    0.10486516491841 
   1.59767484078406    0.10853841063111 
   1.62247367419824    0.11281468703778 
   1.64790007018748    0.11787605735678 
   1.67404163470170    0.12399645814625 
   1.70096984727785    0.13158418053297 
   1.72863792834527    0.14125901635118 
   1.75665942308142    0.15389929222478 
   1.78398934966420    0.17059070889933 
   1.80880062980994    0.19224356163839 
   1.82896824598628    0.21875407807056 
   1.84329895024284    0.24838991448345 
   1.85228150849204    0.27882355900680 
   1.85728273621120    0.30853838740927 
   1.85956033789552    0.33696904826470 
   1.85998507015581    0.36404934887749 
   1.85911183087703    0.38988481112417 
   1.85729406907094    0.41461286157115 
   1.85476414342226    0.43835925842202 
   1.85168010930296    0.46122988843060 
   1.84815395040493    0.48331352616882 
   1.84426635779440    0.50468577165450 
   1.84007761195543    0.52541276941620 
   1.83563234564504    0.54555309479208 
   1.83096505106936    0.56515948933945 
   1.82610141713408    0.58427923197826 
   1.82106190796440    0.60295509994620 
   1.81586165660729    0.62122526352553 
   1.81051319649011    0.63912414523397 
   1.80502561647409    0.65668221592121 
   1.79940686558892    0.67392691511187 
   1.79366248823729    0.69088239677952 
   1.78779770828104    0.70757049271402 
   1.78181591780141    0.72401037127603 
   1.77572065595233    0.74021950128314 
   1.76951395296248    0.75621319252300 
   1.76319826980253    0.77200553851850 
   1.75677475664408    0.78760883132963 
   1.75024518876644    0.80303448484920 
   1.74361017175583    0.81829233498334 
   1.73687108961128    0.83339155953301 
   1.73002827206882    0.84833988383662 
   1.72308295910615    0.86314451838377 
   1.71603543598772    0.87781129094414 
   1.70888701222376    0.89234562135706 
   1.70163812526384    0.90675159692439 
   1.69429032980960    0.92103299830417 
   1.68684436988044    0.93519232837900 
   1.67930217472698    0.94923189654657 
   1.67166489974706    0.96315280478152 
   1.66393492674429    0.97695609189919 
   1.65611387559263    0.99064167571505 
   1.64820460814355    1.00420955521252 
   1.64020921370127    1.01765870522758 
   1.63213101684602    1.03098833307463 
   1.62397254025351    1.04419672181930 
   1.61573751690172    1.05728253824899 
   1.60742883358299    1.07024362173287 
   1.59905054763095    1.08307834153037 
   1.59060581398030    1.09578432950541 
   1.58209890612154    1.10835988575869 
   1.57353312919543    1.12080265431844 
   1.56491284475500    1.13311107642753 
   1.55624137244621    1.14528300846133 
   1.54752301852784    1.15731722182053 
   1.53876096925122    1.16921196184565 
   1.52995932389741    1.18096649245072 
   1.52112098384568    1.19257959411093 
   1.51224969185903    1.20405115058738 
   1.50334792168132    1.21538058362732 
   1.49441892605925    1.22656847881926 
   1.48546463215245    1.23761495483020 
   1.47648770097090    1.24852132586590 
   1.46748943362660    1.25928840423052 
   1.45847184427174    1.26991819808676 
   1.44943558114572    1.28041214777141 
   1.44038201370670    1.29077285935524 
   1.43131117063405    1.30100227718233 
   1.42222383986301    1.31110345573803 
   1.41311952350217    1.32107867286188 
   1.40399854729969    1.33093124417463 
   1.39486003028410    1.34066358287708 
   1.38570399829599    1.35027906202617 
   1.37652936453977    1.35978002740703 
   1.36733604065053    1.36916971300075 
   1.35812292362398    1.37845021294460 
   1.34888999772005    1.38762445456658 
   1.33963632355758    1.39669413403770 
   1.33036212498439    1.40566174959517 
   1.32106677733700    1.41452850349961 
   1.31175087496179    1.42329639596688 
   1.30241421736785    1.43196609396758 
   1.29305785491353    1.44053908444199 
   1.28368207333511    1.44901550879599 
   1.27428841674302    1.45739637258851 
   1.26487767236329    1.46568134359475 
   1.25545187108032    1.47387101451667 
   1.24601227495309    1.48196466225759 
   1.23656135599796    1.48996256024433 
   1.22710078916315    1.49786369690792 
   1.21763341000776    1.50566813466198 
   1.20816121557113    1.51337468619776 
   1.19868730137021    1.52098331771018 
   1.18921387230969    1.52849278217804 
   1.17974415930625    1.53590306480165 
   1.17028044232596    1.54321297274955 
   1.16082594715951    1.55042262085198 
   1.15138288297382    1.55753097731382 
   1.14195432033857    1.56453838754037 
   1.13254224628064    1.57144407514798 
   1.12314942545397    1.57824870154350 
   1.11377747637741    1.58495182139703 
   1.10442871838356    1.59155447545587 
   1.09510427321468    1.59805659967005 
   1.08580590078399    1.60445964886737 
   1.07653413032605    1.61076395907313 
   1.06729008781519    1.61697140019294 
   1.05807366023635    1.62308269177752 
   1.04888531661756    1.62910008373379 
   1.03972430767761    1.63502462677999 
   1.03059048090042    1.64085888130845 
   1.02148251597946    1.64660414488749 
   1.01239973242591    1.65226319052686 
   1.00334035917679    1.65783745458692 
   0.99430333125778    1.66332980661088 
   0.98528659006160    1.66874170167002 
   0.97628886400093    1.67407598441339 
   0.96730799470148    1.67933401003819 
   0.95834269574196    1.68451848514035 
   0.94939089962587    1.68963056109152 
   0.94045148880568    1.69467271365505 
   0.93152265887114    1.69964581165255 
   0.92260361704797    1.70455203627850 
   0.91369295839806    1.70939192675051 
   0.90479032859760    1.71416733905137 
   0.89589481172266    1.71887846904482 
   0.88700655593149    1.72352684926511 
   0.87812517316800    1.72811234899628 
   0.86925132797892    1.73263620693160 
   0.86038515082989    1.73709800712230 
   0.85152779138317    1.74149874494534 
   0.84267984788863    1.74583777766033 
   0.83384288674208    1.75011592112515 
   0.82501789060136    1.75433237387138 
   0.81620674605569    1.75848784226524 
   0.80741071292132    1.76258143736164 
   0.79863188162441    1.76661382655699 
   0.78987166582315    1.77058410284678 
   0.78113223090804    1.77449296131665 
   0.77241501191541    1.77833954069564 
   0.76372211455846    1.78212462321347 
   0.75505486045612    1.78584744847938 
   0.74641516236309    1.78950893530562 
   0.73780409900026    1.79310846799122 
   0.72922326654310    1.79664713874259 
   0.72067338564660    1.80012450648304 
   0.71215563157460    1.80354185858064 
   0.70367027614306    1.80689894242204 
   0.69521799890747    1.81019724535560 
   0.68679856650579    1.81343669951351 
   0.67841212690128    1.81661897922309 
   0.67005792788254    1.81974417993594 
   0.66173559543619    1.82281413282606 
   0.65344389197855    1.82582905913948 
   0.64518197859896    1.82879090221072 
   0.63694821211696    1.83169995899343 
   0.62874138941542    1.83455823018474 
   0.62055958090705    1.83736603103432 
   0.61240135376624    1.84012536056684 
   0.60426463816393    1.84283649390392 
   0.59614792521266    1.84550137164273 
   0.58804916165768    1.84812017581417 
   0.57996691799567    1.85069474028534 
   0.57189930734288    1.85322511212583 
   0.56384511954869    1.85571298348841 
   0.55580276068418    1.85815823962883 
   0.54777134994947    1.86056241217002 
   0.53974967745929    1.86292521442503 
   0.53173726210166    1.86524801538014 
   0.52373332675521    1.86753036242186 
   0.51573781669115    1.86977347489375 
   0.50775039273410    1.87197675392161 
   0.49977141103331    1.87414129408233 
   0.49180093573840    1.87626637980540 
   0.48383968182114    1.87835301356490 
   0.47588804947079    1.88040039830643 
   0.46794703208536    1.88240948061130 
   0.46001727482246    1.88437941871075 
   0.45209994997869    1.88631113921939 
   0.44419584208459    1.88820379048863 
   0.43630619279723    1.89005831170255 
   0.42843181475424    1.89187387153124 
   0.42057390796065    1.89365144857847 
   0.41273320443746    1.89539025548560 
   0.40491075796817    1.89709132989579 
   0.39710712143684    1.89875394431931 
   0.38932311171158    1.90037920693490 
   0.38155902142698    1.90196645766779 
   0.37381536065207    1.90351687829960 
   0.36609210464322    1.90502987534720 
   0.35838941366995    1.90650669911251 
   0.35070691785638    1.90794681409324 
   0.34304441604288    1.90935152677555 
   0.33540119819698    1.91072034445239 
   0.32777672345771    1.91205461173154 
   0.32016997975744    1.91335385876538 
   0.31258014029744    1.91461944658819 
   0.30500595908873    1.91585090584504 
   0.29744640418036    1.91704959115538 
   0.28990008696406    1.91821501144256 
   0.28236586969890    1.91934849352181 
   0.27484232580535    1.92044950506075 
   0.26732831876636    1.92151932750081 
   0.25982249039640    1.92255737252604 
   0.25232380815121    1.92356486425883 
   0.24483107855346    1.92454114990131 
   0.23734346032049    1.92548739092815 
   0.22986000071877    1.92640286832760 
   0.22238011263895    1.92728868228559 
   0.21490313251157    1.92814405223234 
   0.20742876037048    1.92897002431256 
   0.19995663892363    1.92976576627368 
   0.19248675657993    1.93053228187628 
   0.18501904816533    1.93126870056231 
   0.17755376169986    1.93197599789260 
   0.17009108196292    1.93265327991233 
   0.16263146241163    1.93330150870651 
   0.15517527328000    1.93391978142479 
   0.14772310040693    1.93450906010792 
   0.14027541981559    1.93506844542589 
   0.13283286540398    1.93559891002949 
   0.12539593203934    1.93609956717445 
   0.11796521411129    1.93657140697439 
   0.11054113914342    1.93701356021247 
   0.10312417915688    1.93742703700208 
   0.09571461667883    1.93781098621459 
   0.08831273071956    1.93816643618344 
   0.08091859683666    1.93849255029442 
   0.07353224927121    1.93879036948978 
   0.06615351637709    1.93905906466940 
   0.05878216005375    1.93929968085599 
   0.05141774734390    1.93951138713295 
   0.04405976772445    1.93969522240916 
   0.03670754101255    1.93985034366211 
   0.02936031235426    1.93997777327921 
   0.02201719581013    1.94007664637349 
   0.01467724608837    1.94014795966839 
   0.00733943640502    1.94019081860265 
   0.00000270526440    1.94020618766403 


==> anc/a1.3375_M768.dat <==
   0.00000353058108    1.94827651628335 
  -0.00778683284315    1.94824830047556 
  -0.01557750874399    1.94818878004459 
  -0.02336889835233    1.94809789795789 
  -0.03116138058380    1.94797567933777 
  -0.03895530169577    1.94782205264957 
  -0.04675097095189    1.94763702991826 
  -0.05454865444847    1.94742052820873 
  -0.06234857848839    1.94717254979026 
  -0.07015092818203    1.94689300357200 
  -0.07795585794814    1.94658188487609 
  -0.08576349321919    1.94623909657933 
  -0.09357394551775    1.94586462831139 
  -0.10138731413976    1.94545837725581 
  -0.10920370246220    1.94502032680993 
  -0.11702321642511    1.94455036720663 
  -0.12484597941121    1.94404847383929 
  -0.13267212568734    1.94351452796666 
  -0.14050181303488    1.94294849492558 
  -0.14833521143566    1.94235024511462 
  -0.15617251479531    1.94171973217117 
  -0.16401392710116    1.94105681422254 
  -0.17185967606006    1.94036143186579 
  -0.17970999977179    1.93963342944097 
  -0.18756516512047    1.93887273246108 
  -0.19542545717422    1.93807916855181 
  -0.20329120352696    1.93725264397937 
  -0.21116276631637    1.93639296403108 
  -0.21904057093731    1.93550000855282 
  -0.22692509762415    1.93457355192973 
  -0.23481691017007    1.93361343802006 
  -0.24271664172928    1.93261940041375 
  -0.25062501769926    1.93159123765281 
  -0.25854282998916    1.93052863486821 
  -0.26647094904334    1.92943134045390 
  -0.27441028291890    1.92829899025740 
  -0.28236177671491    1.92713128670744 
  -0.29032635704904    1.92592782630765 
  -0.29830492202172    1.92468828154297 
  -0.30629827672242    1.92341223154374 
  -0.31430712158358    1.92209934607286 
  -0.32233198846522    1.92074921815402 
  -0.33037323793253    1.91936154841884 
  -0.33843100657686    1.91793597762790 
  -0.34650522310827    1.91647226904302 
  -0.35459557516043    1.91497013848579 
  -0.36270155006590    1.91342943249083 
  -0.37082242405892    1.91184995402971 
  -0.37895732738150    1.91023163505365 
  -0.38710525219408    1.90857435718063 
  -0.39526513519819    1.90687811863765 
  -0.40343587476107    1.90514285073886 
  -0.41161641955433    1.90336858077244 
  -0.41980578220857    1.90155524651228 
  -0.42800312103931    1.89970285776395 
  -0.43620773803322    1.89781131196427 
  -0.44441914314187    1.89588055746494 
  -0.45263702861227    1.89391041312949 
  -0.46086131107800    1.89190073575780 
  -0.46909208114185    1.88985124540551 
  -0.47732962602267    1.88776169773136 
  -0.48557436086467    1.88563171482301 
  -0.49382684165268    1.88346096115150 
  -0.50208769041761    1.88124897762593 
  -0.51035761198452    1.87899535802522 
  -0.51863732678783    1.87669958264352 
  -0.52692760397271    1.87436119134583 
  -0.53522921184256    1.87197961321340 
  -0.54354297368770    1.86955433325854 
  -0.55186973772477    1.86708471620022 
  -0.56021045251399    1.86457016633026 
  -0.56856614822765    1.86200994656190 
  -0.57693801894196    1.85940333424990 
  -0.58532739892243    1.85674943994831 
  -0.59373583327490    1.85404736491521 
  -0.60216503024360    1.85129602623013 
  -0.61061690264249    1.84849432290127 
  -0.61909348191638    1.84564097391810 
  -0.62759692116822    1.84273469841336 
  -0.63612936818721    1.83977407038455 
  -0.64469293446190    1.83675771430618 
  -0.65328953883461    1.83368417529581 
  -0.66192086083023    1.83055212614026 
  -0.67058817860716    1.82736024628848 
  -0.67929233377454    1.82410743141728 
  -0.68803359205635    1.82079267083350 
  -0.69681164693654    1.81741524830679 
  -0.70562552703382    1.81397460670210 
  -0.71447365736466    1.81047052973866 
  -0.72335382557611    1.80690298521673 
  -0.73226330553335    1.80327228128935 
  -0.74119887941758    1.79957888465717 
  -0.75015701328257    1.79582355066560 
  -0.75913391806325    1.79200711891259 
  -0.76812575470784    1.78813062252793 
  -0.77712870766748    1.78419506931419 
  -0.78613919072544    1.78020154055124 
  -0.79515390332968    1.77615096979711 
  -0.80417000843069    1.77204424432793 
  -0.81318514563739    1.76788199501846 
  -0.82219755931122    1.76366471316667 
  -0.83120605255606    1.75939256273245 
  -0.84021005653763    1.75506552135402 
  -0.84920952414180    1.75068322057179 
  -0.85820494758723    1.74624511274282 
  -0.86719720691382    1.74175033674293 
  -0.87618755826842    1.73719790391801 
  -0.88517746533095    1.73258657848262 
  -0.89416858990980    1.72791506848015 
  -0.90316263883513    1.72318190484147 
  -0.91216138730041    1.71838562069231 
  -0.92116656662730    1.71352461352837 
  -0.93017993802834    1.70859730005590 
  -0.93920322913284    1.70360195303696 
  -0.94823825502775    1.69853682873707 
  -0.95728688918772    1.69339998188599 
  -0.96635120713459    1.68818937563265 
  -0.97543345884097    1.68290269057228 
  -0.98453619678883    1.67753743795356 
  -0.99366221005682    1.67209078662729 
  -1.00281459952055    1.66655970412446 
  -1.01199664298131    1.66094082448249 
  -1.02121179711289    1.65523063584892 
  -1.03046348620861    1.64942540137639 
  -1.03975503792761    1.64352139725400 
  -1.04908941717766    1.63751488146395 
  -1.05846913013943    1.63140236779228 
  -1.06789594778489    1.62518061981738 
  -1.07737082876887    1.61884693172513 
  -1.08689368470632    1.61239911433474 
  -1.09646337108092    1.60583574805421 
  -1.10607753638661    1.59915612766680 
  -1.11573271300130    1.59236045779090 
  -1.12542426994293    1.58544973254430 
  -1.13514661043548    1.57842585656047 
  -1.14489322219370    1.57129145047566 
  -1.15465696385689    1.56404989640511 
  -1.16443018492587    1.55670507612831 
  -1.17420506515032    1.54926135518990 
  -1.18397376240039    1.54172327468566 
  -1.19372875966946    1.53409550052397 
  -1.20346299416680    1.52638250005887 
  -1.21317016589862    1.51858849102110 
  -1.22284480477017    1.51071713943374 
  -1.23248250230283    1.50277154469171 
  -1.24207988517686    1.49475399343474 
  -1.25163474722318    1.48666601131958 
  -1.26114591714290    1.47850819705521 
  -1.27061329045588    1.47028035634560 
  -1.28003760405037    1.46198142093574 
  -1.28942039371581    1.45360965743354 
  -1.29876371329794    1.44516265148574 
  -1.30807006549821    1.43663755955516 
  -1.31734211995555    1.42803111627638 
  -1.32658267375925    1.41933988039373 
  -1.33579442199707    1.41056021409557 
  -1.34497999325331    1.40168847452166 
  -1.35414180485483    1.39272092445264 
  -1.36328218869543    1.38365384152593 
  -1.37240332747144    1.37448334912706 
  -1.38150744772826    1.36520545112536 
  -1.39059679640254    1.35581581027332 
  -1.39967384653706    1.34630975352888 
  -1.40874125115587    1.33668205718651 
  -1.41780199679595    1.32692699057031 
  -1.42685927507257    1.31703817753874 
  -1.43591653636806    1.30700874249135 
  -1.44497724917159    1.29683129933886 
  -1.45404484574450    1.28649823169918 
  -1.46312238450603    1.27600181771339 
  -1.47221242555041    1.26533462719149 
  -1.48131665317146    1.25448974033360 
  -1.49043575203874    1.24346119845171 
  -1.49956906741555    1.23224423761705 
  -1.50871455882524    1.22083570525553 
  -1.51786856699760    1.20923422003841 
  -1.52702590046133    1.19744047153896 
  -1.53617974705300    1.18545723548297 
  -1.54532191168265    1.17328950147058 
  -1.55444287103028    1.16094430713242 
  -1.56353214297333    1.14843067664355 
  -1.57257844949220    1.13575927556545 
  -1.58157017049770    1.12294217962937 
  -1.59049555892484    1.10999238605085 
  -1.59934321744740    1.09692346273672 
  -1.60810230193546    1.08374897893706 
  -1.61676295754599    1.07048210844969 
  -1.62531644987976    1.05713506197958 
  -1.63375550467971    1.04371873305188 
  -1.64207431799413    1.03024222423550 
  -1.65026875979088    1.01671262755067 
  -1.65833623469231    1.00313473116969 
  -1.66627573444505    0.98951100986867 
  -1.67408754983854    0.97584156982221 
  -1.68177319011692    0.96212438153280 
  -1.68933498283176    0.94835546302592 
  -1.69677591536223    0.93452931821480 
  -1.70409919422711    0.92063928176169 
  -1.71130809225810    0.90667804850283 
  -1.71840555632272    0.89263803497809 
  -1.72539414616318    0.87851183647149 
  -1.73227576431199    0.86429243953554 
  -1.73905173941629    0.84997345728996 
  -1.74572270306249    0.83554907834753 
  -1.75228881018598    0.82101401641314 
  -1.75874972269834    0.80636319341355 
  -1.76510489776029    0.79159146761671 
  -1.77135358676262    0.77669317902252 
  -1.77749508787631    0.76166183780450 
  -1.78352865610878    0.74648975085641 
  -1.78945362743253    0.73116790455657 
  -1.79526916962065    0.71568589676774 
  -1.80097423909863    0.70003220313015 
  -1.80656717029009    0.68419454603546 
  -1.81204550118053    0.66816060065242 
  -1.81740547212165    0.65191877217267 
  -1.82264181924362    0.63545922703587 
  -1.82774729918007    0.61877488722652 
  -1.83271257178803    0.60186253565175 
  -1.83752586361841    0.58472374014986 
  -1.84217303230493    0.56736573446519 
  -1.84663743070717    0.54980198694998 
  -1.85090017859477    0.53205260496871 
  -1.85494021400740    0.51414434325411 
  -1.85873472063698    0.49611038037536 
  -1.86225927941524    0.47798967139494 
  -1.86548833310110    0.45982605448314 
  -1.86839529122680    0.44166695730556 
  -1.87095285738349    0.42356189357554 
  -1.87313288280436    0.40556064127850 
  -1.87490631357144    0.38771132722521 
  -1.87624250228558    0.37005840576365 
  -1.87710842898690    0.35264088624406 
  -1.87746708704885    0.33549106205906 
  -1.87727563925526    0.31863448593963 
  -1.87648283367036    0.30209204215028 
  -1.87502690168956    0.28588549212949 
  -1.87283471592596    0.27004760227176 
  -1.86982551686405    0.25463689658195 
  -1.86592215519860    0.23975328168317 
  -1.86107210406632    0.22554415319661 
  -1.85526965187380    0.21218249789738 
  -1.84855180462425    0.19979853376492 
  -1.84092640111728    0.18837543682899 
  -1.83224949110928    0.17770129691661 
  -1.82220670785937    0.16750903348359 
  -1.81049439335704    0.15770300778249 
  -1.79699884788567    0.14839184912684 
  -1.78180801048081    0.13974620677909 
  -1.76512096753912    0.13187957015268 
  -1.74715709506829    0.12481787670039 
  -1.72810492650101    0.11852128742407 
  -1.70810788168796    0.11291629382786 
  -1.68727033083160    0.10791959881435 
  -1.66567040577868    0.10345135964030 
  -1.64337222307044    0.09944072603954 
  -1.62043495316263    0.09582721461861 
  -1.59691856013971    0.09256001291700 
  -1.57288690779200    0.08959670716833 
  -1.54840906777481    0.08690177407123 
  -1.52355947013568    0.08444536096666 
  -1.49841737272934    0.08220211943181 
  -1.47306591451222    0.08015041222163 
  -1.44759095438610    0.07827152733719 
  -1.42207977922715    0.07654921829280 
  -1.39661977299879    0.07496917630299 
  -1.37129706664060    0.07351878334429 
  -1.34619522194957    0.07218674196775 
  -1.32139394884366    0.07096295768673 
  -1.29696789595597    0.06983826247016 
  -1.27298550965222    0.06880437552305 
  -1.24950799820320    0.06785368280727 
  -1.22658839853267    0.06697924658620 
  -1.20427078369794    0.06617461963938 
  -1.18258961389782    0.06543388681907 
  -1.16156927285983    0.06475150230103 
  -1.14122379863295    0.06412235401949 
  -1.12155685389144    0.06354161795865 
  -1.10256194768590    0.06300484073278 
  -1.08422295003271    0.06250780795464 
  -1.06651490149385    0.06204664221208 
  -1.04940513650942    0.06161768323676 
  -1.03285468761526    0.06121759807065 
  -1.01681993850278    0.06084326902159 
  -1.00125443278528    0.06049191018568 
  -0.98611074272053    0.06016095604966 
  -0.97134225322933    0.05984817584290 
  -0.95690473831264    0.05955155424772 
  -0.94275759616181    0.05926939588407 
  -0.92886467038762    0.05900019295752 
  -0.91519460930250    0.05874271789430 
  -0.90172079457842    0.05849587982874 
  -0.88842089667698    0.05825881057049 
  -0.87527617510429    0.05803071769235 
  -0.86227063807852    0.05781097260980 
  -0.84939019901616    0.05759896887466 
  -0.83662192928803    0.05739421940553 
  -0.82395349963573    0.05719622482770 
  -0.81137284736647    0.05700458199003 
  -0.79886809121623    0.05681886202651 
  -0.78642766478537    0.05663872766333 
  -0.77404063418084    0.05646381709260 
  -0.76169713148893    0.05629386532259 
  -0.74938884724247    0.05612858905183 
  -0.73710950939192    0.05596780762888 
  -0.72485530154321    0.05581132536554 
  -0.71262516943885    0.05565904955222 
  -0.70042099518221    0.05551086881253 
  -0.68824761780921    0.05536676777757 
  -0.67611270661921    0.05522670198668 
  -0.66402648964945    0.05509071032617 
  -0.65200136130450    0.05495878800816 
  -0.64005138484055    0.05483099844980 
  -0.62819172155272    0.05470734603267 
  -0.61643800759796    0.05458788896794 
  -0.60480571212947    0.05447261320008 
  -0.59330949872971    0.05436154734918 
  -0.58196262286273    0.05425463861791 
  -0.57077638633335    0.05415187039920 
  -0.55975967861074    0.05405314056864 
  -0.54891862263787    0.05395838190995 
  -0.53825634887336    0.05386744277553 
  -0.52777290738358    0.05378021011041 
  -0.51746532997220    0.05369649210250 
  -0.50732783782242    0.05361614322383 
  -0.49735218823582    0.05353894812158 
  -0.48752813612347    0.05346474772712 
  -0.47784398275839    0.05339332329727 
  -0.46828716943153    0.05332452237512 
  -0.45884487488784    0.05325814175426 
  -0.44950456934998    0.05319405212618 
  -0.44025448793563    0.05313207901224 
  -0.43108399069955    0.05307212542823 
  -0.42198379358444    0.05301405050248 
  -0.41294606456295    0.05295779026000 
  -0.40396439634875    0.05290323441032 
  -0.39503367505753    0.05285034601146 
  -0.38614987476288    0.05279903737975 
  -0.37730980931322    0.05274928963178 
  -0.36851087467563    0.05270102866929 
  -0.35975081005309    0.05265424539205 
  -0.35102750123509    0.05260887235121 
  -0.34233884132318    0.05256490497717 
  -0.33368265622966    0.05252227901920 
  -0.32505669448616    0.05248099268676 
  -0.31645867364114    0.05244098461870 
  -0.30788637095571    0.05240225656112 
  -0.29933774146094    0.05236475144440 
  -0.29081104646196    0.05232847616613 
  -0.28230497404758    0.05229337939807 
  -0.27381873749043    0.05225947416628 
  -0.26535213807944    0.05222671518854 
  -0.25690558609771    0.05219512115216 
  -0.24848007476203    0.05216465159456 
  -0.24007711014296    0.05213532897369 
  -0.23169859996055    0.05210711526372 
  -0.22334671197976    0.05208003402716 
  -0.21502371031339    0.05205404696074 
  -0.20673178467493    0.05202917619156 
  -0.19847288248636    0.05200538097622 
  -0.19024855921886    0.05198268037440 
  -0.18205985451295    0.05196103020745 
  -0.17390720607460    0.05194044614947 
  -0.16579040323482    0.05192088093259 
  -0.15770858615032    0.05190234778111 
  -0.14966028510957    0.05188479775021 
  -0.14164349924813    0.05186824335095 
  -0.13365580231659    0.05185263585928 
  -0.12569447004047    0.05183798896166 
  -0.11775661299488    0.05182425588556 
  -0.10983930876897    0.05181145293937 
  -0.10193971808394    0.05179953638256 
  -0.09405518224031    0.05178852581586 
  -0.08618329104247    0.05177838079663 
  -0.07832192481115    0.05176912411740 
  -0.07046926538506    0.05176071823995 
  -0.06262378575126    0.05175318854768 
  -0.05478421743606    0.05174649969515 
  -0.04694950875670    0.05174067891933 
  -0.03911877410292    0.05173569237972 
  -0.03129124740185    0.05173156857706 
  -0.02346623777866    0.05172827471418 
  -0.01564309795952    0.05172584022447 
  -0.00782119940921    0.05172423314300 
   0.00000007879419    0.05172348371669 
   0.00782135733482    0.05172356075818 
   0.01564325587579    0.05172449530713 
   0.02346639636028    0.05172625694976 
   0.03129140630290    0.05172887752119 
   0.03911893399889    0.05173232739937 
   0.04694966930297    0.05173663926439 
   0.05478437930949    0.05174178439651 
   0.06262394860933    0.05174779651993 
   0.07046942990649    0.05175464813320 
   0.07832209065657    0.05176237444915 
   0.08618345889327    0.05177094975692 
   0.09405535176162    0.05178041143002 
   0.10193988996064    0.05179073627364 
   0.10983948267254    0.05180196452805 
   0.11775678961488    0.05181407611775 
   0.12569464905684    0.05182711455514 
   0.13365598442460    0.05184106300608 
   0.14164368413855    0.05185596802006 
   0.14966047348434    0.05187181537220 
   0.15770877771307    0.05188865361219 
   0.16579059869482    0.05190646972310 
   0.17390740514947    0.05192531256761 
   0.18206005791955    0.05194516848571 
   0.19024876668915    0.05196608478400 
   0.19847309474463    0.05198804543919 
   0.20673200146680    0.05201109479211 
   0.21502393237029    0.05203521350781 
   0.22334693905977    0.05206044258846 
   0.23169883280224    0.05208675966539 
   0.24007734851581    0.05211420334682 
   0.24848031941223    0.05214274980453 
   0.25690583680591    0.05217243735490 
   0.26535239560088    0.05220324319053 
   0.27381900161787    0.05223520799663 
   0.28230524554772    0.05226831260848 
   0.29081132514200    0.05230260243210 
   0.29933802810234    0.05233806382008 
   0.30788666538346    0.05237474812628 
   0.31645897665502    0.05241264770345 
   0.32505700593287    0.05245181957800 
   0.33368297693074    0.05249226116396 
   0.34233917115089    0.05253403375296 
   0.35102784103569    0.05257713824492 
   0.35975115972792    0.05262163882529 
   0.36851123509843    0.05266753913627 
   0.37731018041806    0.05271490655838 
   0.38615025745444    0.05276374919387 
   0.39503406930765    0.05281414100900 
   0.40396480309892    0.05286609973134 
   0.41294648383118    0.05291971274081 
   0.42198422635875    0.05297501554336 
   0.43108443705781    0.05303211782975 
   0.44025494892731    0.05309108174403 
   0.44950504513244    0.05315204717236 
   0.45884536659164    0.05321510881988 
   0.46828767731820    0.05328043979001 
   0.47784450806201    0.05334816671489 
   0.48752867923585    0.05341849114565 
   0.49735275051628    0.05349156262876 
   0.50732841981642    0.05356759818189 
   0.51746593318172    0.05364675397020 
   0.52777353252386    0.05372924380873 
   0.53825699759956    0.05381521058427 
   0.54891929584175    0.05390484499682 
   0.55976037810316    0.05399825792611 
   0.57077711317987    0.05409560049323 
   0.58196337902545    0.05419693831045 
   0.59331028543778    0.05430237360933 
   0.60480653148755    0.05441192195002 
   0.61643886098491    0.05452563679689 
   0.62819261120692    0.05464348890587 
   0.64005231227864    0.05476549337100 
   0.65200232889493    0.05489159153954 
   0.66402749904315    0.05502178015643 
   0.67611376032307    0.05515599522414 
   0.68824871762063    0.05529424239922 
   0.70042214377334    0.05543648171451 
   0.71262636878834    0.05558275788190 
   0.72485655453943    0.05573308434390 
   0.73711081825662    0.05588757180115 
   0.74939021515797    0.05604630993088 
   0.76169856101004    0.05620949262625 
   0.77404212888681    0.05637729628241 
   0.78642922767859    0.05655000125081 
   0.79886972639691    0.05672786707817 
   0.81137455841868    0.05691125155956 
   0.82395529132205    0.05710048544759 
   0.83662380592714    0.05729599262637 
   0.84939216619709    0.05749816866475 
   0.86227270103948    0.05770750686837 
   0.87527834047162    0.05792448535772 
   0.88842317086175    0.05814970286125 
   0.90172318555262    0.05838377677074 
   0.91519712503688    0.05862748899166 
   0.92886732068388    0.05888169284613 
   0.94276039116161    0.05914746418898 
   0.95690769040622    0.05942601017905 
   0.97134537567061    0.05971881714585 
   0.98611405163275    0.06002755252531 
   1.00125794592222    0.06035420179293 
   1.01682367737750    0.06070095840908 
   1.03285867646062    0.06107034791574 
   1.04940940457722    0.06146510780192 
   1.06651948229661    0.06188830383175 
   1.08422788390758    0.06234320736474 
   1.10256728145275    0.06283341228433 
   1.12156264385686    0.06336271809466 
   1.14123011088884    0.06393525439830 
   1.16157618703249    0.06455537538487 
   1.18259722446341    0.06522779566035 
   1.20427920499666    0.06595749907586 
   1.22659776774733    0.06674988790343 
   1.24951848253506    0.06761070838495 
   1.27299731210522    0.06854621577821 
   1.29698126626248    0.06956312077666 
   1.32140919413658    0.07066877569824 
   1.34621272434473    0.07187114996520 
   1.37131730271136    0.07317904790745 
   1.39664334352546    0.07460212853541 
   1.42210744507675    0.07615117439038 
   1.44762368925677    0.07783818287818 
   1.47310497249193    0.07967672095001 
   1.49846438608377    0.08168213559330 
   1.52361658026923    0.08387205459986 
   1.54847911447558    0.08626679619757 
   1.57297369147200    0.08889011406741 
   1.59702722288617    0.09176992800552 
   1.62057252033128    0.09493944518559 
   1.64354839483723    0.09843833384751 
   1.66589869622347    0.10231425011329 
   1.68756971901646    0.10662423116086 
   1.70850513474534    0.11143578655724 
   1.72863774312143    0.11682642351372 
   1.74787791014699    0.12287995039490 
   1.76610050890340    0.12967642971912 
   1.78313599985952    0.13727269630360 
   1.79877716420161    0.14567354439111 
   1.81281821261809    0.15480636608498 
   1.82513708912064    0.16453578504554 
   1.83579529058223    0.17476342780774 
   1.84505383883143    0.18557258576192 
   1.85320705184341    0.19721816539332 
   1.86038410171328    0.20990082816637 
   1.86656059330559    0.22361263833759 
   1.87169294847982    0.23818974543383 
   1.87579474866951    0.25343057023607 
   1.87893467397305    0.26917082744588 
   1.88120711741542    0.28530414074397 
   1.88270735761525    0.30177198806768 
   1.88351943990312    0.31854466088901 
   1.88371286860692    0.33560446670707 
   1.88334424774972    0.35293457314794 
   1.88246006221764    0.37051306391539 
   1.88109981742849    0.38831074240696 
   1.87929823248275    0.40629117981775 
   1.87708713380366    0.42441203828715 
   1.87449638195157    0.44262692190586 
   1.87155470052885    0.46088745950912 
   1.86828978280731    0.47914528558435 
   1.86472851488898    0.49735390801587 
   1.86089665953725    0.51547025827215 
   1.85681879830406    0.53345601609840 
   1.85251785861690    0.55127853449517 
   1.84801499543705    0.56891150676439 
   1.84332914718200    0.58633521032722 
   1.83847701150887    0.60353650980286 
   1.83347275401150    0.62050846474045 
   1.82832816890098    0.63724976667471 
   1.82305259461797    0.65376386476639 
   1.81765327448119    0.67005804410862 
   1.81213545445958    0.68614232366574 
   1.80650288219514    0.70202846274457 
   1.80075799448310    0.71772893155621 
   1.79490244150517    0.73325613461723 
   1.78893724206804    0.74862170615308 
   1.78286321609055    0.76383614244998 
   1.77668100803791    0.77890853712062 
   1.77039135645511    0.79384665125667 
   1.76399494953606    0.80865703224293 
   1.75749253412549    0.82334538985280 
   1.75088464261723    0.83791690895304 
   1.74417161223148    0.85237670672410 
   1.73735327653869    0.86673010478014 
   1.73042899993337    0.88098294821746 
   1.72339743796156    0.89514165510182 
   1.71625667893792    0.90921326919244 
   1.70900414263322    0.92320522266189 
   1.70163686929380    0.93712512492286 
   1.69415156404024    0.95098030289335 
   1.68654500834165    0.96477744094646 
   1.67881419692342    0.97852204853060 
   1.67095679742798    0.99221811734541 
   1.66297129328849    1.00586768012361 
   1.65485740210024    1.01947063029369 
   1.64661614044784    1.03302448645508 
   1.63825012908859    1.04652445128824 
   1.62976352429971    1.05996341870690 
   1.62116217298312    1.07333227153608 
   1.61245339240862    1.08662009870599 
   1.60364597470901    1.09981467380105 
   1.59474983022614    1.11290280650097 
   1.58577587007139    1.12587091509609 
   1.57673555303147    1.13870542018259 
   1.56764069521987    1.15139331875582 
   1.55850297663217    1.16392253132705 
   1.54933373891851    1.17628239508962 
   1.54014351542422    1.18846389086565 
   1.53094188125204    1.20045999245010 
   1.52173706857699    1.21226572331198 
   1.51253592528473    1.22387832639401 
   1.50334366299450    1.23529713124217 
   1.49416395938074    1.24652354261257 
   1.48499885843024    1.25756073549070 
   1.47584901776787    1.26841349912081 
   1.46671374273012    1.27908781509407 
   1.45759134061720    1.28959062782953 
   1.44847923281661    1.29992938867788 
   1.43937434657386    1.31011184162622 
   1.43027322793855    1.32014562117212 
   1.42117239312099    1.33003813223929 
   1.41206837112811    1.33979626515999 
   1.40295795736765    1.34942641167454 
   1.39383814796185    1.35893431416342 
   1.38470628030164    1.36832520924264 
   1.37555986730903    1.37760377925810 
   1.36639665504200    1.38677437228866 
   1.35721440482673    1.39584099188404 
   1.34801092785636    1.40480752378902 
   1.33878388035603    1.41367769612795 
   1.32953083843309    1.42245525364480 
   1.32024916106096    1.43114384331287 
   1.31093614601806    1.43974710884676 
   1.30158898386371    1.44826849399748 
   1.29220499865005    1.45671126855733 
   1.28278167744364    1.46507827725879 
   1.27331696340140    1.47337193793216 
   1.26380931534499    1.48159398461352 
   1.25425799941282    1.48974548904173 
   1.24466312199552    1.49782664673506 
   1.23502586542169    1.50583686371503 
   1.22534844639046    1.51377461740573 
   1.21563425779223    1.52163762837681 
   1.20588772694118    1.52942280327913 
   1.19611435087699    1.53712648667070 
   1.18632045475914    1.54474447045167 
   1.17651313302039    1.55227230150552 
   1.16669993091207    1.55970532706796 
   1.15688872325471    1.56703902348563 
   1.14708735774808    1.57426904106460 
   1.13730351473290    1.58139151753334 
   1.12754435847881    1.58840308793003 
   1.11781642486091    1.59530115158443 
   1.10812532610975    1.60208382060778 
   1.09847570826488    1.60875011957612 
   1.08887104538910    1.61529985856730 
   1.07931369474759    1.62173375875578 
   1.06980479831935    1.62805325118562 
   1.06034444176947    1.63426053739083 
   1.05093165645090    1.64035833090100 
   1.04156466231001    1.64634987678066 
   1.03224093827568    1.65223866549267 
   1.02295750681917    1.65802844458750 
   1.01371102338900    1.66372293952183 
   1.00449805031594    1.66932589060395 
   0.99531511453570    1.67484080984527 
   0.98615892620242    1.68027106569288 
   0.97702637012795    1.68561969027300 
   0.96791464754325    1.69088951704611 
   0.95882119421075    1.69608303449313 
   0.94974375281227    1.70120256448285 
   0.94068023822502    1.70625014375667 
   0.93162877130040    1.71122772008815 
   0.92258752869568    1.71613703700640 
   0.91355477796758    1.72097982396349 
   0.90452875029726    1.72575766363040 
   0.89550770992412    1.73047216019483 
   0.88648987448399    1.73512477939481 
   0.87747353316586    1.73971699154621 
   0.86845701779416    1.74425008726559 
   0.85943886177605    1.74872530367209 
   0.85041780418174    1.75314362859104 
   0.84139296399211    1.75750592542631 
   0.83236384664312    1.76181274244631 
   0.82333050095226    1.76606445228832 
   0.81429349640466    1.77026108028028 
   0.80525403458681    1.77440246928222 
   0.79621387478693    1.77848813384261 
   0.78717538475873    1.78251745282888 
   0.77814140756863    1.78648954768144 
   0.76911525288906    1.79040349718782 
   0.76010051416617    1.79425823103641 
   0.75110101650195    1.79805275547662 
   0.74212060596209    1.80178604947016 
   0.73316308015345    1.80545728787026 
   0.72423197843163    1.80906572713386 
   0.71533052489386    1.81261091396520 
   0.70646144842259    1.81609255032847 
   0.69762696458219    1.81951067950883 
   0.68882864792185    1.82286552514203 
   0.68006746975585    1.82615765230250 
   0.67134373307528    1.82938778128278 
   0.66265716919187    1.83255692735533 
   0.65400693051173    1.83566619571950 
   0.64539173384980    1.83871690855162 
   0.63680989221085    1.84171039142224 
   0.62825948071280    1.84464809875511 
   0.61973837996472    1.84753140291858 
   0.61124443611985    1.85036172843393 
   0.60277548862080    1.85314035254015 
   0.59432950067139    1.85586855469881 
   0.58590455299092    1.85854743261219 
   0.57749893303707    1.86117806820801 
   0.56911109038481    1.86376135769536 
   0.56073968751905    1.86629819029431 
   0.55238352605256    1.86878928689647 
   0.54404157337959    1.87123538499709 
   0.53571287735144    1.87363707908873 
   0.52739658783822    1.87599500519563 
   0.51909187841072    1.87830967732315 
   0.51079797915224    1.88058166720471 
   0.50251411807663    1.88281143404400 
   0.49423957336306    1.88499949835732 
   0.48597363764370    1.88714626553004 
   0.47771568779355    1.88925219562096 
   0.46946516569302    1.89131762368315 
   0.46122165553110    1.89334292909267 
   0.45298486849570    1.89532835645317 
   0.44475471385666    1.89727418804564 
   0.43653127399696    1.89918056840680 
   0.42831485709453    1.90104768213878 
   0.42010595276973    1.90287558344686 
   0.41190525989353    1.90466437950182 
   0.40371362009354    1.90641406414521 
   0.39553202179489    1.90812470507849 
   0.38736151636667    1.90979627934577 
   0.37920320640463    1.91142886146111 
   0.37105815505272    1.91302245762225 
   0.36292737074985    1.91457719175689 
   0.35481172266791    1.91609313579388 
   0.34671193462524    1.91757049142476 
   0.33862851814792    1.91900941492512 
   0.33056178505312    1.92041019383393 
   0.32251180494439    1.92177306633944 
   0.31447844015483    1.92309839359129 
   0.30646132801594    1.92438647504706 
   0.29845993523821    1.92563771828167 
   0.29047355906876    1.92685245252296 
   0.28250139285005    1.92803109828884 
   0.27454253615682    1.92917398141733 
   0.26659606086474    1.93028150456915 
   0.25866101971932    1.93135396344044 
   0.25073650336022    1.93239172130598 
   0.24282163946023    1.93339502808745 
   0.23491563507653    1.93436419805064 
   0.22701776322967    1.93529943139357 
   0.21912738999908    1.93620099434457 
   0.21124395028121    1.93706904227523 
   0.20336696329693    1.93790380103417 
   0.19549600255436    1.93870539043328 
   0.18763070553223    1.93947400573413 
   0.17977074369305    1.94020974063622 
   0.17191583169376    1.94091276825475 
   0.16406570181512    1.94158316323848 
   0.15622011575710    1.94222108208926 
   0.14837884505979    1.94282658450349 
   0.14054168559322    1.94339981325918 
   0.13270844276766    1.94394081513013 
   0.12487894650811    1.94444972068900 
   0.11705303840912    1.94492656513811 
   0.10923058415243    1.94537146826372 
   0.10141145978048    1.94578445533654 
   0.09359555933282    1.94616563722090 
   0.08578277889338    1.94651503126423 
   0.07797301916516    1.94683274136442 
   0.07016616811079    1.94711877862823 
   0.06236210030942    1.94737324114015 
   0.05456066084813    1.94759613419530 
   0.04676166464449    1.94778754961856 
   0.03896488492989    1.94794748554626 
   0.03117005566717    1.94807602535250 
   0.02337686717299    1.94817315717177 
   0.01558497330234    1.94823895268670 
   0.00779399478664    1.94827338673296 
   0.00000353058108    1.94827651628335 


==> anc/a1.35_M768.dat <==
   0.00000000002924    1.95643369854020 
  -0.00782315415347    1.95641461185280 
  -0.01564669680437    1.95636411605124 
  -0.02347103164347    1.95628220095546 
  -0.03129653947604    1.95616884478212 
  -0.03912356923174    1.95602402271913 
  -0.04695243141295    1.95584769978445 
  -0.05478339485924    1.95563983960961 
  -0.06261668639883    1.95540039735119 
  -0.07045249394564    1.95512932833246 
  -0.07829097177118    1.95482658068050 
  -0.08613224825652    1.95449210356046 
  -0.09397643422397    1.95412583936519 
  -0.10182363220352    1.95372773147729 
  -0.10967394446695    1.95329771605816 
  -0.11752748061493    1.95283572948181 
  -0.12538436264366    1.95234169993804 
  -0.13324472900378    1.95181555478475 
  -0.14110873587546    1.95125721220192 
  -0.14897655798399    1.95066658864460 
  -0.15684838743167    1.95004359064028 
  -0.16472443350620    1.94938812231981 
  -0.17260492190390    1.94870007721346 
  -0.18049009658713    1.94797934560327 
  -0.18838022225147    1.94722580598171 
  -0.19627559045254    1.94643933185729 
  -0.20417652652054    1.94561978253802 
  -0.21208339984812    1.94476700914968 
  -0.21999663366770    1.94388084466786 
  -0.22791671643303    1.94296110929068 
  -0.23584421007433    1.94200760011617 
  -0.24377975710498    1.94102009652871 
  -0.25172408148448    1.93999835042149 
  -0.25967798566963    1.93894209267935 
  -0.26764233903901    1.93785102512506 
  -0.27561806121363    1.93672482925897 
  -0.28360609629585    1.93556316094432 
  -0.29160738305126    1.93436566214189 
  -0.29962281810148    1.93313195867893 
  -0.30765321862321    1.93186167483815 
  -0.31569928238216    1.93055443353467 
  -0.32376155254382    1.92920987254604 
  -0.33184038512798    1.92782764539958 
  -0.33993592664265    1.92640743716317 
  -0.34804809889551    1.92494896372908 
  -0.35617659774296    1.92345198479634 
  -0.36432090115402    1.92191629932408 
  -0.37248029200966    1.92034175381365 
  -0.38065388906722    1.91872823255231 
  -0.38884069010961    1.91707566046809 
  -0.39703961896579    1.91538398818352 
  -0.40524957947629    1.91365319024304 
  -0.41346950701555    1.91188324653098 
  -0.42169842053163    1.91007413808658 
  -0.42993546557962    1.90822582761176 
  -0.43817995217735    1.90633825590409 
  -0.44643137877767    1.90441132454836 
  -0.45468944791036    1.90244489585811 
  -0.46295406629620    1.90043878017438 
  -0.47122533717167    1.89839274102752 
  -0.47950353931351    1.89630648784899 
  -0.48778910254624    1.89417968612748 
  -0.49608257543527    1.89201195424364 
  -0.50438459620299    1.88980287633347 
  -0.51269586272142    1.88755200014015 
  -0.52101711261787    1.88525884893471 
  -0.52934910815209    1.88292291655099 
  -0.53769263558657    1.88054367475653 
  -0.54604851135836    1.87812056252061 
  -0.55441760258779    1.87565298694405 
  -0.56280085139471    1.87314030626353 
  -0.57119930834685    1.87058182545900 
  -0.57961416214397    1.86797677580713 
  -0.58804676961397    1.86532430957958 
  -0.59649867215280    1.86262348188975 
  -0.60497160316660    1.85987325111375 
  -0.61346747359020    1.85707246996819 
  -0.62198834244857    1.85421989821673 
  -0.63053636220887    1.85131420845795 
  -0.63911370964544    1.84835401484313 
  -0.64772249542210    1.84533789500086 
  -0.65636466697689    1.84226443353410 
  -0.66504190074543    1.83913225607660 
  -0.67375550086138    1.83594008093829 
  -0.68250630132570    1.83268675644609 
  -0.69129458909913    1.82937131029668 
  -0.70012004369783    1.82599297892896 
  -0.70898170882027    1.82255124337012 
  -0.71787798826336    1.81904584031195 
  -0.72680667831893    1.81547677576919 
  -0.73576502475217    1.81184431145610 
  -0.74474981298272    1.80814895258198 
  -0.75375747572663    1.80439140885202 
  -0.76278422393546    1.80057255879834 
  -0.77182618259804    1.79669339078072 
  -0.78087953587450    1.79275495193493 
  -0.78994066202801    1.78875827954576 
  -0.79900626295121    1.78470434671355 
  -0.80807346938189    1.78059399724959 
  -0.81713992864382    1.77642790146742 
  -0.82620385826753    1.77220650739773 
  -0.83526407584303    1.76793001797833 
  -0.84431999195429    1.76359836744531 
  -0.85337158094321    1.75921122554567 
  -0.86241932025586    1.75476800085398 
  -0.87146411733890    1.75026786949073 
  -0.88050721789995    1.74570979853252 
  -0.88955011718634    1.74109258843044 
  -0.89859446898148    1.73641490249759 
  -0.90764201397675    1.73167530695185 
  -0.91669452013000    1.72687228981690 
  -0.92575375368848    1.72200428299681 
  -0.93482146870830    1.71706965777024 
  -0.94389942867775    1.71206672040355 
  -0.95298944205778    1.70699368131565 
  -0.96209342007792    1.70184862764351 
  -0.97121343350612    1.69662947600380 
  -0.98035177349598    1.69133393795465 
  -0.98951099113747    1.68595947715266 
  -0.99869392131848    1.68050329158281 
  -1.00790366755582    1.67496229980435 
  -1.01714355802149    1.66933316293264 
  -1.02641705510116    1.66361231870778 
  -1.03572763608841    1.65779605543631 
  -1.04507863452703    1.65188059784678 
  -1.05447306719892    1.64586222776855 
  -1.06391344190872    1.63973740735416 
  -1.07340157553299    1.63350292380538 
  -1.08293841913604    1.62715602077894 
  -1.09252391954445    1.62069453386432 
  -1.10215691126142    1.61411699547509 
  -1.11183506397525    1.60742272767704 
  -1.12155487345506    1.60061189089092 
  -1.13131171492273    1.59368551006238 
  -1.14109993975000    1.58664545020549 
  -1.15091302862590    1.57949436675391 
  -1.16074377617296    1.57223560685638 
  -1.17058451589936    1.56487309071361 
  -1.18042735663884    1.55741115283672 
  -1.19026443731990    1.54985437524475 
  -1.20008816963026    1.54220739530770 
  -1.20989147557127    1.53447472206852 
  -1.21966799001773    1.52666054530010 
  -1.22941223751185    1.51876857144342 
  -1.23911975600680    1.51080187049846 
  -1.24878718104144    1.50276276633142 
  -1.25841226761900    1.49465275208252 
  -1.26799386931975    1.48647245911849 
  -1.27753185795430    1.47822165654004 
  -1.28702701026085    1.46989930365772 
  -1.29648085110736    1.46150362634692 
  -1.30589548574185    1.45303223312428 
  -1.31527341455748    1.44448223638252 
  -1.32461736557102    1.43585038999706 
  -1.33393013763426    1.42713320653188 
  -1.34321448708051    1.41832706500345 
  -1.35247304505076    1.40942827532847 
  -1.36170829082589    1.40043311545712 
  -1.37092255880907    1.39133781510828 
  -1.38011809486982    1.38213851102820 
  -1.38929712978315    1.37283115783646 
  -1.39846197763780    1.36341142874588 
  -1.40761512079974    1.35387459872894 
  -1.41675928692211    1.34421545007113 
  -1.42589748005366    1.33442819588731 
  -1.43503297607637    1.32450646036121 
  -1.44416925183372    1.31444330682326 
  -1.45330986872727    1.30423134394495 
  -1.46245829148753    1.29386289044603 
  -1.47161767519274    1.28333021567075 
  -1.48079061173501    1.27262582372433 
  -1.48997887772047    1.26174278635469 
  -1.49918317993999    1.25067508301594 
  -1.50840294231810    1.23941794677990 
  -1.51763612786427    1.22796817238150 
  -1.52687913434547    1.21632438609987 
  -1.53612674872195    1.20448723870835 
  -1.54537218984304    1.19245952808169 
  -1.55460721395358    1.18024622185245 
  -1.56382230322660    1.16785439602204 
  -1.57300690289618    1.15529306996049 
  -1.58214972056378    1.14257296266396 
  -1.59123904753017    1.12970615961242 
  -1.60026311255644    1.11670572246549 
  -1.60921042555201    1.10358523809320 
  -1.61807012152155    1.09035834472177 
  -1.62683226266040    1.07703823698496 
  -1.63548811128585    1.06363719116667 
  -1.64403033406733    1.05016611534877 
  -1.65245315466608    1.03663416628474 
  -1.66075241988501    1.02304843684122 
  -1.66892560302658    1.00941375152832 
  -1.67697171645232    0.99573256715984 
  -1.68489116587520    0.98200500499139 
  -1.69268552719940    0.96822899724571 
  -1.70035728845483    0.95440055627397 
  -1.70790954629571    0.94051412981696 
  -1.71534570758740    0.92656303021345 
  -1.72266918986275    0.91253988356615 
  -1.72988317254445    0.89843707339869 
  -1.73699038856303    0.88424711954155 
  -1.74399300033740    0.86996296977513 
  -1.75089253665224    0.85557815830624 
  -1.75768991933115    0.84108683013021 
  -1.76438553888095    0.82648361465289 
  -1.77097939241874    0.81176338030364 
  -1.77747122905416    0.79692088753788 
  -1.78386070752063    0.78195040200440 
  -1.79014750712172    0.76684530923219 
  -1.79633140002024    0.75159780585203 
  -1.80241223394686    0.73619871066292 
  -1.80838984783510    0.72063745874676 
  -1.81426388635525    0.70490229849736 
  -1.82003355597500    0.68898072004564 
  -1.82569730687213    0.67286009392665 
  -1.83125250064288    0.65652850378868 
  -1.83669505936122    0.63997571022090 
  -1.84201916278800    0.62319419353174 
  -1.84721698765328    0.60618018794945 
  -1.85227854929990    0.58893464209697 
  -1.85719162547697    0.57146401903172 
  -1.86194180624776    0.55378088168541 
  -1.86651262909574    0.53590419734145 
  -1.87088582417903    0.51785933099487 
  -1.87504160838297    0.49967768789754 
  -1.87895903677351    0.48139599936881 
  -1.88261633275180    0.46305523494812 
  -1.88599119147036    0.44469915315565 
  -1.88906095926082    0.42637249169687 
  -1.89180266306218    0.40811882714783 
  -1.89419275840352    0.38997813363790 
  -1.89620652209039    0.37198412052263 
  -1.89781688124080    0.35416147861244 
  -1.89899250010680    0.33652330062871 
  -1.89969477666440    0.31906913846438 
  -1.89987342969611    0.30178449671227 
  -1.89946025182278    0.28464297721612 
  -1.89836087367244    0.26761269096908 
  -1.89644481052721    0.25066860893321 
  -1.89353536979584    0.23381183829346 
  -1.88940325551881    0.21709511931776 
  -1.88377208277505    0.20065091443353 
  -1.87634950752550    0.18471273302920 
  -1.86689680281837    0.16960896473809 
  -1.85532272830265    0.15570133442055 
  -1.84173848905777    0.14327200004892 
  -1.82641420070594    0.13243036799938 
  -1.80966992266953    0.12311028663400 
  -1.79178734989662    0.11513831333086 
  -1.77297644785926    0.10830662052386 
  -1.75337793008221    0.10241700837279 
  -1.73307861347575    0.09729879677848 
  -1.71212893460577    0.09281238059266 
  -1.69055878483780    0.08884661933267 
  -1.66839008255578    0.08531419548433 
  -1.64564559884479    0.08214676329767 
  -1.62235433824225    0.07929065778498 
  -1.59855422273760    0.07670338428400 
  -1.57429290909603    0.07435089170619 
  -1.54962744194354    0.07220550661064 
  -1.52462324042789    0.07024440137044 
  -1.49935273628516    0.06844845975434 
  -1.47389384842598    0.06680144383205 
  -1.44832839891396    0.06528937430080 
  -1.42274052740951    0.06390007144979 
  -1.39721513706130    0.06262280739278 
  -1.37183639101595    0.06144804379396 
  -1.34668627300115    0.06036722791253 
  -1.32184322214446    0.05937263518692 
  -1.29738085205946    0.05845724314643 
  -1.27336676455164    0.05761463164892 
  -1.24986147019168    0.05683890074245 
  -1.22691742989317    0.05612460425851 
  -1.20457823444919    0.05546669414155 
  -1.18287794168397    0.05486047492730 
  -1.16184059403612    0.05430156564396 
  -1.14147994207064    0.05378586897540 
  -1.12179940153343    0.05330954644869 
  -1.10279227177389    0.05286899942732 
  -1.08444224059801    0.05246085561558 
  -1.06672419296733    0.05208196038567 
  -1.04960532689113    0.05172937303349 
  -1.03304655829112    0.05140036635167 
  -1.01700416812916    0.05109242952097 
  -1.00143161271926    0.05080327151764 
  -0.98628138745810    0.05053082486217 
  -0.97150681281415    0.05027324611039 
  -0.95706360627564    0.05002891346439 
  -0.94291111952747    0.04979641818975 
  -0.92901315548910    0.04957455182748 
  -0.91533832961158    0.04936228703149 
  -0.90185999456353    0.04915875593425 
  -0.88855579763956    0.04896322477826 
  -0.87540697732918    0.04877506982580 
  -0.86239752501584    0.04859375311918 
  -0.84951333814842    0.04841880303537 
  -0.83674147514603    0.04824979707087 
  -0.82406959389671    0.04808635104301 
  -0.81148562120836    0.04792811073958 
  -0.79897766510249    0.04777474950234 
  -0.78653415054145    0.04762596674047 
  -0.77414413475754    0.04748149066139 
  -0.76179774296060    0.04734107976965 
  -0.74948665865645    0.04720452675385 
  -0.73720460472071    0.04707165933566 
  -0.72494775958980    0.04694234234838 
  -0.71271506567421    0.04681647584407 
  -0.70050840161304    0.04669399418579 
  -0.68833260460529    0.04657486109971 
  -0.67619534185237    0.04645906617804 
  -0.66410684064024    0.04634661780459 
  -0.65207949417992    0.04623753831892 
  -0.64012736557519    0.04613185621663 
  -0.62826561533917    0.04602960137040 
  -0.61650987960024    0.04593079779956 
  -0.60487562669744    0.04583546006651 
  -0.59337751991269    0.04574358753422 
  -0.58202881352294    0.04565516264049 
  -0.57084080848488    0.04557014714490 
  -0.55982239249999    0.04548848258883 
  -0.54897968698058    0.04541008867108 
  -0.53831581997521    0.04533486587034 
  -0.52783083934879    0.04526269577893 
  -0.51752177393513    0.04519344556476 
  -0.50738284219418    0.04512696979134 
  -0.49740579810547    0.04506311608901 
  -0.48758039358992    0.04500172768340 
  -0.47789492653446    0.04494264936316 
  -0.46833683527591    0.04488572971767 
  -0.45889329540778    0.04483082637628 
  -0.44955177450901    0.04477780699785 
  -0.44030050501175    0.04472655298292 
  -0.43112884481204    0.04467695866820 
  -0.42202750774102    0.04462893327152 
  -0.41298866013770    0.04458239838350 
  -0.40400589315299    0.04453728853927 
  -0.39507409171455    0.04449354764359 
  -0.38618922876073    0.04445112895190 
  -0.37734811725172    0.04440999126144 
  -0.36854815229148    0.04437009908484 
  -0.35978707234570    0.04433141926931 
  -0.35106276248161    0.04429392184826 
  -0.34237311511047    0.04425757737839 
  -0.33371595549013    0.04422235856122 
  -0.32508903146885    0.04418823821868 
  -0.31649005999787    0.04415519146673 
  -0.30791681767684    0.04412319402204 
  -0.29936725902925    0.04409222457373 
  -0.29083964476401    0.04406226306876 
  -0.28233266259706    0.04403329296459 
  -0.27384552531093    0.04400529924337 
  -0.26537803398607    0.04397827037664 
  -0.25693059853657    0.04395219599080 
  -0.24850421213255    0.04392706855082 
  -0.24010038057635    0.04390288076028 
  -0.23172101166624    0.04387962710294 
  -0.22336827294872    0.04385730115459 
  -0.21504442867881    0.04383589717347 
  -0.20675166833443    0.04381540751174 
  -0.19849193947663    0.04379582441876 
  -0.19026679726012    0.04377713768225 
  -0.18207728140657    0.04375933672833 
  -0.17392382918105    0.04374240852832 
  -0.16580622990952    0.04372633998052 
  -0.15772362317077    0.04371111602382 
  -0.14967453916589    0.04369672220344 
  -0.14165697633454    0.04368314286824 
  -0.13366850828956    0.04367036378172 
  -0.12570640998442    0.04365837026552 
  -0.11776779185349    0.04364714972950 
  -0.10984973068746    0.04363668966041 
  -0.10194938711031    0.04362698000098 
  -0.09406410163941    0.04361801095119 
  -0.08619146405770    0.04360977519848 
  -0.07832935394108    0.04360226556702 
  -0.07047595319410    0.04359547715728 
  -0.06262973409937    0.04358940491747 
  -0.05478942832905    0.04358404576962 
  -0.04695398352298    0.04357939617636 
  -0.03912251427862    0.04357545431266 
  -0.03129425385342    0.04357221767044 
  -0.02346851162291    0.04356968529771 
  -0.01564463963472    0.04356785544529 
  -0.00782200963313    0.04356672786137 
   0.00000000000065    0.04356630145981 
   0.00782200964799    0.04356657664433 
   0.01564463969026    0.04356755297601 
   0.02346851174630    0.04356923151052 
   0.03129425407185    0.04357161245950 
   0.03912251461943    0.04357469754575 
   0.04695398401358    0.04357848767493 
   0.05478942899702    0.04358298533099 
   0.06262973497245    0.04358819228371 
   0.07047595430021    0.04359411204521 
   0.07832935530843    0.04360074762547 
   0.08619146571477    0.04360810404595 
   0.09406410361504    0.04361618612190 
   0.10194938943369    0.04362500099111 
   0.10984973338832    0.04363455586428 
   0.11776779496206    0.04364486049628 
   0.12570641353153    0.04365592482758 
   0.13366851230670    0.04366776132402 
   0.14165698085401    0.04368038245090 
   0.14967454422072    0.04369380284562 
   0.15772362879492    0.04370803662155 
   0.16580623613774    0.04372309940549 
   0.17392383604911    0.04373900554059 
   0.18207728895100    0.04375577008876 
   0.19026680551854    0.04377340605790 
   0.19849194848736    0.04379192650638 
   0.20675167813683    0.04381134193265 
   0.21504443931285    0.04383166260476 
   0.22336828445543    0.04385289621015 
   0.23172102408720    0.04387505046961 
   0.24010039395415    0.04389813106248 
   0.24850422651036    0.04392214449015 
   0.25693061395867    0.04394709619354 
   0.26537805049735    0.04397299353720 
   0.27384554295757    0.04399984395582 
   0.28233268142599    0.04402765787223 
   0.29083966482375    0.04405644668253 
   0.29936728036925    0.04408622543142 
   0.30791684034853    0.04411701049711 
   0.31649008405380    0.04414882194079 
   0.32508905696394    0.04418168088351 
   0.33371598248073    0.04421561160677 
   0.34237314365560    0.04425063878871 
   0.35106279264200    0.04428678960461 
   0.35978710418507    0.04432409113770 
   0.36854818587550    0.04436257283082 
   0.37734815264946    0.04440226442421 
   0.38618926604339    0.04444319906512 
   0.39507413095729    0.04448541198971 
   0.40400593443357    0.04452894437072 
   0.41298870353863    0.04457384265229 
   0.42202755334821    0.04462016284795 
   0.43112889271739    0.04466797004494 
   0.44030055531195    0.04471734249382 
   0.44955182730842    0.04476837050172 
   0.45889335081737    0.04482115948440 
   0.46833689341649    0.04487582746792 
   0.47789498753546    0.04493250646900 
   0.48758045759279    0.04499133821103 
   0.49740586526213    0.04505247374037 
   0.50738291267040    0.04511606759416 
   0.51752184790851    0.04518227619701 
   0.52783091701193    0.04525125127513 
   0.53831590153310    0.04532313798726 
   0.54897977265367    0.04539806860578 
   0.55982248252091    0.04547616137856 
   0.57084090310153    0.04555751538631 
   0.58202891299460    0.04564221091210 
   0.59337762451329    0.04573030610334 
   0.60487573671125    0.04582183932095 
   0.61650999532537    0.04591682792823 
   0.62826573708314    0.04601527279145 
   0.64012749365896    0.04611715921885 
   0.65207962893341    0.04622246347555 
   0.66410698240721    0.04633115556515 
   0.67619549098626    0.04644320726020 
   0.68833276147517    0.04655859602540 
   0.70050856659990    0.04667731364861 
   0.71271523917846    0.04679937018927 
   0.72494794202805    0.04692480192028 
   0.73720479653491    0.04705367390853 
   0.74948686031133    0.04718608587151 
   0.76179795495443    0.04732217214144 
   0.77414435762009    0.04746210451181 
   0.78653438484631    0.04760608918757 
   0.79897791146530    0.04775436693445 
   0.81148588030064    0.04790720818754 
   0.82406986644425    0.04806491258997 
   0.83674176194432    0.04822780521276 
   0.84951364006159    0.04839623910790 
   0.86239784299459    0.04857059661537 
   0.87540731241154    0.04875129879771 
   0.88855615097349    0.04893881505560 
   0.90186036741202    0.04913368143873 
   0.91533872338330    0.04933651882919 
   0.92901357175182    0.04954805829396 
   0.94291156005119    0.04976916384143 
   0.95706407305885    0.05000085893745 
   0.97150730814434    0.05024434675027 
   0.98628191395544    0.05050103051717 
   1.00143217341971    0.05077252490011 
   1.01700476655103    0.05106066584076 
   1.03304719854766    0.05136751146906 
   1.04960601378869    0.05169534294301 
   1.06672493215944    0.05204665914368 
   1.08444303873087    0.05242417462884 
   1.10279313670362    0.05283081506745 
   1.12180034254658    0.05326971902132 
   1.14148097020166    0.05374423985102 
   1.16184172240985    0.05425795570000 
   1.18287918599513    0.05481468093818 
   1.20457961350604    0.05541848639364 
   1.22691896636358    0.05607372183670 
   1.24986319148351    0.05678504789213 
   1.27336870400683    0.05755747143894 
   1.29738305041041    0.05839639195353 
   1.32184572948020    0.05930765395736 
   1.34668915123555    0.06029761381179 
   1.37183971722531    0.06137321785448 
   1.39721900778621    0.06254210180381 
   1.42274506451411    0.06381271163030 
   1.44833375733408    0.06519445931862 
   1.47390022685239    0.06669791963348 
   1.49936039166493    0.06833508847016 
   1.52463250830435    0.07011972013649 
   1.54963876483677    0.07206777849013 
   1.57430687718730    0.07419804057868 
   1.59857163234148    0.07653291505685 
   1.62237627783798    0.07909955162861 
   1.64567357666567    0.08193134791399 
   1.66842621972007    0.08506997911306 
   1.69060611048016    0.08856809222760 
   1.71219184321030    0.09249278631867 
   1.73316357454030    0.09692991825913 
   1.75349458143961    0.10198907227887 
   1.77313922002692    0.10780859471596 
   1.79201767513227    0.11455916178517 
   1.80999859537332    0.12244220928386 
   1.82688209419657    0.13167521865470 
   1.84239154162312    0.14245042682904 
   1.85619712475628    0.15485860176572 
   1.86799950130116    0.16880654860616 
   1.87765188051717    0.18400533816046 
   1.88522485249311    0.20006807162957 
   1.89095717639220    0.21664104075175 
   1.89515220005518    0.23347593848428 
   1.89809848012881    0.25043519811420 
   1.90003467437306    0.26746624182938 
   1.90114370970192    0.28457009837909 
   1.90155998005758    0.30177427763205 
   1.90138025286321    0.31911288186334 
   1.90067420853832    0.33661410442770 
   1.89949303957469    0.35429384234899 
   1.89787592268267    0.37215362280422 
   1.89585455928048    0.39018118240924 
   1.89345626162432    0.40835246968454 
   1.89070590981831    0.42663427085070 
   1.88762715615872    0.44498699822945 
   1.88424304704758    0.46336737845596 
   1.88057629042831    0.48173091351174 
   1.87664922995527    0.50003403575647 
   1.87248367378731    0.51823592946581 
   1.86810059032490    0.53629998862859 
   1.86351978320416    0.55419491201522 
   1.85875953723720    0.57189542222244 
   1.85383632824571    0.58938262754846 
   1.84876457467870    0.60664403109138 
   1.84355650599601    0.62367322887638 
   1.83822210969252    0.64046932530356 
   1.83276921098201    0.65703613457989 
   1.82720362835360    0.67338122018240 
   1.82152943784118    0.68951486153748 
   1.81574927325238    0.70544901072924 
   1.80986468063845    0.72119632938540 
   1.80387644810585    0.73676935536972 
   1.79778492724254    0.75217986494086 
   1.79159027448888    0.76743844384341 
   1.78529263962120    0.78255429132211 
   1.77889224736774    0.79753522566588 
   1.77238941737024    0.81238787435254 
   1.76578448899247    0.82711798252913 
   1.75907771278744    0.84173079956695 
   1.75226908993849    0.85623146549422 
   1.74535822919730    0.87062535912592 
   1.73834420617035    0.88491834283851 
   1.73122549006422    0.89911688989535 
   1.72399991449675    0.91322805923305 
   1.71666474317207    0.92725933776346 
   1.70921679169336    0.94121834769981 
   1.70165263865003    0.95511246837075 
   1.69396887243428    0.96894839146541 
   1.68616239354235    0.98273167260654 
   1.67823071114056    0.99646630109030 
   1.67017224923630    1.01015434549692 
   1.66198660286813    1.02379568359414 
   1.65367476372349    1.03738785685557 
   1.64523926384004    1.05092603751370 
   1.63668426522138    1.06440312909566 
   1.62801555430053    1.07780997017032 
   1.61924047767592    1.09113564819476 
   1.61036778713738    1.10436788193752 
   1.60140743707598    1.11749347263704 
   1.59237030912193    1.13049877800680 
   1.58326791152007    1.14337020844249 
   1.57411203273913    1.15609470002323 
   1.56491439917865    1.16866016664778 
   1.55568631904308    1.18105588935890 
   1.54643836242346    1.19327285054524 
   1.53718005979162    1.20530397657921 
   1.52791966638088    1.21714430378003 
   1.51866397168497    1.22879103859955 
   1.50941819561801    1.24024353586358 
   1.50018594411079    1.25150317490585 
   1.49096925650382    1.26257316749447 
   1.48176870840817    1.27345828668498 
   1.47258359170359    1.28416455967487 
   1.46341212629543    1.29469892066220 
   1.45425171662698    1.30506887173896 
   1.44509920255491    1.31528214884163 
   1.43595111479402    1.32534643864182 
   1.42680388664055    1.33526913686735 
   1.41765403695250    1.34505718468278 
   1.40849828519511    1.35471696143875 
   1.39933362386757    1.36425425771612 
   1.39015732160026    1.37367429404718 
   1.38096689343024    1.38298179852487 
   1.37176002226894    1.39218110020110 
   1.36253447522241    1.40127624702867 
   1.35328800368447    1.41027110407235 
   1.34401827116544    1.41916944375051 
   1.33472279554914    1.42797498949250 
   1.32539894342517    1.43669143308247 
   1.31604395549829    1.44532239644504 
   1.30665503064230    1.45387136828712 
   1.29722943812876    1.46234159527464 
   1.28776467583253    1.47073596594164 
   1.27825863671435    1.47905687205654 
   1.26870979545018    1.48730608853025 
   1.25911737516101    1.49548465634132 
   1.24948150551717    1.50359280734105 
   1.23980333498031    1.51162991079202 
   1.23008511232084    1.51959447501704 
   1.22033020636924    1.52748417745211 
   1.21054308515508    1.53529595036787 
   1.20072923051870    1.54302608953815 
   1.19089501524675    1.55067040843232 
   1.18104752501246    1.55822440121002 
   1.17119435659406    1.56568343469201 
   1.16134337904623    1.57304293092635 
   1.15150249176310    1.58029856032029 
   1.14167936847679    1.58744640729659 
   1.13188122154600    1.59448312997135 
   1.12211457586025    1.60140607765731 
   1.11238508499725    1.60821339048860 
   1.10269737703516    1.61490404792297 
   1.09305495870208    1.62147789412843 
   1.08346016112295    1.62793561070597 
   1.07391414984929    1.63427866894879 
   1.06441697660086    1.64050923596459 
   1.05496768833678    1.64663007078885 
   1.04556446503070    1.65264438791979 
   1.03620479556060    1.65855572695572 
   1.02688565906019    1.66436780693276 
   1.01760371810952    1.67008440416516 
   1.00835549114731    1.67570923065829 
   0.99913751202851    1.68124584930857 
   0.98994644869251    1.68669759905531 
   0.98077919440445    1.69206756183608 
   0.97163291104183    1.69735853968087 
   0.96250504496617    1.70257306944566 
   0.95339330243960    1.70771343963611 
   0.94429561070599    1.71278173418783 
   0.93521005641971    1.71777986604588 
   0.92613482947372    1.72270962531365 
   0.91706816451311    1.72757270573590 
   0.90800830599105    1.73237073643868 
   0.89895348591301    1.73710528539248 
   0.88990193492919    1.74177786483399 
   0.88085191074324    1.74638990830848 
   0.87180175837849    1.75094275270211 
   0.86274998128948    1.75543759735701 
   0.85369533298456    1.75987547552786 
   0.84463690525864    1.76425721114980 
   0.83557422052066    1.76858339636622 
   0.82650730441101    1.77285436200577 
   0.81743674699024    1.77707017517627 
   0.80836373147268    1.78123063423679 
   0.79929004176273    1.78533529327176 
   0.79021803207784    1.78938348406140 
   0.78115057373599    1.79337436567729 
   0.77209096687595    1.79730696782348 
   0.76304283560101    1.80118025669801 
   0.75400999791522    1.80499318843786 
   0.74499633112298    1.80874477846059 
   0.73600562618002    1.81243415162237 
   0.72704145221658    1.81606060190799 
   0.71810702512525    1.81962362722205 
   0.70920510025566    1.82312296907577 
   0.70033788181555    1.82655862395061 
   0.69150696625141    1.82993085762492 
   0.68271330949385    1.83324019072745 
   0.67395723142345    1.83648738839085 
   0.66523844394020    1.83967342367672 
   0.65655611176368    1.84279944896005 
   0.64790892907738    1.84586674590145 
   0.63929521775316    1.84887668887949 
   0.63071302840938    1.85183069270911 
   0.62216024856117    1.85473017935555 
   0.61363469949817    1.85757653381944 
   0.60513422704124    1.86037108295917 
   0.59665677043191    1.86311506615493 
   0.58820041727813    1.86580963022876 
   0.57976343273590    1.86845581610892 
   0.57134427424983    1.87105456841520 
   0.56294158384808    1.87360673439779 
   0.55455417193161    1.87611308271372 
   0.54618098701966    1.87857430808667 
   0.53782108627639    1.88099105234892 
   0.52947360181935    1.88336390820421 
   0.52113771660564    1.88569343680500 
   0.51281264370204    1.88798016621821 
   0.50449762031269    1.89022460273513 
   0.49619190821115    1.89242722292864 
   0.48789480905953    1.89458847919602 
   0.47960568412533    1.89670878729835 
   0.47132398447744    1.89878852908193 
   0.46304927990628    1.90082803909981 
   0.45478129140580    1.90282760833603 
   0.44651991550938    1.90478747354851 
   0.43826524542191    1.90670782509087 
   0.43001757854144    1.90858880125359 
   0.42177741648148    1.91043050146502 
   0.41354544927738    1.91223298585093 
   0.40532253153183    1.91399629300566 
   0.39710964441183    1.91572044305871 
   0.38890785271879    1.91740545759573 
   0.38071825271038    1.91905136334746 
   0.37254192067314    1.92065821117493 
   0.36437985883210    1.92222607736037 
   0.35623294842177    1.92375507894160 
   0.34810190642903    1.92524537040074 
   0.33998725472008    1.92669715380345 
   0.33188929715108    1.92811067009415 
   0.32380811159595    1.92948620402666 
   0.31574355112385    1.93082407079675 
   0.30769525927785    1.93212461714426 
   0.29966269238035    1.93338820521301 
   0.29164515216394    1.93461521204690 
   0.28364182090830    1.93580601303992 
   0.27565180148315    1.93696098213186 
   0.26767415460147    1.93808047691990 
   0.25970793569243    1.93916484124263 
   0.25175222467374    1.94021439315821 
   0.24380615176667    1.94122943058537 
   0.23586891413084    1.94221022228380 
   0.22793978748280    1.94315701620452 
   0.22001812900233    1.94407003273338 
   0.21210337650390    1.94494947473689 
   0.20419504129107    1.94579552191128 
   0.19629269992927    1.94660834134904 
   0.18839598283073    1.94738808191585 
   0.18050456450048    1.94813488444285 
   0.17261815322087    1.94884887547693 
   0.16473648415708    1.94953017670561 
   0.15685931320841    1.95017889794159 
   0.14898641455808    1.95079514585806 
   0.14111757879877    1.95137901644816 
   0.13325261372330    1.95193060340752 
   0.12539134450300    1.95244999043502 
   0.11753361486626    1.95293725959617 
   0.10967928627296    1.95339248371911 
   0.10182823664629    1.95381573488107 
   0.09398035630676    1.95420707692037 
   0.08613554290952    1.95456657395222 
   0.07829369385295    1.95489428281431 
   0.07045469824642    1.95519026137592 
   0.06261842764231    1.95545456067202 
   0.05478472770492    1.95568723279327 
   0.04695341045946    1.95588832256743 
   0.03912424902005    1.95605787498629 
   0.03129697449567    1.95619592650199 
   0.02347127633784    1.95630251216625 
   0.01564680558047    1.95637765680858 
   0.00782318138967    1.95642138221532 
   0.00000000002924    1.95643369854020 


==> anc/a1.36_M1024.dat <==
   0.00000000001127    1.96302419968439 
  -0.00588168299890    1.96301379717732 
  -0.01176365515076    1.96298572084633 
  -0.01764621001443    1.96293996423874 
  -0.02352963137555    1.96287651773053 
  -0.02941418875708    1.96279536730303 
  -0.03530013345468    1.96269649626210 
  -0.04118769514924    1.96257988414595 
  -0.04707707926872    1.96244550854364 
  -0.05296846506501    1.96229334407508 
  -0.05886200454272    1.96212336424455 
  -0.06475782209990    1.96193554042718 
  -0.07065601498253    1.96172984369373 
  -0.07655665431565    1.96150624374565 
  -0.08245978679376    1.96126471066155 
  -0.08836543671858    1.96100521374222 
  -0.09427360847462    1.96072772315196 
  -0.10018428908681    1.96043220865934 
  -0.10609745099005    1.96011864117081 
  -0.11201305464253    1.95978699137499 
  -0.11793105118103    1.95943723118407 
  -0.12385138476219    1.95906933230220 
  -0.12977399487473    1.95868326759674 
  -0.13569881829052    1.95827900961110 
  -0.14162579103005    1.95785653188102 
  -0.14755485002956    1.95741580739923 
  -0.15348593496292    1.95695680987403 
  -0.15941898990530    1.95647951213243 
  -0.16535396534247    1.95598388729639 
  -0.17129082018125    1.95546990709018 
  -0.17722952428143    1.95493754289284 
  -0.18317006109800    1.95438676390465 
  -0.18911243093677    1.95381753803133 
  -0.19505665431580    1.95322982987145 
  -0.20100277589385    1.95262360140543 
  -0.20695086834579    1.95199880979420 
  -0.21290103659694    1.95135540788528 
  -0.21885342168695    1.95069334186128 
  -0.22480820463968    1.95001255163046 
  -0.23076560952488    1.94931296842297 
  -0.23672590608715    1.94859451519330 
  -0.24268941108606    1.94785710431869 
  -0.24865648877121    1.94710063818964 
  -0.25462754964824    1.94632500720196 
  -0.26060304806238    1.94553009073317 
  -0.26658347782063    1.94471575562244 
  -0.27256936652942    1.94388185771240 
  -0.27856126797322    1.94302824097066 
  -0.28455975338880    1.94215473971379 
  -0.29056540107920    1.94126117844069 
  -0.29657878539868    1.94034737475412 
  -0.30260046465392    1.93941313986131 
  -0.30863096909595    1.93845828208510 
  -0.31467078860159    1.93748260786147 
  -0.32072036130150    1.93648592561122 
  -0.32678006273739    1.93546804695390 
  -0.33285019681246    1.93442879061819 
  -0.33893098802440    1.93336798352203 
  -0.34502257617694    1.93228546435764 
  -0.35112501289808    1.93118108417656 
  -0.35723826103462    1.93005470930661 
  -0.36336219604457    1.92890622113437 
  -0.36949661030080    1.92773551809646 
  -0.37564121920713    1.92654251446505 
  -0.38179566988699    1.92532714129223 
  -0.38795955114528    1.92408934415824 
  -0.39413240534546    1.92282908311309 
  -0.40031374075099    1.92154632951640 
  -0.40650304491571    1.92024106518559 
  -0.41269979759130    1.91891327860975 
  -0.41890348375539    1.91756296364785 
  -0.42511360522831    1.91619011550667 
  -0.43132969158202    1.91479472940754 
  -0.43755130888745    1.91337679675526 
  -0.44377806717641    1.91193630418707 
  -0.45000962530597    1.91047323031140 
  -0.45624569432483    1.90898754546115 
  -0.46248603820718    1.90747920924848 
  -0.46873047329408    1.90594817117551 
  -0.47497886548361    1.90439436905326 
  -0.48123112672688    1.90281773040530 
  -0.48748721000220    1.90121817157251 
  -0.49374710447683    1.89959559962296 
  -0.50001083007701    1.89794991175979 
  -0.50627843323026    1.89628099727696 
  -0.51254998294210    1.89458873675781 
  -0.51882556891339    1.89287300354127 
  -0.52510530069138    1.89113366218673 
  -0.53138930939956    1.88937056897221 
  -0.53767775078095    1.88758356922842 
  -0.54397081086817    1.88577249658609 
  -0.55026871270981    1.88393716903977 
  -0.55657172521521    1.88207738697081 
  -0.56288017225274    1.88019292814891 
  -0.56919444285275    1.87828354492530 
  -0.57551500042717    1.87634895874923 
  -0.58184239174464    1.87438885727557 
  -0.58817725347283    1.87240288928116 
  -0.59452031705650    1.87039066267598 
  -0.60087240979779    1.86835174086756 
  -0.60723445309631    1.86628564272968 
  -0.61360745592691    1.86419184141759 
  -0.61999250484565    1.86206976718659 
  -0.62639074893583    1.85991880938299 
  -0.63280338140978    1.85773832261760 
  -0.63923161666764    1.85552763217507 
  -0.64567666496670    1.85328604349109 
  -0.65213970385918    1.85101285061895 
  -0.65862184891183    1.84870734833909 
  -0.66512412310203    1.84636884271834 
  -0.67164742760821    1.84399666462672 
  -0.67819251344458    1.84159018095175 
  -0.68475995666535    1.83914880793098 
  -0.69135013644413    1.83667202134386 
  -0.69796321856972    1.83415936796715 
  -0.70459914334787    1.83161047310827 
  -0.71125762012292    1.82902504867187 
  -0.71793812698347    1.82640289670866 
  -0.72463991746723    1.82374391300447 
  -0.73136203237065    1.82104808583517 
  -0.73810331808257    1.81831549457731 
  -0.74486244912553    1.81554630349512 
  -0.75163795599266    1.81274075553179 
  -0.75842825563019    1.80989916161697 
  -0.76523168542829    1.80702189044159 
  -0.77204653785702    1.80410935437982 
  -0.77887109651446    1.80116199659916 
  -0.78570367064652    1.79818027516615 
  -0.79254262894929    1.79516464922935 
  -0.79938642977732    1.79211556315893 
  -0.80623364875147    1.78903343370213 
  -0.81308300109059    1.78591863603804 
  -0.81993335997329    1.78277149369507 
  -0.82678376857520    1.77959226814416 
  -0.83363344750590    1.77638115286020 
  -0.84048179569840    1.77313826752353 
  -0.84732838695230    1.76986365691956 
  -0.85417296061887    1.76655729001644 
  -0.86101540909493    1.76321906350943 
  -0.86785576099580    1.75984880510713 
  -0.87469416304096    1.75644628058940 
  -0.88153085976117    1.75301119974515 
  -0.88836617424193    1.74954322502555 
  -0.89520048903232    1.74604197794439 
  -0.90203423037216    1.74250704697912 
  -0.90886785463440    1.73893799205738 
  -0.91570183982499    1.73533434943923 
  -0.92253668057660    1.73169563227465 
  -0.92937288897266    1.72802133083712 
  -0.93621099903008    1.72431090802800 
  -0.94305157658013    1.72056379443996 
  -0.94989523174149    1.71677937895806 
  -0.95674263516777    1.71295699950774 
  -0.96359453473741    1.70909593030833 
  -0.97045177348269    1.70519537051847 
  -0.97731530512845    1.70125443092859 
  -0.98418620792733    1.69727212374257 
  -0.99106569317582    1.69324735224668 
  -0.99795510931740    1.68917890538204 
  -1.00485593836323    1.68506545396306 
  -1.01176978607197    1.68090555332500 
  -1.01869836324642    1.67669764888501 
  -1.02564346035081    1.67244008897976 
  -1.03260691359138    1.66813114104967 
  -1.03959056549953    1.66376901499599 
  -1.04659621892682    1.65935188930126 
  -1.05362558821373    1.65487794319359 
  -1.06068024700487    1.65034539001653 
  -1.06776157691323    1.64575251464631 
  -1.07487071672804    1.64109770984778 
  -1.08200851643076    1.63637951416808 
  -1.08917549554695    1.63159664621085 
  -1.09637180978741    1.62674803787741 
  -1.10359722500691    1.62183286159485 
  -1.11085110184895    1.61685055430912 
  -1.11813238940297    1.61180083361677 
  -1.12543963053122    1.60668370914384 
  -1.13277097643969    1.60149948500045 
  -1.14012421245599    1.59624875681238 
  -1.14749679191224    1.59093239964170 
  -1.15488587952161    1.58555155068904 
  -1.16228840062266    1.58010758354871 
  -1.16970109727775    1.57460207825678 
  -1.17712058725903    1.56903678430568 
  -1.18454342669044    1.56341358114448 
  -1.19196617222219    1.55773443366421 
  -1.19938544346570    1.55200134738002 
  -1.20679798158219    1.54621632104040 
  -1.21420070487967    1.54038130146057 
  -1.22159075749433    1.53449813842119 
  -1.22896555230157    1.52856854437896 
  -1.23632280448072    1.52259405678885 
  -1.24366055733213    1.51657600756436 
  -1.25097719728168    1.51051549725025 
  -1.25827146027815    1.50441337801989 
  -1.26554242716860    1.49827024264961 
  -1.27278951097531    1.49208642298023 
  -1.28001243438274    1.48586199443087 
  -1.28721120109350    1.47959678934626 
  -1.29438606003675    1.47329041508420 
  -1.30153746669503    1.46694227889411 
  -1.30866604099802    1.46055161491622 
  -1.31577252636242    1.45411751479142 
  -1.32285774942752    1.44763895689055 
  -1.32992258495972    1.44111483542604 
  -1.33696792512954    1.43454398452813 
  -1.34399465708178    1.42792519875197 
  -1.35100364724313    1.42125724561081 
  -1.35799573538334    1.41453887222358 
  -1.36497173585310    1.40776880255451 
  -1.37193244795426    1.40094572824954 
  -1.37887867180990    1.39406829062981 
  -1.38581123071744    1.38713505785280 
  -1.39273099550618    1.38014449585553 
  -1.39963891122836    1.37309493794687 
  -1.40653602127256    1.36598455245146 
  -1.41342348905926    1.35881131375612 
  -1.42030261250758    1.35157297648733 
  -1.42717483181423    1.34426705812395 
  -1.43404172637401    1.33689082952857 
  -1.44090500226065    1.32944131807378 
  -1.44776646716275    1.32191532204469 
  -1.45462799539638    1.31430943986705 
  -1.46149148115691    1.30662011163507 
  -1.46835878389551    1.29884367507726 
  -1.47523166516369    1.29097643209067 
  -1.48211172183728    1.28301472659480 
  -1.48900031586915    1.27495502867988 
  -1.49589850601794    1.26679402475481 
  -1.50280698193617    1.25852870798586 
  -1.50972600598782    1.25015646825004 
  -1.51665536280452    1.24167517582721 
  -1.52359432131171    1.23308325819341 
  -1.53054160838369    1.22437976465331 
  -1.53749539785550    1.21556441881721 
  -1.54445331296361    1.20663765457914 
  -1.55141244483067    1.19760063653626 
  -1.55836938399089    1.18845526160549 
  -1.56532026657067    1.17920414379186 
  -1.57226083123767    1.16985057995988 
  -1.57918648777799    1.16039849950937 
  -1.58609239281004    1.15085239679199 
  -1.59297353302893    1.14121724998163 
  -1.59982481117253    1.13149842607254 
  -1.60664113490832    1.12170157638048 
  -1.61341750376629    1.11183252290934 
  -1.62014909434925    1.10189714047348 
  -1.62683133908524    1.09190123547369 
  -1.63345999897089    1.08185042656911 
  -1.64003122588242    1.07175002849038 
  -1.64654161528496    1.06160494436636 
  -1.65298824539544    1.05141956788340 
  -1.65936870418305    1.04119770044477 
  -1.66568110092561    1.03094248431185 
  -1.67192406445486    1.02065635620297 
  -1.67809672567551    1.01034102142951 
  -1.68419868743931    0.99999745173385 
  -1.69022998040062    0.98962590536065 
  -1.69619100900642    0.97922597059587 
  -1.70208248732922    0.96879662922766 
  -1.70790536988995    0.95833633887435 
  -1.71366077803793    0.94784312843884 
  -1.71934992764395    0.93731470353964 
  -1.72497405898499    0.92674855452335 
  -1.73053437450171    0.91614206270674 
  -1.73603198484037    0.90549259700253 
  -1.74146786797775    0.89479759681268 
  -1.74684284060571    0.88405463445128 
  -1.75215754503536    0.87326145477417 
  -1.75741244907651    0.86241598781284 
  -1.76260786034439    0.85151633507341 
  -1.76774395069327    0.84056072869817 
  -1.77282079062608    0.82954746761803 
  -1.77783838804719    0.81847483336392 
  -1.78279673022056    0.80734099278831 
  -1.78769582272921    0.79614389308861 
  -1.79253572417543    0.78488115839748 
  -1.79731657075346    0.77354999463397 
  -1.80203859021526    0.76214711223565 
  -1.80670210053642    0.75066867295573 
  -1.81130749431920    0.73911026883575 
  -1.81585520599370    0.72746693721252 
  -1.82034566477101    0.71573321670190 
  -1.82477923235049    0.70390324428727 
  -1.82915613022513    0.69197089422534 
  -1.83347635727347    0.67992995451674 
  -1.83773960391207    0.66777433723964 
  -1.84194516452153    0.65549831441727 
  -1.84609185503747    0.64309677208774 
  -1.85017793750634    0.63056547138572 
  -1.85420105812930    0.61790130723450 
  -1.85815819968976    0.60510255237564 
  -1.86204565361256    0.59216907711631 
  -1.86585901085365    0.57910253321306 
  -1.86959317498869    0.56590649361818 
  -1.87324239457568    0.55258653845565 
  -1.87680031606515    0.53915028120183 
  -1.88026005214574    0.52560732792910 
  -1.88361426479208    0.51196916606433 
  -1.88685525585327    0.49824897799316 
  -1.88997506261160    0.48446137827858 
  -1.89296554916088    0.47062207212003 
  -1.89581848911438    0.45674743611526 
  -1.89852562808783    0.44285402160607 
  -1.90107871874037    0.42895798504374 
  -1.90346951296423    0.41507445057459 
  -1.90568969911423    0.40121681673748 
  -1.90773076186823    0.38739602404423 
  -1.90958374363409    0.37361981270756 
  -1.91123887298062    0.35989201224618 
  -1.91268502429826    0.34621192530164 
  -1.91390895590491    0.33257388660397 
  -1.91489426988681    0.31896709764605 
  -1.91562001503815    0.30537584237080 
  -1.91605884254025    0.29178017916635 
  -1.91617458339966    0.27815717627064 
  -1.91591907430512    0.26448275418481 
  -1.91522798329951    0.25073430383611 
  -1.91401537225940    0.23689461062512 
  -1.91216692335124    0.22295832563981 
  -1.90953261810073    0.20894308057286 
  -1.90592184890697    0.19490739734495 
  -1.90110812252688    0.18097487750671 
  -1.89485547005529    0.16735651473269 
  -1.88697737157567    0.15435062014451 
  -1.87741684587675    0.14229383061263 
  -1.86629586301823    0.13146345782483 
  -1.85388056644380    0.12198864749237 
  -1.84048271859749    0.11383614703690 
  -1.82637270120618    0.10686486830412 
  -1.81174429822186    0.10089352951048 
  -1.79671899991257    0.09574547877031 
  -1.78136506569531    0.09126823145401 
  -1.76571664673126    0.08733762904015 
  -1.74978812561864    0.08385524845569 
  -1.73358355569668    0.08074381064673 
  -1.71710248142518    0.07794265002765 
  -1.70034343426474    0.07540390963423 
  -1.68330602277666    0.07308955908801 
  -1.66599218116413    0.07096911444707 
  -1.64840689406418    0.06901791774783 
  -1.63055857718424    0.06721583164933 
  -1.61245921724306    0.06554625234576 
  -1.59412433969385    0.06399535184789 
  -1.57557285136050    0.06255150064464 
  -1.55682679520140    0.06120481823514 
  -1.53791104438825    0.05994682909337 
  -1.51885295761746    0.05877019075637 
  -1.49968201067024    0.05766848547073 
  -1.48042941610134    0.05663605237070 
  -1.46112773844657    0.05566785916650 
  -1.44181051102122    0.05475939610400 
  -1.42251185772496    0.05390659542282 
  -1.40326612309794    0.05310576243387 
  -1.38410751229442    0.05235352385993 
  -1.36506974301664    0.05164678154225 
  -1.34618571044341    0.05098267852566 
  -1.32748716679010    0.05035856681405 
  -1.30900441644984    0.04977198457593 
  -1.29076602835989    0.04922063282249 
  -1.27279856676044    0.04870235976003 
  -1.25512634225203    0.04821514330376 
  -1.23777118473928    0.04775708017903 
  -1.22075224061615    0.04732637240613 
  -1.20408579635455    0.04692131970569 
  -1.18778513143602    0.04654030883783 
  -1.17186040344812    0.04618180845754 
  -1.15631856889559    0.04584436065995 
  -1.14116334312222    0.04552657780356 
  -1.12639520326796    0.04522713590634 
  -1.11201143777345    0.04494477317940 
  -1.09800624599628    0.04467828508087 
  -1.08437089049206    0.04442652440411 
  -1.07109390372657    0.04418839783598 
  -1.05816134902481    0.04396286741998 
  -1.04555713368641    0.04374894837895 
  -1.03326336921358    0.04354571162779 
  -1.02126077084560    0.04335228242680 
  -1.00952908515703    0.04316784339563 
  -0.99804753181244    0.04299163333851 
  -0.98679524298144    0.04282295001855 
  -0.97575168284858    0.04266114837301 
  -0.96489702938937    0.04250564228674 
  -0.95421250229800    0.04235590152248 
  -0.94368062365347    0.04221145197404 
  -0.93328540233071    0.04207187100175 
  -0.92301243798882    0.04193678610425 
  -0.91284894609213    0.04180586885521 
  -0.90278371041737    0.04167883243187 
  -0.89280697421419    0.04155542478838 
  -0.88291028437346    0.04143542581293 
  -0.87308630517194    0.04131864057007 
  -0.86332861851780    0.04120489690588 
  -0.85363152696967    0.04109403949512 
  -0.84398987359341    0.04098592849445 
  -0.83439889000358    0.04088043482104 
  -0.82485408033433    0.04077744009313 
  -0.81535114545737    0.04067683319327 
  -0.80588594813100    0.04057851138353 
  -0.79645451685396    0.04048237790315 
  -0.78705308352217    0.04038834390850 
  -0.77767814829838    0.04029632669247 
  -0.76832656379807    0.04020625201239 
  -0.75899563036860    0.04011805250166 
  -0.74968319420817    0.04003166999167 
  -0.74038774083266    0.03994705377590 
  -0.73110847724070    0.03986416265459 
  -0.72184539749866    0.03978296285346 
  -0.71259932767890    0.03970342966787 
  -0.70337194758439    0.03962554498163 
  -0.69416578785057    0.03954929851788 
  -0.68498420230496    0.03947468501465 
  -0.67583131632820    0.03940170517841 
  -0.66671195289705    0.03933036263847 
  -0.65763153850274    0.03926066474172 
  -0.64859599173657    0.03919261943044 
  -0.63961159755959    0.03912623602188 
  -0.63068487062458    0.03906152214548 
  -0.62182241105531    0.03899848463219 
  -0.61303075628830    0.03893712662135 
  -0.60431623251227    0.03887744865491 
  -0.59568480934980    0.03881944603239 
  -0.58714196128566    0.03876311017296 
  -0.57869253937665    0.03870842626576 
  -0.57034065655469    0.03865537493324 
  -0.56208958975247    0.03860393019613 
  -0.55394170172158    0.03855406144492 
  -0.54589838515189    0.03850573171374 
  -0.53796003113341    0.03845889994249 
  -0.53012602349433    0.03841351952938 
  -0.52239475972273    0.03836954084134 
  -0.51476369840557    0.03832690998943 
  -0.50722943206051    0.03828557151888 
  -0.49978778328304    0.03824546732551 
  -0.49243392099645    0.03820653943171 
  -0.48516249268512    0.03816872893942 
  -0.47796776756359    0.03813197878098 
  -0.47084378509140    0.03809623259423 
  -0.46378450284129    0.03806143733616 
  -0.45678393782765    0.03802754197581 
  -0.44983629571653    0.03799449988077 
  -0.44293608315230    0.03796226725723 
  -0.43607819940219    0.03793080526287 
  -0.42925800484723    0.03790007817410 
  -0.42247136515138    0.03787005523327 
  -0.41571467139159    0.03784070857698 
  -0.40898483765228    0.03781201487502 
  -0.40227927876096    0.03778395309506 
  -0.39559587163618    0.03775650602130 
  -0.38893290435558    0.03772965794935 
  -0.38228901726227    0.03770339617860 
  -0.37566314047140    0.03767770872489 
  -0.36905443180269    0.03765258586394 
  -0.36246221873028    0.03762801792483 
  -0.35588594722993    0.03760399693151 
  -0.34932513969979    0.03758051450677 
  -0.34277936326782    0.03755756362500 
  -0.33624820904850    0.03753513662445 
  -0.32973128210459    0.03751322705611 
  -0.32322820125483    0.03749182777837 
  -0.31673860726870    0.03747093286912 
  -0.31026217762538    0.03745053576524 
  -0.30379864569841    0.03743063119911 
  -0.29734782215473    0.03741121334507 
  -0.29090961633020    0.03739227774631 
  -0.28448405553436    0.03737381943912 
  -0.27807130044494    0.03735583484754 
  -0.27167165513073    0.03733831986981 
  -0.26528557059220    0.03732127173281 
  -0.25891364117623    0.03730468703934 
  -0.25255659361599    0.03728856358769 
  -0.24621526890810    0.03727289839040 
  -0.23989059759218    0.03725768947392 
  -0.23358356938062    0.03724293388672 
  -0.22729519833765    0.03722862949879 
  -0.22102648506478    0.03721477301898 
  -0.21477837746512    0.03720136181367 
  -0.20855173176936    0.03718839195054 
  -0.20234727547291    0.03717586005132 
  -0.19616557379186    0.03716376137317 
  -0.19000700106760    0.03715209170305 
  -0.18387171836940    0.03714084548001 
  -0.17775965824443    0.03713001773060 
  -0.17167051727809    0.03711960222729 
  -0.16560375674964    0.03710959345674 
  -0.15955861132955    0.03709998480289 
  -0.15353410537351    0.03709077053440 
  -0.14752907604950    0.03708194399694 
  -0.14154220220533    0.03707349960370 
  -0.13557203766132    0.03706543102054 
  -0.12961704741633    0.03705773314448 
  -0.12367564518622    0.03705040026808 
  -0.11774623067109    0.03704342803472 
  -0.11182722505187    0.03703681157375 
  -0.10591710336334    0.03703054742740 
  -0.10001442264066    0.03702463165452 
  -0.09411784500175    0.03701906173041 
  -0.08822615515612    0.03701383462291 
  -0.08233827213603    0.03700894867166 
  -0.07645325536735    0.03700440164451 
  -0.07057030546068    0.03700019260555 
  -0.06468876034439    0.03699631996160 
  -0.05880808752058    0.03699278332863 
  -0.05292787334193    0.03698958157710 
  -0.04704781023676    0.03698671470460 
  -0.04116768279549    0.03698418188616 
  -0.03528735354159    0.03698198335767 
  -0.02940674909036    0.03698011847388 
  -0.02352584722825    0.03697858760406 
  -0.01764466526746    0.03697739019730 
  -0.01176324983296    0.03697652668939 
  -0.00588166805862    0.03697599657340 
   0.00000000000021    0.03697580031561 
   0.00588166806240    0.03697593742919 
   0.01176324984681    0.03697640839734 
   0.01764466529809    0.03697721274881 
   0.02352584728237    0.03697835098799 
   0.02940674917470    0.03697982267246 
   0.03528735366290    0.03698162835145 
   0.04116768296049    0.03698376764699 
   0.04704781045222    0.03698624120308 
   0.05292787361462    0.03698904877261 
   0.05880808785730    0.03699219117917 
   0.06468876075196    0.03699566841091 
   0.07057030594595    0.03699948159523 
   0.07645325593722    0.03700363109826 
   0.08233827279741    0.03700811850978 
   0.08822615591601    0.03701294474367 
   0.09411784586717    0.03701811202705 
   0.10001442361876    0.03702362199393 
   0.10591710446127    0.03702947766978 
   0.11182722627693    0.03703568154875 
   0.11774623203067    0.03704223756409 
   0.12367564668783    0.03704914913946 
   0.12961704906757    0.03705642113721 
   0.13557203946999    0.03706405787736 
   0.14154220417932    0.03707206505989 
   0.14752907819691    0.03708044775004 
   0.15353410770256    0.03708921227684 
   0.15955861384868    0.03709836418969 
   0.16560375946745    0.03710791014159 
   0.17167052020337    0.03711785582817 
   0.17775966138615    0.03712820786913 
   0.18387172173674    0.03713897174481 
   0.19000700466991    0.03715015369210 
   0.19616557763870    0.03716175865455 
   0.20234727957399    0.03717379220831 
   0.20855173613461    0.03718625853944 
   0.21477838210460    0.03719916241134 
   0.22102648998877    0.03721250717733 
   0.22729520355652    0.03722629679461 
   0.23358357490500    0.03724053387259 
   0.23989060343278    0.03725522173013 
   0.24621527507585    0.03727036247222 
   0.25255660012191    0.03728595907930 
   0.25891364803160    0.03730201349749 
   0.26528557780836    0.03731852874294 
   0.27167166271933    0.03733550698615 
   0.27807130841768    0.03735295165165 
   0.28448406390328    0.03737086547670 
   0.29090962510743    0.03738925258846 
   0.29734783135275    0.03740811652208 
   0.30379865532980    0.03742746226479 
   0.31026218770317    0.03744729422791 
   0.31673861780600    0.03746761825926 
   0.32322821226523    0.03748843957696 
   0.32973129360182    0.03750976476581 
   0.33624822104679    0.03753159969525 
   0.34277937578154    0.03755395152879 
   0.34932515274388    0.03757682666014 
   0.35588596081947    0.03760023277353 
   0.36246223288096    0.03762417683651 
   0.36905444653039    0.03764866724877 
   0.37566315579264    0.03767371192449 
   0.38228903319379    0.03769932055545 
   0.38893292091488    0.03772550279803 
   0.39559588884102    0.03775227065301 
   0.40227929662997    0.03777963674392 
   0.40898485620447    0.03780761678414 
   0.41571469064698    0.03783622789957 
   0.42247138513054    0.03786549112037 
   0.42925802557196    0.03789542967073 
   0.43607822089502    0.03792607139781 
   0.44293610543726    0.03795744693483 
   0.44983631881864    0.03798959197380 
   0.45678396177372    0.03802254521386 
   0.46378452765938    0.03805635040267 
   0.47084381081169    0.03809105401274 
   0.47796779421777    0.03812670701764 
   0.48516252030732    0.03816336228812 
   0.49243394962257    0.03820107612321 
   0.49978781295169    0.03823990541224 
   0.50722946281223    0.03827990899137 
   0.51476373028388    0.03832114466110 
   0.52239479277321    0.03836367047241 
   0.53012605776566    0.03840754171134 
   0.53796006667640    0.03845281222917 
   0.54589842202053    0.03849953150477 
   0.55394173997196    0.03854774612316 
   0.56208962944385    0.03859749700897 
   0.57034069774838    0.03864882113538 
   0.57869258213705    0.03870174899710 
   0.58714200567907    0.03875630660558 
   0.59568485544556    0.03881251324368 
   0.60431628038143    0.03887038377757 
   0.61303080600485    0.03892992671047 
   0.62182246269481    0.03899114681730 
   0.63068492426548    0.03905404349037 
   0.63961165328179    0.03911861367776 
   0.64859604962287    0.03918485048759 
   0.65763159863737    0.03925274638312 
   0.66671201536727    0.03932229198247 
   0.67583138122279    0.03939347943249 
   0.68498426971603    0.03946630130871 
   0.69416585787200    0.03954075405818 
   0.70337202031388    0.03961683687468 
   0.71259940321641    0.03969455507502 
   0.72184547594864    0.03977391880583 
   0.73110855871055    0.03985494620933 
   0.74038782543517    0.03993766182304 
   0.74968328205999    0.04002209941349 
   0.75899572159288    0.04010829997272 
   0.76832665852287    0.04019631416356 
   0.77767824665960    0.04028619990549 
   0.78705318566183    0.04037802448619 
   0.79645462292337    0.04047186185929 
   0.80588605828894    0.04056779462006 
   0.81535125987352    0.04066591128534 
   0.82485419918736    0.04076630847292 
   0.83439901348486    0.04086908855628 
   0.84399000190508    0.04097436247673 
   0.85363166032876    0.04108224820848 
   0.86332875715435    0.04119287461566 
   0.87308644933370    0.04130638107649 
   0.88291043432429    0.04142292263532 
   0.89280713023951    0.04154267089755 
   0.90278387282308    0.04166582042414 
   0.91284911521118    0.04179259065776 
   0.92301261418084    0.04192323313430 
   0.93328558599005    0.04205803384059 
   0.94368081520984    0.04219732050891 
   0.95421270222627    0.04234146458761 
   0.96489723821157    0.04249088778820 
   0.97575190114578    0.04264606289767 
   0.98679547139746    0.04280751894444 
   0.99804777106817    0.04297584041391 
   1.00952933605629    0.04315167083807 
   1.02126103429250    0.04333571047394 
   1.03326364622104    0.04352871862636 
   1.04555742539752    0.04373151030621 
   1.05816165672489    0.04394495796027 
   1.07109422886976    0.04416998786692 
   1.08437123471855    0.04440758205348 
   1.09800661116595    0.04465877516656 
   1.11201182599050    0.04492465723393 
   1.12639561692451    0.04520637155419 
   1.14116378493350    0.04550511873542 
   1.15631904195776    0.04582215592541 
   1.17186091128891    0.04615880236562 
   1.18778567809275    0.04651644013684 
   1.20408638644750    0.04689652137959 
   1.22075287945586    0.04730057070529 
   1.23777187843342    0.04773019427268 
   1.25512709785575    0.04818708411391 
   1.27279939243327    0.04867302941654 
   1.29076693358024    0.04918992323555 
   1.30900541224767    0.04973977661985 
   1.32748826605863    0.05032472854820 
   1.34618692828864    0.05094706400191 
   1.36507109721909    0.05160922854535 
   1.38410902384221    0.05231385218526 
   1.40326781688539    0.05306377095750 
   1.42251376338044    0.05386205962011 
   1.44181266398889    0.05471206416266 
   1.46113018129978    0.05561744839378 
   1.48043220026193    0.05658224390528 
   1.49968519854534    0.05761091902425 
   1.51885662541418    0.05870845721866 
   1.53791528569457    0.05988046271633 
   1.55683172575244    0.06113328598699 
   1.57557861524983    0.06247419037457 
   1.59413111776228    0.06391155650542 
   1.61246723828947    0.06545515170948 
   1.63056813338926    0.06711646830220 
   1.64841836215970    0.06890916840528 
   1.66600605220689    0.07084965267230 
   1.68332294417989    0.07295781001648 
   1.70036427040194    0.07525799203855 
   1.71712840168825    0.07778030632944 
   1.73361616476406    0.08056232107963 
   1.74982965774190    0.08365133424194 
   1.76577025875066    0.08710735211823 
   1.78143527843647    0.09100692417945 
   1.79681235498552    0.09544777634073 
   1.81187029095136    0.10055367803920 
   1.82654496037449    0.10647764486477 
   1.84072006103448    0.11339894447202 
   1.85420674037234    0.12150520810371 
   1.86673574568040    0.13094850663242 
   1.87798769611834    0.14177482165893 
   1.88767927931477    0.15386151092602 
   1.89567006874329    0.16692542669591 
   1.90200754172130    0.18061585834792 
   1.90687917027897    0.19462146236651 
   1.91052701866204    0.20872387231739 
   1.91318405855099    0.22279700180581 
   1.91504589192140    0.23678247564098 
   1.91626591631587    0.25066380881192 
   1.91696061435805    0.26444768626846 
   1.91721728321463    0.27815253541381 
   1.91710110740091    0.29180197024277 
   1.91666078711045    0.30542087155985 
   1.91593283376509    0.31903279938833 
   1.91494481580714    0.33265818529130 
   1.91371782800241    0.34631312715398 
   1.91226836207585    0.36000872200526 
   1.91060972284579    0.37375086941513 
   1.90875307790142    0.38754045168348 
   1.90670822810350    0.40137378600767 
   1.90448415102995    0.41524324926142 
   1.90208937699762    0.42913799484434 
   1.89953222821136    0.44304469996254 
   1.89682096159683    0.45694830188830 
   1.89396383106596    0.47083269425670 
   1.89096909721249    0.48468136686084 
   1.88784499130963    0.49847797712509 
   1.88459965430958    0.51220684829801 
   1.88124105298341    0.52585338983246 
   1.87777688981387    0.53940443995072 
   1.87421450622259    0.55284852911987 
   1.87056079314255    0.56617606713673 
   1.86682210676317    0.57937945475795 
   1.86300420129383    0.59245312491681 
   1.85911217489179    0.60539351671555 
   1.85515043839045    0.61819898975147 
   1.85112270111257    0.63086968439197 
   1.84703198106973    0.64340733808750 
   1.84288063187258    0.65581506554434 
   1.83867039139380    0.66809711482964 
   1.83440244275413    0.68025860854028 
   1.83007749085103    0.69230528283018 
   1.82569584384348    0.70424323317624 
   1.82125750179093    0.71607867862317 
   1.81676224160426    0.72781775128558 
   1.81220970048417    0.73946632001296 
   1.80759944772974    0.75102985133497 
   1.80293104801422    0.76251331254116 
   1.79820410754387    0.77392111556869 
   1.79341830778608    0.78525710219619 
   1.78857342017079    0.79652456495896 
   1.78366930830114    0.80772630057728 
   1.77870591308701    0.81886468711829 
   1.77368322900394    0.82994177938257 
   1.76860126849622    0.84095941220104 
   1.76346002381727    0.85191930564823 
   1.75825942419163    0.86282316218916 
   1.75299929784552    0.87367275109306 
   1.74767933674774    0.88446997212243 
   1.74229907295685    0.89521689657928 
   1.73685786350571    0.90591578081841 
   1.73135489130958    0.91656905380425 
   1.72578917749900    0.92717927726754 
   1.72015961083225    0.93774908346180 
   1.71446498785122    0.94828109203830 
   1.70870406764191    0.95877781359745 
   1.70287563339328    0.96924154320703 
   1.69697856331082    0.97967425257493 
   1.69101190226303    0.99007748438033 
   1.68497493618330    1.00045225702103 
   1.67886726059665    1.01079898205664 
   1.67268884554042    1.02111740097103 
   1.66644008892266    1.03140654141662 
   1.66012186138299    1.04166469738878 
   1.65373553575827    1.05188943118242 
   1.64728300523834    1.06207759952097 
   1.64076668444850    1.07222539975933 
   1.63418949852626    1.08232843702167 
   1.62755485543751    1.09238180684523 
   1.62086660740837    1.10238019330726 
   1.61412899752547    1.11231797649713 
   1.60734659798732    1.12218934898985 
   1.60052423666958    1.13198843496333 
   1.59366691891049    1.14170941170416 
   1.58677974161535    1.15134662726080 
   1.57986780684572    1.16089471434994 
   1.57293613226130    1.17034869461518 
   1.56598956566891    1.17970407389105 
   1.55903270112849    1.18895692307659 
   1.55206980375528    1.19810394596985 
   1.54510474052146    1.20714252932174 
   1.53814092383091    1.21607077730611 
   1.53118126475092    1.22488752646965 
   1.52422814202311    1.23359234434986 
   1.51728338302698    1.24218550876638 
   1.51034826188991    1.25066797207439 
   1.50342350995892    1.25904130839513 
   1.49650934270916    1.26730764921566 
   1.48960549723267    1.27546960630419 
   1.48271128325348    1.28353018825457 
   1.47582564084918    1.29149271024614 
   1.46894720693388    1.29936070384879 
   1.46207438308367    1.30713782659515 
   1.45520540634537    1.31482777808464 
   1.44833841557214    1.32243422185737 
   1.44147151512177    1.32996071912085 
   1.43460282903705    1.33741067251867 
   1.42773054831147    1.34478728487087 
   1.42085296542553    1.35209352968524 
   1.41396849990010    1.35933213702767 
   1.40707571035534    1.36650559013752 
   1.40017329805226    1.37361613517128 
   1.39326009864722    1.38066579833102 
   1.38633506816454    1.38765641196170 
   1.37939726083388    1.39458964324359 
   1.37244580540035    1.40146702682135 
   1.36547987797308    1.40828999494735 
   1.35849867808295    1.41505990680939 
   1.35150140588277    1.42177807110216 
   1.34448724669061    1.42844576430335 
   1.33745536019178    1.43506423956808 
   1.33040487961648    1.44163472975880 
   1.32333491727214    1.44815844052865 
   1.31624458065432    1.45463653805940 
   1.30913299449049    1.46107012828687 
   1.30199933188238    1.46746023309895 
   1.29484284903204    1.47380776095910 
   1.28766292592197    1.48011347795503 
   1.28045910691695    1.48637797692688 
   1.27323114327643    1.49260165074936 
   1.26597903147465    1.49878466719352 
   1.25870304938322    1.50492695112273 
   1.25140378456208    1.51102817088656 
   1.24408215714417    1.51708773409069 
   1.23673943220187    1.52310478887556 
   1.22937722472169    1.52907823522393 
   1.22199749284551    1.53500674170085 
   1.21460252319466    1.54088877155899 
   1.20719490468731    1.54672261301138 
   1.19977749528293    1.55250641718182 
   1.19235337870425    1.55823823812208 
   1.18492581604911    1.56391607817951 
   1.17749818982844    1.56953793288610 
   1.17007394565953    1.57510183860933 
   1.16265652947232    1.58060591708780 
   1.15524932560997    1.58604842020036 
   1.14785559383862    1.59142776918055 
   1.14047841063429    1.59674259185234 
   1.13312061275055    1.60199175229574 
   1.12578474824877    1.60717437683999 
   1.11847303280505    1.61228987107643 
   1.11118731610660    1.61733793218631 
   1.10392905577644    1.62231855162841 
   1.09669930308802    1.62723201293521 
   1.08949869736054    1.63207888005942 
   1.08232747259336    1.63685998149697 
   1.07518547256193    1.64157638602710 
   1.06807217715502    1.64622937574375 
   1.06098673548990    1.65082041255593 
   1.05392800785762    1.65535110417751 
   1.04689461147491    1.65982316598278 
   1.03988497157025    1.66423838491798 
   1.03289737249446    1.66859858183916 
   1.02593001019161    1.67290557841120 
   1.01898104080747    1.67716116470231 
   1.01204862696880    1.68136707333132 
   1.00513097697608    1.68552495587053 
   0.99822637898277    1.68963636692569 
   0.99133322615072    1.69370275105753 
   0.98445003559771    1.69772543747943 
   0.97757545798725    1.70170563716693 
   0.97070828133735    1.70564444689181 
   0.96384742668538    1.70954285440419 
   0.95699193978923    1.71340174901024 
   0.95014097706134    1.71722193154327 
   0.94329379023806    1.72100412791314 
   0.93644970822447    1.72474900021332 
   0.92960812060684    1.72845715970622 
   0.92276846118639    1.73212917582929 
   0.91593019570567    1.73576558583155 
   0.90909281175859    1.73936689946779 
   0.90225581450576    1.74293360373197 
   0.89541872565192    1.74646616238622 
   0.88858108864925    1.74996501564220 
   0.88174247700909    1.75343057504688 
   0.87490250805474    1.75686321923605 
   0.86806085851442    1.76026328580633 
   0.86121728380406    1.76363106515529 
   0.85437163711028    1.76696679160517 
   0.84752388986913    1.77027063770448 
   0.84067414971095    1.77354270694942 
   0.83382267746539    1.77678303073399 
   0.82696989950006    1.77999156458560 
   0.82011641720411    1.78316818931896 
   0.81326301027838    1.78631271191553 
   0.80641063600451    1.78942487154732 
   0.79956042164172    1.79250434529255 
   0.79271365253836    1.79555075876070 
   0.78587175360469    1.79856369594981 
   0.77903626712134    1.80154271340275 
   0.77220882496793    1.80448735282463 
   0.76539111854795    1.80739715714762 
   0.75858486482650    1.81027168411995 
   0.75179177193848    1.81311052239931 
   0.74501350298590    1.81591330421535 
   0.73825164152694    1.81867971964306 
   0.73150765743744    1.82140952660323 
   0.72478287655209    1.82410256174834 
   0.71807845268819    1.82675874645105 
   0.71139534522787    1.82937809321054 
   0.70473430065429    1.83196070682797 
   0.69809584086612    1.83450678584628 
   0.69148025635180    1.83701661875480 
   0.68488760660865    1.83949058063750 
   0.67831772550896    1.84192912490835 
   0.67177023352316    1.84433277597756 
   0.66524455411936    1.84670211760626 
   0.65873993580762    1.84903778291605 
   0.65225547683725    1.85134044087388 
   0.64579015368290    1.85361078527963 
   0.63934285016001    1.85584952107246 
   0.63291238814522    1.85805735397219 
   0.62649755676518    1.86023497819662 
   0.62009714106954    1.86238306819245 
   0.61370994727126    1.86450226898673 
   0.60733482579185    1.86659319097008 
   0.60097068956975    1.86865640355218 
   0.59461652921112    1.87069243335710 
   0.58827142289445    1.87270176123326 
   0.58193454298268    1.87468482361764 
   0.57560515769437    1.87664201239501 
   0.56928263010722    1.87857367870638 
   0.56296641319285    1.88048013476573 
   0.55665604335313    1.88236165911068 
   0.55035113136046    1.88421849932386 
   0.54405135321288    1.88605087767885 
   0.53775643984997    1.88785899377834 
   0.53146616812629    1.88964302971156 
   0.52518035188972    1.89140315186645 
   0.51889883532442    1.89313951502241 
   0.51262148720840    1.89485226294274 
   0.50634819793762    1.89654153119556 
   0.50007887772824    1.89820744650037 
   0.49381345753095    1.89985012841679 
   0.48755189084984    1.90146968772805 
   0.48129415772869    1.90306622739420 
   0.47504026894848    1.90463984045062 
   0.46879027151756    1.90619061074931 
   0.46254425345267    1.90771861090693 
   0.45630234886169    1.90922390334583 
   0.45006474139274    1.91070653875092 
   0.44383166709746    1.91216655779225 
   0.43760341493669    1.91360399037669 
   0.43138032609630    1.91501885822951 
   0.42516279056986    1.91641117500497 
   0.41895124234025    1.91778094967843 
   0.41274615186874    1.91912818736249 
   0.40654801739043    1.92045289326349 
   0.40035735395845    1.92175507388149 
   0.39417468186724    1.92303474115273 
   0.38800051358009    1.92429191362042 
   0.38183534085941    1.92552662033688 
   0.37567962133499    1.92673890158760 
   0.36953376619845    1.92792881216403 
   0.36339812828800    1.92909642129829 
   0.35727299216108    1.93024181502523 
   0.35115856537087    1.93136509511938 
   0.34505497238361    1.93246638041806 
   0.33896225024332    1.93354580471724 
   0.33288034721178    1.93460351709642 
   0.32680912334542    1.93563967889496 
   0.32074835400830    1.93665446323332 
   0.31469773513470    1.93764805132741 
   0.30865689102584    1.93862063151342 
   0.30262538337602    1.93957239524240 
   0.29660272214320    1.94050353596945 
   0.29058837689952    1.94141424519187 
   0.28458178917554    1.94230471155207 
   0.27858238444835    1.94317511724027 
   0.27258958426366    1.94402563759075 
   0.26660281723214    1.94485643807739 
   0.26062152943636    1.94566767457273 
   0.25464519313859    1.94645949104354 
   0.24867331442085    1.94723202051680 
   0.24270543883021    1.94798538345946 
   0.23674115577287    1.94871968938076 
   0.23078010091470    1.94943503577935 
   0.22482195742933    1.95013151022817 
   0.21886645550829    1.95080918970967 
   0.21291337103320    1.95146814298924 
   0.20696252293323    1.95210843014107 
   0.20101377013432    1.95273010501905 
   0.19506700767688    1.95333321479757 
   0.18912216286168    1.95391780238599 
   0.18317919100445    1.95448390585741 
   0.17723807156912    1.95503156070922 
   0.17129880422974    1.95556079911278 
   0.16536140551671    1.95607165198172 
   0.15942590555292    1.95656414803052 
   0.15349234541817    1.95703831566034 
   0.14756077461030    1.95749418185343 
   0.14163124904055    1.95793177391472 
   0.13570382901838    1.95835111824634 
   0.12977857759280    1.95875224198992 
   0.12385555872555    1.95913517172264 
   0.11793483562818    1.95949993503420 
   0.11201646879258    1.95984655916883 
   0.10610051404337    1.96017507255021 
   0.10018702022241    1.96048550337206 
   0.09427602685042    1.96077788106353 
   0.08836756146917    1.96105223481322 
   0.08246163703041    1.96130859495477 
   0.07655824912459    1.96154699140238 
   0.07065737342493    1.96176745493616 
   0.06475896321089    1.96197001553388 
   0.05886294733163    1.96215470354854 
   0.05296922851522    1.96232154793924 
   0.04707768233848    1.96247057735541 
   0.04118815677247    1.96260181829384 
   0.03530047254254    1.96271529612847 
   0.02941442419978    1.96281103324330 
   0.02352978204471    1.96288905006567 
   0.01764629476583    1.96294936323883 
   0.01176369282740    1.96299198672448 
   0.00588169243451    1.96301693007910 
   0.00000000001127    1.96302419968439 


==> anc/a1.37_M1024.dat <==
   0.00000000000343    1.96967734343208 
  -0.00589624190246    1.96966786427033 
  -0.01179289975876    1.96964070578907 
  -0.01769038623776    1.96959584634808 
  -0.02358910038020    1.96953328584603 
  -0.02948942079697    1.96945299242293 
  -0.03539170042117    1.96935495643634 
  -0.04129626069994    1.96923913740441 
  -0.04720338825019    1.96910551809031 
  -0.05311333051905    1.96895405161887 
  -0.05902629467794    1.96878471558733 
  -0.06494244493529    1.96859745927776 
  -0.07086190369901    1.96839225770915 
  -0.07678475042716    1.96816905887239 
  -0.08271102481348    1.96792783765055 
  -0.08864072682398    1.96766854302091 
  -0.09457382147128    1.96739115179194 
  -0.10051023955399    1.96709561574100 
  -0.10644988351798    1.96678191514139 
  -0.11239262841170    1.96645000582772 
  -0.11833832838996    1.96609987250619 
  -0.12428681751111    1.96573147575514 
  -0.13023791659615    1.96534480512155 
  -0.13619143368252    1.96493982606773 
  -0.14214717115748    1.96451653285442 
  -0.14810492589011    1.96407489543633 
  -0.15406449674836    1.96361491211947 
  -0.16002568459069    1.96313655639298 
  -0.16598830039039    1.96263982933207 
  -0.17195216532595    1.96212470633888 
  -0.17791711973016    1.96159118925195 
  -0.18388302344437    1.96103925296421 
  -0.18984976566899    1.96046889720339 
  -0.19581726554528    1.95988009300861 
  -0.20178548273069    1.95927283417002 
  -0.20775441788150    1.95864708357993 
  -0.21372412346650    1.95800282436444 
  -0.21969470351418    1.95734000617813 
  -0.22566632388990    1.95665859611970 
  -0.23163921042640    1.95595852510134 
  -0.23761365770839    1.95523973870222 
  -0.24359002460553    1.95450214380048 
  -0.24956874060583    1.95374565956621 
  -0.25555029787427    1.95297016457901 
  -0.26153525439108    1.95217554817988 
  -0.26752422198349    1.95136165829494 
  -0.27351786595024    1.95052835334159 
  -0.27951688902472    1.94967545093130 
  -0.28552202774337    1.94880278045485 
  -0.29153403291349    1.94791013274577 
  -0.29755366360730    1.94699731335969 
  -0.30358166530863    1.94606409315673 
  -0.30961876295958    1.94511026215876 
  -0.31566563841852    1.94413558087565 
  -0.32172292433133    1.94313983449572 
  -0.32779118274188    1.94212278466427 
  -0.33387090161792    1.94108422366353 
  -0.33996247635575    1.94002392627677 
  -0.34606621053454    1.93894170356724 
  -0.35218230165356    1.93783735444584 
  -0.35831084715565    1.93671071867611 
  -0.36445183509520    1.93556162781444 
  -0.37060515575398    1.93438995715047 
  -0.37677059717497    1.93319557579984 
  -0.38294786191847    1.93197839742432 
  -0.38913656664469    1.93073832941039 
  -0.39533626286032    1.92947532237797 
  -0.40154643912013    1.92818931854758 
  -0.40776654411293    1.92688030021234 
  -0.41399598968382    1.92554823755099 
  -0.42023417438865    1.92419313637359 
  -0.42648048547853    1.92281498574741 
  -0.43273432115505    1.92141380540413 
  -0.43899508992382    1.91998959358563 
  -0.44526223019985    1.91854237449903 
  -0.45153520599112    1.91707214674500 
  -0.45781352317223    1.91557893111977 
  -0.46409672121418    1.91406271986056 
  -0.47038438625101    1.91252352493027 
  -0.47667613939255    1.91096132812293 
  -0.48297164750047    1.90937612975613 
  -0.48927060934143    1.90776789946130 
  -0.49557276559652    1.90613662499668 
  -0.50187788456841    1.90448226335392 
  -0.50818577322031    1.90280478924361 
  -0.51449626421557    1.90110414603446 
  -0.52080922962570    1.89938029340447 
  -0.52712457070120    1.89763315763441 
  -0.53344223529655    1.89586267799276 
  -0.53976221099082    1.89406875605089 
  -0.54608454634293    1.89225130058351 
  -0.55240934693817    1.89041017584691 
  -0.55873679948925    1.88854524510020 
  -0.56506716929084    1.88665631814571 
  -0.57140082515371    1.88474319395034 
  -0.57773823584788    1.88280560811737 
  -0.58407999314006    1.88084327543155 
  -0.59042680432425    1.87885583822796 
  -0.59677951042842    1.87684290991196 
  -0.60313907203283    1.87480402533064 
  -0.60950658013334    1.87273868635548 
  -0.61588323318719    1.87064631528476 
  -0.62227033915754    1.86852630338135 
  -0.62866928302248    1.86637796802231 
  -0.63508152002605    1.86420060466398 
  -0.64150853451986    1.86199344794295 
  -0.64795182613155    1.85975572695878 
  -0.65441286245634    1.85748662990710 
  -0.66089306137396    1.85518536193574 
  -0.66739374141304    1.85285111227960 
  -0.67391610446464    1.85048311339013 
  -0.68046118831062    1.84808060907147 
  -0.68702985426347    1.84564291322337 
  -0.69362274622936    1.84316937724788 
  -0.70024028728947    1.84065944665566 
  -0.70688264879004    1.83811262606633 
  -0.71354975868830    1.83552853212044 
  -0.72024128271939    1.83290685471789 
  -0.72695664570957    1.83024740511046 
  -0.73369502514926    1.82755007254732 
  -0.74045538492942    1.82481486701674 
  -0.74723647994790    1.82204187110756 
  -0.75403690012887    1.81923127753123 
  -0.76085508325290    1.81638333667126 
  -0.76768936588163    1.81349838965948 
  -0.77453800059785    1.81057681268867 
  -0.78139920970832    1.80761904696206 
  -0.78827120260197    1.80462554131483 
  -0.79515222790508    1.80159678073609 
  -0.80204058675262    1.79853322911934 
  -0.80893467943826    1.79543535821220 
  -0.81583301104090    1.79230359234072 
  -0.82273422952526    1.78913833952649 
  -0.82963712132828    1.78593993976700 
  -0.83654063925079    1.78270869964903 
  -0.84344388718105    1.77944484521247 
  -0.85034613782949    1.77614856070269 
  -0.85724680755752    1.77281994624739 
  -0.86414546580508    1.76945906051168 
  -0.87104180271619    1.76606588249523 
  -0.87793563366744    1.76264035693484 
  -0.88482686368558    1.75918235866505 
  -0.89171549144783    1.75569173885852 
  -0.89860157503432    1.75216828980065 
  -0.90548523984806    1.74861178967572 
  -0.91236664982073    1.74502196547184 
  -0.91924602277284    1.74139853415973 
  -0.92612360979046    1.73774116186604 
  -0.93299971973081    1.73404949998918 
  -0.93987470734556    1.73032313972712 
  -0.94674900627818    1.72656164283256 
  -0.95362312405953    1.72276449189322 
  -0.96049768053833    1.71893111682734 
  -0.96737340565187    1.71506084272463 
  -0.97425117832199    1.71115291452402 
  -0.98113202142802    1.70720644541445 
  -0.98801713525876    1.70322044310096 
  -0.99490788378197    1.69919376243295 
  -1.00180581706531    1.69512513698046 
  -1.00871264392580    1.69101313948114 
  -1.01563023936505    1.68685622196003 
  -1.02256060089460    1.68265268668953 
  -1.02950583972551    1.67840073680740 
  -1.03646812111006    1.67409845887801 
  -1.04344964126168    1.66974388410468 
  -1.05045255530111    1.66533498156558 
  -1.05747894495752    1.66086972805374 
  -1.06453074042769    1.65634610906720 
  -1.07160968611409    1.65176219349752 
  -1.07871726426417    1.64711613792682 
  -1.08585466682638    1.64240626122582 
  -1.09302272879033    1.63763104697712 
  -1.10022191353740    1.63278921276409 
  -1.10745226240304    1.62787970571276 
  -1.11471339890564    1.62290176184868 
  -1.12200449859917    1.61785489071769 
  -1.12932431479813    1.61273892145971 
  -1.13667116986250    1.60755397396940 
  -1.14404300209004    1.60230048999002 
  -1.15143737673545    1.59697919001005 
  -1.15885155110659    1.59159108943357 
  -1.16628250126887    1.58613744212846 
  -1.17372700036262    1.58061974337506 
  -1.18118165528874    1.57503966251930 
  -1.18864299198324    1.56939903581003 
  -1.19610749547481    1.56369979186875 
  -1.20357169531203    1.55794393861893 
  -1.21103220220004    1.55213348619203 
  -1.21848578693518    1.54627043285737 
  -1.22592940732401    1.54035669046045 
  -1.23336027480504    1.53439407448403 
  -1.24077586650680    1.52838423704862 
  -1.24817397521477    1.52232866585121 
  -1.25555270322567    1.51622862902280 
  -1.26291049342610    1.51008518658418 
  -1.27024610399328    1.50389914996315 
  -1.27755862098443    1.49767110773882 
  -1.28484741573738    1.49140140040940 
  -1.29211214224728    1.48509015970552 
  -1.29935268194970    1.47873729652341 
  -1.30656913179454    1.47234255035552 
  -1.31376174336856    1.46590548566966 
  -1.32093090932695    1.45942554564127 
  -1.32807710488681    1.45290205034044 
  -1.33520088055337    1.44633424764125 
  -1.34230281341635    1.43972130601483 
  -1.34938351261157    1.43306235576566 
  -1.35644358550173    1.42635647038066 
  -1.36348365921425    1.41960269325157 
  -1.37050436309979    1.41280000431743 
  -1.37750636561711    1.40594733086288 
  -1.38449037024600    1.39904350008467 
  -1.39145716287769    1.39208723669648 
  -1.39840761459822    1.38507710620087 
  -1.40534273156407    1.37801150594656 
  -1.41226365567528    1.37088860732725 
  -1.41917170745966    1.36370634967984 
  -1.42606837524686    1.35646239148685 
  -1.43295534227700    1.34915411732377 
  -1.43983445677035    1.34177860783225 
  -1.44670773727980    1.33433266845244 
  -1.45357731974288    1.32681282533373 
  -1.46044543949213    1.31921538096107 
  -1.46731435623799    1.31153643868898 
  -1.47418631621041    1.30377198526378 
  -1.48106346098560    1.29591794121409 
  -1.48794777780713    1.28797026478300 
  -1.49484100207628    1.27992502020736 
  -1.50174456690052    1.27177849296613 
  -1.50865951097862    1.26352726423566 
  -1.51558643914202    1.25516832468226 
  -1.52252544686869    1.24669914189516 
  -1.52947610193418    1.23811775969647 
  -1.53643739413059    1.22942284627791 
  -1.54340774467793    1.22061376798066 
  -1.55038498569063    1.21169060871285 
  -1.55736639965075    1.20265421066271 
  -1.56434872874520    1.19350615951946 
  -1.57132824242770    1.18424878875890 
  -1.57830077279706    1.17488512941157 
  -1.58526180477138    1.16541887869051 
  -1.59220653070762    1.15585431698334 
  -1.59912995531492    1.14619624526803 
  -1.60602696089963    1.13644987538534 
  -1.61289241788944    1.12662074376661 
  -1.61972125135779    1.11671458381262 
  -1.62650854778065    1.10673722592789 
  -1.63324961367842    1.09669446299433 
  -1.63994006980364    1.08659194855181 
  -1.64657589367383    1.07643506784201 
  -1.65315349366332    1.06622884705149 
  -1.65966972880610    1.05597784297690 
  -1.66612195720925    1.04568607621536 
  -1.67250802880299    1.03535695172447 
  -1.67882630516850    1.02499322717550 
  -1.68507562397884    1.01459697396830 
  -1.69125529079357    1.00416958808158 
  -1.69736501775140    0.99371179597752 
  -1.70340489198121    0.98322370892310 
  -1.70937529534226    0.97270487074874 
  -1.71527685827198    0.96215434830184 
  -1.72111037120720    0.95157080928698 
  -1.72687673588829    0.94095263290921 
  -1.73257688133113    0.93029799821326 
  -1.73821172558982    0.91960499265473 
  -1.74378210865119    0.90887168718694 
  -1.74928877557007    0.89809621901496 
  -1.75473233499867    0.88727683122466 
  -1.76011326954649    0.87641191065301 
  -1.76543192248649    0.86549997751118 
  -1.77068853431716    0.85453966954849 
  -1.77588325306710    0.84352967935978 
  -1.78101618915843    0.83246868951763 
  -1.78608743855325    0.82135526918682 
  -1.79109714295297    0.81018777841676 
  -1.79604551140374    0.79896424795267 
  -1.80093287091880    0.78768228112669 
  -1.80575967201333    0.77633894831112 
  -1.81052651651786    0.76493071917994 
  -1.81523413592504    0.75345340399763 
  -1.81988338812343    0.74190214601906 
  -1.82447520366290    0.73027143509677 
  -1.82901055028407    0.71855517982720 
  -1.83349034986483    0.70674680581600 
  -1.83791541736506    0.69483941169703 
  -1.84228635859699    0.68282594737363 
  -1.84660349680539    0.67069944038021 
  -1.85086676681602    0.65845323209034 
  -1.85507564637278    0.64608124485083 
  -1.85922906433430    0.63357824027719 
  -1.86332535408597    0.62094008662026 
  -1.86736219167424    0.60816399570202 
  -1.87133658497453    0.59524874604327 
  -1.87524485234136    0.58219485462374 
  -1.87908265457186    0.56900471415809 
  -1.88284501700929    0.55568266138262 
  -1.88652640313677    0.54223499436449 
  -1.89012077461297    0.52866990775647 
  -1.89362169697573    0.51499736534803 
  -1.89702242396920    0.50122888209045 
  -1.90031601810275    0.48737723617712 
  -1.90349543811145    0.47345608636487 
  -1.90655364964652    0.45947951655166 
  -1.90948368668523    0.44546148634951 
  -1.91227871840791    0.43141521282659 
  -1.91493204371673    0.41735246875978 
  -1.91743706496283    0.40328283128681 
  -1.91978715357581    0.38921288133033 
  -1.92197545245434    0.37514540863937 
  -1.92399451164648    0.36107865302062 
  -1.92583579012186    0.34700567305741 
  -1.92748889506774    0.33291391143150 
  -1.92894057189588    0.31878507253246 
  -1.93017327477115    0.30459536951091 
  -1.93116328291196    0.29031617807193 
  -1.93187807891268    0.27591500553391 
  -1.93227276244289    0.26135665958413 
  -1.93228482923316    0.24660460838938 
  -1.93182651068702    0.23162321223265 
  -1.93077329610918    0.21638300270101 
  -1.92894771530763    0.20087355716948 
  -1.92609924348117    0.18513041715503 
  -1.92188827932392    0.16928115194335 
  -1.91589840513273    0.15360695470601 
  -1.90772715048999    0.13858903023037 
  -1.89718832301079    0.12485176970597 
  -1.88449867218161    0.11292551166158 
  -1.87020192831434    0.10299196458418 
  -1.85488346528276    0.09488346391774 
  -1.83897599332657    0.08827244887664 
  -1.82273604652118    0.08282802171581 
  -1.80629274574866    0.07827752702865 
  -1.78969894254265    0.07441365768853 
  -1.77296687032792    0.07108323219265 
  -1.75608941962878    0.06817373869243 
  -1.73905184188642    0.06560193303982 
  -1.72183781292001    0.06330557449060 
  -1.70443255323824    0.06123739171718 
  -1.68682441672972    0.05936105073516 
  -1.66900574588457    0.05764815267799 
  -1.65097328605317    0.05607629187104 
  -1.63272835777289    0.05462748310292 
  -1.61427682290184    0.05328719783547 
  -1.59562892752566    0.05204347457065 
  -1.57679902546015    0.05088643437870 
  -1.55780524232642    0.04980773888309 
  -1.53866907870879    0.04880035556571 
  -1.51941499655682    0.04785820329067 
  -1.50006998112464    0.04697605375802 
  -1.48066310918727    0.04614928238315 
  -1.46122511160259    0.04537384599290 
  -1.44178795218292    0.04464609464093 
  -1.42238440973170    0.04396279272962 
  -1.40304768015748    0.04332096700605 
  -1.38381098608925    0.04271795271904 
  -1.36470720796195    0.04215126370121 
  -1.34576852526066    0.04161865308221 
  -1.32702608006947    0.04111799728077 
  -1.30850965307411    0.04064736522102 
  -1.29024736300397    0.04020491140858 
  -1.27226538115269    0.03978895011780 
  -1.25458767126076    0.03939785465916 
  -1.23723574788555    0.03903013446845 
  -1.22022846320044    0.03868433881279 
  -1.20358181683536    0.03835913558020 
  -1.18730879864812    0.03805321836175 
  -1.17141926050115    0.03776538626832 
  -1.15591982704571    0.03749445375621 
  -1.14081384288652    0.03723933112591 
  -1.12610136612576    0.03699893672888 
  -1.11177920643519    0.03677227800048 
  -1.09784101700625    0.03655836583991 
  -1.08427743815084    0.03635629612044 
  -1.07107629984833    0.03616516608253 
  -1.05822287872690    0.03598415624806 
  -1.04570021263276    0.03581244860469 
  -1.03348946368798    0.03564930872773 
  -1.02157032681116    0.03549400537509 
  -1.00992146843143    0.03534589242484 
  -0.99852098563208    0.03520432930447 
  -0.98734686496581    0.03506876217144 
  -0.97637742672934    0.03493864447913 
  -0.96559173223323    0.03481351678224 
  -0.95496994052952    0.03469292680703 
  -0.94449359626508    0.03457650743716 
  -0.93414584173194    0.03446389594322 
  -0.92391154408696    0.03435481007265 
  -0.91377734120961    0.03424896651629 
  -0.90373160831209    0.03414615544994 
  -0.89376435889379    0.03404615870463 
  -0.88386709092598    0.03394882341216 
  -0.87403259791484    0.03385398054561 
  -0.86425475923358    0.03376151839336 
  -0.85452832965697    0.03367130208940 
  -0.84484874033498    0.03358324748136 
  -0.83521192648221    0.03349724203184 
  -0.82561418802113    0.03341321935244 
  -0.81605209131435    0.03333108154796 
  -0.80652241111621    0.03325077438682 
  -0.79702211392770    0.03317221089609 
  -0.78754837602152    0.03309534692344 
  -0.77809863241990    0.03302010563930 
  -0.76867064676389    0.03294645315436 
  -0.75926259621708    0.03287432355619 
  -0.74987316073518    0.03280369426725 
  -0.74050161120348    0.03273451130821 
  -0.73114788727546    0.03266676417494 
  -0.72181266141809    0.03260041113495 
  -0.71249738262006    0.03253545352155 
  -0.70320429889905    0.03247186098995 
  -0.69393645485459    0.03240964523546 
  -0.68469766584036    0.03234878523108 
  -0.67549246732531    0.03228930045248 
  -0.66632604282973    0.03223117617694 
  -0.65720413062358    0.03217443633543 
  -0.64813291369169    0.03211906897483 
  -0.63911889412799    0.03206509886360 
  -0.63016875703456    0.03201251321507 
  -0.62128922560993    0.03196133415895 
  -0.61248691272582    0.03191154480469 
  -0.60376817092889    0.03186316166725 
  -0.59513894618949    0.03181616112517 
  -0.58660463741684    0.03177055186342 
  -0.57816996693484    0.03172630175655 
  -0.56983886385078    0.03168341036735 
  -0.56161436518258    0.03164183626406 
  -0.55349853632655    0.03160156959198 
  -0.54549241507553    0.03156255981397 
  -0.53759598000836    0.03152478835225 
  -0.52980814632784    0.03148819672196 
  -0.52212678866825    0.03145275921950 
  -0.51454879225971    0.03141841139808 
  -0.50707013013197    0.03138512275656 
  -0.49968596560780    0.03135282548389 
  -0.49239077563408    0.03132148708021 
  -0.48517849200112    0.03129103927760 
  -0.47804265408680    0.03126145050886 
  -0.47097656853194    0.03123265490172 
  -0.46397346845346    0.03120462450771 
  -0.45702666713546    0.03117729827362 
  -0.45012969915725    0.03115065395871 
  -0.44327644490870    0.03112463701354 
  -0.43646123323032    0.03109923214842 
  -0.42967892038152    0.03107439209134 
  -0.42292494278697    0.03105010881551 
  -0.41619534456680    0.03102634219401 
  -0.40948678013476    0.03100309093673 
  -0.40279649538006    0.03098032119620 
  -0.39612228989295    0.03095803729216 
  -0.38946246532104    0.03093621034161 
  -0.38281576336772    0.03091484885680 
  -0.37618129888934    0.03089392747003 
  -0.36955849146828    0.03087345747895 
  -0.36294700020456    0.03085341571796 
  -0.35634666404803    0.03083381510011 
  -0.34975745098584    0.03081463365946 
  -0.34317941686375    0.03079588511045 
  -0.33661267547053    0.03077754805835 
  -0.33005737907996    0.03075963657201 
  -0.32351370954965    0.03074212953878 
  -0.31698187790524    0.03072504122996 
  -0.31046213142644    0.03070835076569 
  -0.30395476543320    0.03069207264609 
  -0.29746013829352    0.03067618629011 
  -0.29097868672035    0.03066070650833 
  -0.28451093996280    0.03064561308632 
  -0.27805753035458    0.03063092118383 
  -0.27161919935986    0.03061661094433 
  -0.26519679733218    0.03060269781701 
  -0.25879127691836    0.03058916218601 
  -0.25240367922734    0.03057601962273 
  -0.24603511354007    0.03056325053823 
  -0.23968673054667    0.03055087038137 
  -0.23335969061583    0.03053885932406 
  -0.22705512776840    0.03052723242461 
  -0.22077411135992    0.03051596935740 
  -0.21451760656255    0.03050508456048 
  -0.20828643585910    0.03049455701923 
  -0.20208124275056    0.03048440041345 
  -0.19590245978526    0.03047459295967 
  -0.18975028191227    0.03046514756700 
  -0.18362464686679    0.03045604173632 
  -0.17752522311677    0.03044728772743 
  -0.17145140643894    0.03043886250676 
  -0.16540232498524    0.03043077792208 
  -0.15937685313055    0.03042301068511 
  -0.15337363322315    0.03041557254542 
  -0.14739110475670    0.03040844029105 
  -0.14142753942973    0.03040162591143 
  -0.13548108100284    0.03039510659855 
  -0.12954978800119    0.03038889488953 
  -0.12363167786271    0.03038296865325 
  -0.11772477050255    0.03037734120653 
  -0.11182712994798    0.03037199127569 
  -0.10593690229763    0.03036693308535 
  -0.10005234904552    0.03036214628974 
  -0.09417187458820    0.03035764603875 
  -0.08829404755423    0.03035341287894 
  -0.08241761546909    0.03034946280598 
  -0.07654151303644    0.03034577713916 
  -0.07066486419985    0.03034237257191 
  -0.06478697878698    0.03033923102528 
  -0.05890734436523    0.03033636970872 
  -0.05302561439771    0.03033377095732 
  -0.04714159353136    0.03033145231362 
  -0.04125522112100    0.03032939635133 
  -0.03536655376111    0.03032762078626 
  -0.02947574770733    0.03032610828635 
  -0.02358304170107    0.03032487661695 
  -0.01768874070806    0.03032390843454 
  -0.01179320073203    0.03032322146938 
  -0.00589681480716    0.03032279829854 
   0.00000000000005    0.03032265656792 
   0.00589681480817    0.03032277873980 
   0.01179320073575    0.03032318235637 
   0.01768874071630    0.03032384975761 
   0.02358304171565    0.03032479838938 
   0.02947574773004    0.03032601048853 
   0.03536655379378    0.03032750343979 
   0.04125522116544    0.03032925942595 
   0.04714159358937    0.03033129583837 
   0.05302561447111    0.03033359489022 
   0.05890734445583    0.03033617408495 
   0.06478697889663    0.03033901578955 
   0.07066486433034    0.03034213776376 
   0.07654151318964    0.03034552268796 
   0.08241761564680    0.03034918875342 
   0.08829404775835    0.03035311913663 
   0.09417187482054    0.03035733264801 
   0.10005234930806    0.03036181314183 
   0.10593690259215    0.03036658021863 
   0.11182713027653    0.03037161855853 
   0.11772477086698    0.03037694867203 
   0.12363167826514    0.03038255614477 
   0.12954978844349    0.03038846243315 
   0.13548108148723    0.03039465401127 
   0.14142753995816    0.03040115321145 
   0.14739110533149    0.03040794726864 
   0.15337363384630    0.03041505921117 
   0.15937685380453    0.03042247680330 
   0.16540232571213    0.03043022349706 
   0.17145140722133    0.03043828727868 
   0.17752522395682    0.03044669169680 
   0.18362464776727    0.03045542462193 
   0.18975028287537    0.03046450936862 
   0.19590246081391    0.03047393337795 
   0.20208124384704    0.03048371945088 
   0.20828643702650    0.03049385436167 
   0.21451760780318    0.03050436021644 
   0.22077411267704    0.03051522300097 
   0.22705512916437    0.03052646407308 
   0.23335969209404    0.03053806864200 
   0.23968673210953    0.03055005739674 
   0.24603511519113    0.03056241490741 
   0.25240368096905    0.03057516138526 
   0.25879127875441    0.03058828099035 
   0.26519679926503    0.03060179371414 
   0.27161920139338    0.03061568357411 
   0.27805753249127    0.03062997060773 
   0.28451094220668    0.03064463893427 
   0.29097868907396    0.03065970885085 
   0.29746014076109    0.03067516474548 
   0.30395476801726    0.03069102729227 
   0.31046213413144    0.03070728120766 
   0.31698188073376    0.03072394755170 
   0.32351371250634    0.03074101133055 
   0.33005738216748    0.03075849392276 
   0.33661267869376    0.03077638054267 
   0.34317942022539    0.03079469282153 
   0.34975745449102    0.03081341615544 
   0.35634666769951    0.03083257247780 
   0.36294700400773    0.03085214751807 
   0.36955849542600    0.03087216380076 
   0.37618130300727    0.03089260783505 
   0.38281576764882    0.03091350336449 
   0.38946246977129    0.03093483849091 
   0.39612229451545    0.03095663917848 
   0.40279650018117    0.03097889629040 
   0.40948678511775    0.03100163932356 
   0.41619534973852    0.03102486330814 
   0.42292494815097    0.03104860272187 
   0.42967892594520    0.03107285817794 
   0.43646123899765    0.03109767044910 
   0.44327645088778    0.03112304685744 
   0.45012970535259    0.03114903533618 
   0.45702667355605    0.03117565044231 
   0.46397347510449    0.03120294740244 
   0.47097657542345    0.03123094769716 
   0.47804266122486    0.03125971307427 
   0.48517849939697    0.03128927069608 
   0.49239078329480    0.03131968714902 
   0.49968597354602    0.03135099319016 
   0.50707013835589    0.03138325782388 
   0.51454880078347    0.03141651271825 
   0.52212679750130    0.03145082644590 
   0.52980815548588    0.03148622865679 
   0.53759598950214    0.03152278458705 
   0.54549242492237    0.03156051907155 
   0.55349854653849    0.03159949141434 
   0.56161437577857    0.03163971930808 
   0.56983887484415    0.03168125414035 
   0.57816997834613    0.03172410486472 
   0.58660464926056    0.03176831379519 
   0.59513895848776    0.03181388045134 
   0.60376818369735    0.03186083787238 
   0.61248692598807    0.03190917643793 
   0.62128923938266    0.03195892071377 
   0.63016877134283    0.03201005322963 
   0.63911890898946    0.03206259184932 
   0.64813292913288    0.03211651346531 
   0.65720414666311    0.03217183186426 
   0.66632605949557    0.03222852127429 
   0.67549248463709    0.03228659467285 
   0.68469768382766    0.03234602709653 
   0.69393647353812    0.03240683431424 
   0.70320431831020    0.03246899578557 
   0.71249740278085    0.03253253360321 
   0.72181268236204    0.03259743497179 
   0.73114790902623    0.03266373131959 
   0.74050163379709    0.03273142017550 
   0.74987318419736    0.03280054437228 
   0.75926262058689    0.03287111323703 
   0.76867067206961    0.03294318186615 
   0.77809865870424    0.03301677162020 
   0.78754840331592    0.03309194954635 
   0.79702214227917    0.03316874827706 
   0.80652244056002    0.03324724579559 
   0.81605212190252    0.03332748495762 
   0.82561421979347    0.03340955390972 
   0.83521195949660    0.03349350554618 
   0.84484877463659    0.03357943895538 
   0.85452836531058    0.03366741914491 
   0.86425479629082    0.03375755986194 
   0.87403263644863    0.03384994382843 
   0.88386713099588    0.03394470713026 
   0.89376440058273    0.03404195998917 
   0.90373165168970    0.03414187265181 
   0.91377738637143    0.03424459642345 
   0.92391159111574    0.03435035067910 
   0.93414589073956    0.03445934359074 
   0.94449364735169    0.03457185964456 
   0.95496999382843    0.03468817933442 
   0.96559178786785    0.03480866652248 
   0.97637748486124    0.03493368644351 
   0.98734692574937    0.03506369244620 
   0.99852104926597    0.03519914195706 
   1.00992153511093    0.03534058252853 
   1.02157039678341    0.03548856583460 
   1.03348953720184    0.03564373337447 
   1.04570028999828    0.03580672893950 
   1.05822296026278    0.03597828460826 
   1.07107638594618    0.03615913229792 
   1.08427752922023    0.03635009075190 
   1.09784111354469    0.03655197674295 
   1.11177930897083    0.03676569363353 
   1.12610147529442    0.03699214261675 
   1.14081395937220    0.03723231323460 
   1.15591995166634    0.03748719484665 
   1.17141939414747    0.03775786933299 
   1.18730894238047    0.03804542285708 
   1.20358197182178    0.03835104091833 
   1.22022863082778    0.03867592045831 
   1.23723592969831    0.03902136747617 
   1.25458786909126    0.03938870961686 
   1.27226559706322    0.03977939671700 
   1.29024759944289    0.04019491420950 
   1.30850991282580    0.04063688723712 
   1.32702636644644    0.04110699553356 
   1.34576884206927    0.04160708217104 
   1.36470755974591    0.04213907110247 
   1.38381137812460    0.04270508229714 
   1.40304811877203    0.04330735399108 
   1.42238490235298    0.04394836710062 
   1.44178850777354    0.04463077568220 
   1.46122574080372    0.04535754543845 
   1.48066382493792    0.04613189839534 
   1.50007079897898    0.04695747364891 
   1.51941593560885    0.04783829666800 
   1.53867016223247    0.04877897631639 
   1.55780649923334    0.04978471705407 
   1.57680049155955    0.05086157686800 
   1.59563064796607    0.05201655498272 
   1.61427885467260    0.05325795487389 
   1.63273077408188    0.05459560701779 
   1.65097618144884    0.05604141868186 
   1.66900924472012    0.05760984463251 
   1.68682868417473    0.05931878281360 
   1.70443781306803    0.06119052121057 
   1.72184437277524    0.06325331304451 
   1.73906013426723    0.06554329625186 
   1.75610006464763    0.06810749172337 
   1.77298078001908    0.07100780526904 
   1.78971749096226    0.07432705276658 
   1.80631805920460    0.07817720368072 
   1.82277149040767    0.08271083149575 
   1.83902697329829    0.08813474873046 
   1.85495858476846    0.09472182787246 
   1.87031407033350    0.10280528088253 
   1.88466403650740    0.11271913421835 
   1.89742000012125    0.12464126662299 
   1.90802519058700    0.13839608617625 
   1.91624862782843    0.15344737215578 
   1.92227233836486    0.16915896179471 
   1.92650278486569    0.18504196508028 
   1.92936176503846    0.20081291893637 
   1.93119271902093    0.21634466472349 
   1.93224845000792    0.23160277611571 
   1.93270767470139    0.24659874656468 
   1.93269559951363    0.26136288413566 
   1.93230036507574    0.27593145105812 
   1.93158469826607    0.29034143027374 
   1.93059361467909    0.30462834369130 
   1.92935971104566    0.31882492517848 
   1.92790674287017    0.33295997854509 
   1.92625228808146    0.34705742480694 
   1.92440960895363    0.36113566126459 
   1.92238911382923    0.37520732278432 
   1.92019934220135    0.38927941025092 
   1.91784775364223    0.40335373010199 
   1.91534120082673    0.41742752816741 
   1.91268631993996    0.43149425181656 
   1.90988970362276    0.44554434552263 
   1.90695806002101    0.45956605424197 
   1.90389821515502    0.47354617418576 
   1.90071714200096    0.48747075720824 
   1.89742187049645    0.50132572771125 
   1.89401944883435    0.51509743473290 
   1.89051681040777    0.52877310546417 
   1.88692070827639    0.54234123068619 
   1.88323757294886    0.55579185036555 
   1.87947344929424    0.56911677451205 
   1.87563386983818    0.58230970797052 
   1.87172381534770    0.59536631818004 
   1.86774762085152    0.60828421493497 
   1.86370897359491    0.62106288524327 
   1.85961086126356    0.63370355289276 
   1.85545561287429    0.64620900996662 
   1.85124489032917    0.65858339036482 
   1.84697976933911    0.67083193627568 
   1.84266076723180    0.68296072729242 
   1.83828795335620    0.69497642566043 
   1.83386099942876    0.70688600548097 
   1.82937930354889    0.71869652018563 
   1.82484204573366    0.73041487238154 
   1.82024830788984    0.74204763943642 
   1.81559711738745    0.75360091354404 
   1.81088754744779    0.76508020743030 
   1.80611873551206    0.77649037817321 
   1.80128995391657    0.78783561770987 
   1.79640059641800    0.79911945628489 
   1.79145021640843    0.81034482541351 
   1.78643848270809    0.82151412134812 
   1.78136519023019    0.83262931500721 
   1.77623019330204    0.84369204568915 
   1.77103339991466    0.85470374576497 
   1.76577469579783    0.86566573186527 
   1.76045393680122    0.87657931288386 
   1.75507087863115    0.88744585019869 
   1.74962518176218    0.89826682509077 
   1.74411635979570    0.90904384980884 
   1.73854380767171    0.91977868277765 
   1.73290677654392    0.93047318583515 
   1.72720442987938    0.94112928953959 
   1.72143584586467    0.95174890540702 
   1.71560009885717    0.96233385586660 
   1.70969628346050    0.97288576057113 
   1.70372361261784    0.98340595320798 
   1.69768145243193    0.99389536563347 
   1.69156942452926    1.00435445529234 
   1.68538743861193    1.01478310944289 
   1.67913578622353    1.02518060276719 
   1.67281515900349    1.03554553763346 
   1.66642672322261    1.04587584366685 
   1.65997211491146    1.05616876139126 
   1.65345348837304    1.06642088679108 
   1.64687348352883    1.07662819736154 
   1.64023524585299    1.08678613721964 
   1.63354236537858    1.09688967823180 
   1.62679886931621    1.10693343610541 
   1.62000913562377    1.11691175538231 
   1.61317786264043    1.12681884422813 
   1.60630996279871    1.13664887041191 
   1.59941051590402    1.14639610173238 
   1.59248465051282    1.15605500007355 
   1.58553748909363    1.16562035498345 
   1.57857402586998    1.17508736397276 
   1.57159907303467    1.18445174824901 
   1.56461714443249    1.19370980927147 
   1.55763241218318    1.20285851780713 
   1.55064860532900    1.21189553922572 
   1.54366898549091    1.22081928981461 
   1.53669626835042    1.22962892637603 
   1.52973262514626    1.23832436711890 
   1.52277963246272    1.24690624479619 
   1.51583830340243    1.25537589342561 
   1.50890906764929    1.26373526833474 
   1.50199183219799    1.27198690418510 
   1.49508598938443    1.28013380946728 
   1.48819050263123    1.28817940524947 
   1.48130393578884    1.29612740517425 
   1.47442455532054    1.30398174720434 
   1.46755037083091    1.31174647215087 
   1.46067924245494    1.31942566161354 
   1.45380892080245    1.32702332781388 
   1.44693714781806    1.33454336944188 
   1.44006168508865    1.34198948288833 
   1.43318039835309    1.34936514396436 
   1.42629126612082    1.35667354601878 
   1.41939244191821    1.36391761029577 
   1.41248223974312    1.37109995093466 
   1.40555917310066    1.37822291127855 
   1.39862191887932    1.38528855064695 
   1.39166933709265    1.39229869942674 
   1.38470041915815    1.39925495888211 
   1.37771429595444    1.40615876525882 
   1.37071017928865    1.41301139242389 
   1.36368736766223    1.41981401490511 
   1.35664519040491    1.42656770397332 
   1.34958302013421    1.43327348139452 
   1.34250022757688    1.43993230231075 
   1.33539620730947    1.44654509492230 
   1.32827034810835    1.45311272743895 
   1.32112207479659    1.45963603306066 
   1.31395083485020    1.46611576241147 
   1.30675615495882    1.47255259708044 
   1.29953764054435    1.47894709238110 
   1.29229504195385    1.48529968550118 
   1.28502826044608    1.49161063543970 
   1.27773741658390    1.49788003296542 
   1.27042285474792    1.50410774485773 
   1.26308520569628    1.51029343230947 
   1.25572538194100    1.51643650528883 
   1.24834462751836    1.52253615410309 
   1.24094449831481    1.52859131733485 
   1.23352689436649    1.53460072864843 
   1.22609402185520    1.54056289902193 
   1.21864840608606    1.54647617820198 
   1.21119283475219    1.55233874946221 
   1.20373035254405    1.55814870290015 
   1.19626418791406    1.56390403908564 
   1.18879773266497    1.56960274990126 
   1.18133445655471    1.57524282633761 
   1.17387787701206    1.58082234184399 
   1.16643146740022    1.58633945914363 
   1.15899862316205    1.59179251099551 
   1.15158257038574    1.59718000112500 
   1.14418633517787    1.60250067777435 
   1.13681265933353    1.60775352454963 
   1.12946397955170    1.61293782304586 
   1.12214235647166    1.61805313050396 
   1.11484946943925    1.62309932905504 
   1.10758656388953    1.62807658848961 
   1.10035446571696    1.63298540120368 
   1.09315354996494    1.63782653002688 
   1.08598377650069    1.64260102967290 
   1.07884468033729    1.64731018132621 
   1.07173542747310    1.65195550313410 
   1.06465482422518    1.65653867490494 
   1.05760138916572    1.66106154168009 
   1.05057337607955    1.66552603316757 
   1.04356885547640    1.66993416539994 
   1.03658574379243    1.67428796012222 
   1.02962188655685    1.67858944971481 
   1.02267508575352    1.68284060147436 
   1.01574317677407    1.68704333024740 
   1.00882404668145    1.69119943138294 
   1.00191569864073    1.69531060399555 
   0.99501625603182    1.69937839455602 
   0.98812401077027    1.70340423170929 
   0.98123741129224    1.70738938040686 
   0.97435509442614    1.71133498719045 
   0.96747585850921    1.71524204291180 
   0.96059868151595    1.71911143578706 
   0.95372268326129    1.72294391947179 
   0.94684713470472    1.72674017029440 
   0.93997141482702    1.73050075696586 
   0.93309501701875    1.73422619832441 
   0.92621750653976    1.73791693127551 
   0.91933852956755    1.74157336604854 
   0.91245777620680    1.74519584992664 
   0.90557499629675    1.74878471820701 
   0.89868997102855    1.75234025262123 
   0.89180253738765    1.75586272760045 
   0.88491256903093    1.75935236368524 
   0.87802000878992    1.76280937000859 
   0.87112485710020    1.76623389415190 
   0.86422720984882    1.76962606270634 
   0.85732725083309    1.77298592972870 
   0.85042529083440    1.77631351766328 
   0.84352175965609    1.77960876669012 
   0.83661724188159    1.78287157815498 
   0.82971246411799    1.78610176672006 
   0.82280832344453    1.78929910785710 
   0.81590586645125    1.79246329395635 
   0.80900630768797    1.79559398657379 
   0.80211099864622    1.79869077673540 
   0.79522143524263    1.80175324170729 
   0.78833921669028    1.80478090885377 
   0.78146604284179    1.80777331590175 
   0.77460366460787    1.81072997702494 
   0.76775387355815    1.81365044501945 
   0.76091844692979    1.81653427787614 
   0.75409913304702    1.81938110102172 
   0.74729759487550    1.82219057252604 
   0.74051539546889    1.82496244358785 
   0.73375394439315    1.82769652067981 
   0.72701448749466    1.83039272273295 
   0.72029806032015    1.83305103890212 
   0.71360548602274    1.83567158137372 
   0.70693733915333    1.83825453797948 
   0.70029395451661    1.84080022015496 
   0.69367540347211    1.84330901027205 
   0.68708151511484    1.84578140493885 
   0.68051186562807    1.84821795758337 
   0.67396581146088    1.85061931792511 
   0.66744249052779    1.85298617093556 
   0.66094086533441    1.85531927383640 
   0.65445973319885    1.85761939299455 
   0.64799777583378    1.85988734012278 
   0.64155357457230    1.86212390885938 
   0.63512566203649    1.86432991190048 
   0.62871253783585    1.86650611892398 
   0.62231271783199    1.86865329615279 
   0.61592474605972    1.87077214692270 
   0.60954723776569    1.87286335470579 
   0.60317888431956    1.87492752706604 
   0.59681848751028    1.87696524256131 
   0.59046495573518    1.87897699819642 
   0.58411732868566    1.88096325999872 
   0.57777476478803    1.88292441349682 
   0.57143655704426    1.88486081725321 
   0.56510211319895    1.88677275547681 
   0.55877096479747    1.88866049348406 
   0.55244274259042    1.89052423135844 
   0.54611718161075    1.89236416023446 
   0.53979409474905    1.89418041595396 
   0.53347337675242    1.89597313520752 
   0.52715497869924    1.89774240836485 
   0.52083891334108    1.89948833480434 
   0.51452523248837    1.90121097443916 
   0.50821403521479    1.90291040193565 
   0.50190544913687    1.90458665683056 
   0.49559964190633    1.90623979669652 
   0.48929680626858    1.90786984606924 
   0.48299717422589    1.90947684889209 
   0.47670100482524    1.91106081668531 
   0.47040859959484    1.91262178074734 
   0.46412029141994    1.91415974007318 
   0.45783645947576    1.91567471379532 
   0.45155751739335    1.91716668929934 
   0.44528392597662    1.91863567527213 
   0.43901617913269    1.92008165030218 
   0.43275481311705    1.92150461670948 
   0.42650038931043    1.92290454970565 
   0.42025349945686    1.92428145196212 
   0.41401474516072    1.92563530319478 
   0.40778473940342    1.92696611523540 
   0.40156408344095    1.92827388174223 
   0.39535336563987    1.92955863341186 
   0.38915313712459    1.93082038743007 
   0.38296390952763    1.93205920241699 
   0.37678613115302    1.93327512723117 
   0.37062018550087    1.93446825528107 
   0.36446636981646    1.93563867237269 
   0.35832489618897    1.93678651013006 
   0.35219587413601    1.93791189271243 
   0.34607931570783    1.93901498924121 
   0.33997512325545    1.94009595937825 
   0.33388309935922    1.94115500482577 
   0.32780294023075    1.94219231392201 
   0.32173425053221    1.94320811243382 
   0.31567654208750    1.94420260746050 
   0.30962925289502    1.94517603784975 
   0.30359175010600    1.94612861778272 
   0.29756335189365    1.94706058719470 
   0.29154333312315    1.94797215543193 
   0.28553094833691    1.94886355204318 
   0.27952543828441    1.94973497085166 
   0.27352605218368    1.95058662140862 
   0.26753205333766    1.95141867372497 
   0.26154273904078    1.95223131056120 
   0.25555744385329    1.95302467293498 
   0.24957555598016    1.95379891328871 
   0.24359651732033    1.95455414175779 
   0.23761983574592    1.95529048013411 
   0.23164508166758    1.95600800877032 
   0.22567189625705    1.95670682116594 
   0.21969998484596    1.95738697131272 
   0.21372912164596    1.95804852868267 
   0.20775914072328    1.95869152579526 
   0.20178993809484    1.95931601338458 
   0.19582146123614    1.95992200798713 
   0.18985370953535    1.96050954710003 
   0.18388672328934    1.96107863663608 
   0.17792058339858    1.96162930594191 
   0.17195540062458    1.96216155502849 
   0.16599131516357    1.96267540938035 
   0.16002848665033    1.96317086692897 
   0.15406709393869    1.96364795263701 
   0.14810732602696    1.96410666522648 
   0.14214938208310    1.96454703155647 
   0.13619346321360    1.96496905314180 
   0.13023977256950    1.96537276035581 
   0.12428850773997    1.96575815877887 
   0.11833986070134    1.96612528325327 
   0.11239401061031    1.96647414409018 
   0.10645112341618    1.96680478098916 
   0.10051134494275    1.96711720911598 
   0.09457480014345    1.96741147288391 
   0.08864158655178    1.96768759190218 
   0.08271177336592    1.96794561460806 
   0.07678539555338    1.96818556408306 
   0.07086245314077    1.96840749152833 
   0.06494290641561    1.96861142195557 
   0.05902667590936    1.96879740751384 
   0.05311363919704    1.96896547308196 
   0.04720363205804    1.96911566947816 
   0.04129644730616    1.96924801900564 
   0.03539183748190    1.96936256860048 
   0.02948951595664    1.96945933540375 
   0.02358916127209    1.96953835992089 
   0.01769042048726    1.96959965170520 
   0.01179291498260    1.96964324260661 
   0.00589624571379    1.96966913264840 
   0.00000000000343    1.96967734343208 


==> anc/a1.38_M1024.dat <==
   0.00000000000388    1.97639786117178 
  -0.00591098267461    1.97638914189787 
  -0.01182250700700    1.97636264210482 
  -0.01773510605915    1.97631850907914 
  -0.02364929312303    1.97625656805445 
  -0.02956555829224    1.97617695367481 
  -0.03548435393863    1.97607947890650 
  -0.04140609675028    1.97596426784605 
  -0.04733115110754    1.97583112370590 
  -0.05325983718858    1.97568016298900 
  -0.05919241265081    1.97551118235317 
  -0.06512908709713    1.97532429415766 
  -0.07107000213775    1.97511929200557 
  -0.07701525219010    1.97489628766799 
  -0.08296486269141    1.97465507511489 
  -0.08891881694237    1.97439576883629 
  -0.09487703202124    1.97411816619449 
  -0.10083939122502    1.97382238718404 
  -0.10680571713829    1.97350823496506 
  -0.11277580919746    1.97317583712624 
  -0.11874941339788    1.97282500428258 
  -0.12472626459744    1.97245587292228 
  -0.13070605247841    1.97206826196627 
  -0.13668846837665    1.97166231728595 
  -0.14267316729964    1.97123786612456 
  -0.14865981925816    1.97079506336831 
  -0.15464806731503    1.97033374372293 
  -0.16063758354207    1.96985406981030 
  -0.16662802317346    1.96935588198359 
  -0.17261908535800    1.96883934831309 
  -0.17861046347254    1.96830431191881 
  -0.18460191075860    1.96775094291181 
  -0.19059318670272    1.96717908313265 
  -0.19658412744183    1.96658890013527 
  -0.20257458786185    1.96598022924876 
  -0.20856451637014    1.96535322973283 
  -0.21455389205802    1.96470772412877 
  -0.22054280314164    1.96404385677521 
  -0.22653137825920    1.96336143047526 
  -0.23251986765891    1.96266056762862 
  -0.23850856754298    1.96194104430277 
  -0.24449790301401    1.96120295429703 
  -0.25048834440613    1.96044604075014 
  -0.25648049114527    1.95967036348667 
  -0.26247497925917    1.95887562830468 
  -0.26847256567622    1.95806185795001 
  -0.27447402656935    1.95722871919475 
  -0.28048024217432    1.95637619773248 
  -0.28649208623397    1.95550392307809 
  -0.29251051207281    1.95461184757871 
  -0.29853643406033    1.95369956904627 
  -0.30457081631270    1.95276701394819 
  -0.31061454765690    1.95181375754410 
  -0.31666853481163    1.95083971117946 
  -0.32273357268532    1.94984443956312 
  -0.32881044410896    1.94882785196250 
  -0.33489978735490    1.94778951615580 
  -0.34100220439581    1.94672935324510 
  -0.34711812726095    1.94564694776806 
  -0.35324793638427    1.94454224582309 
  -0.35939182685989    1.94341486084321 
  -0.36554993778771    1.94226477477130 
  -0.37172221874526    1.94109163908317 
  -0.37790857025638    1.93989547885577 
  -0.38410870999312    1.93867598876423 
  -0.39032232371854    1.93743324003364 
  -0.39654893000632    1.93616697130368 
  -0.40278804037525    1.93487729861935 
  -0.40903902078737    1.93356400122712 
  -0.41530125930433    1.93222723491161 
  -0.42157402238419    1.93086681292768 
  -0.42785662831424    1.92948292309841 
  -0.43414829641381    1.92807540416992 
  -0.44044832475106    1.92664446712594 
  -0.44675593076330    1.92518996725609 
  -0.45307043230997    1.92371213009976 
  -0.45939107887885    1.92221081943637 
  -0.46571723577188    1.92068626814751 
  -0.47204820585940    1.91913834217978 
  -0.47838341750196    1.91756727642882 
  -0.48472223758790    1.91597293452157 
  -0.49106416449559    1.91435554961721 
  -0.49740863373130    1.91271497965216 
  -0.50375521766551    1.91105145277259 
  -0.51010342532710    1.90936481753652 
  -0.51645291067938    1.90765529259418 
  -0.52280326793186    1.90592271129683 
  -0.52915424970804    1.90416727526705 
  -0.53550555860762    1.90238879295486 
  -0.54185707581005    1.90058743690755 
  -0.54820864865898    1.89876297604200 
  -0.55456032919069    1.89691553671791 
  -0.56091215640781    1.89504482882895 
  -0.56726440314001    1.89315091115554 
  -0.57361735066494    1.89123341175307 
  -0.57997154144909    1.88929229843562 
  -0.58632754310504    1.88732709427328 
  -0.59268620415014    1.88533765434808 
  -0.59904840415770    1.88332337737681 
  -0.60541530986538    1.88128399000169 
  -0.61178810888664    1.87921875555798 
  -0.61816826434117    1.87712726705775 
  -0.62455723061475    1.87500865388727 
  -0.63095670607314    1.87286238429920 
  -0.63736833092454    1.87068747036825 
  -0.64379393928171    1.86848328026726 
  -0.65023524090152    1.86624874120057 
  -0.65669407554502    1.86398316109600 
  -0.66317208188773    1.86168542858809 
  -0.66967095843821    1.85935484313611 
  -0.67619212389763    1.85699031057538 
  -0.68273698954536    1.85459118019890 
  -0.68930661555607    1.85215643404902 
  -0.69590199960533    1.84968552927171 
  -0.70252373307707    1.84717757925254 
  -0.70917230972438    1.84463219960760 
  -0.71584778444772    1.84204867948510 
  -0.72255010436584    1.83942682987682 
  -0.72927877117177    1.83676614386325 
  -0.73603319521519    1.83406664644858 
  -0.74281236065448    1.83132804314220 
  -0.74961520142471    1.82855057115045 
  -0.75644026677869    1.82573413636654 
  -0.76328611656187    1.82287916640294 
  -0.77015098348314    1.81998573671592 
  -0.77703318410769    1.81705442655136 
  -0.78393077344779    1.81408543548128 
  -0.79084196761025    1.81107944379207 
  -0.79776478610964    1.80803672109137 
  -0.80469748220380    1.80495799292979 
  -0.81163816871888    1.80184354328918 
  -0.81858525276756    1.79869408924409 
  -0.82553704180786    1.79550987902181 
  -0.83249218061399    1.79229157624197 
  -0.83944923569058    1.78903935482246 
  -0.84640713394410    1.78575379378220 
  -0.85336472528782    1.78243496957771 
  -0.86032122424512    1.77908336166553 
  -0.86727575236191    1.77569894197857 
  -0.87422778566969    1.77228209054175 
  -0.88117668003969    1.76883268089172 
  -0.88812212868857    1.76535100420778 
  -0.89506367450423    1.76183684875080 
  -0.90200118225459    1.75829043042597 
  -0.90893434190368    1.75471146397596 
  -0.91586315967692    1.75110009781800 
  -0.92278745536254    1.74745597491804 
  -0.92970737490713    1.74377917023391 
  -0.93662288279828    1.74006923994974 
  -0.94353429667095    1.73632616086811 
  -0.95044177346032    1.73254936788546 
  -0.95734586404786    1.72873869603183 
  -0.96424698947804    1.72489340748239 
  -0.97114601151348    1.72101313836351 
  -0.97804369337540    1.71709691791171 
  -0.98494128073317    1.71314412332246 
  -0.99183994062038    1.70915349456225 
  -0.99874134723485    1.70512410112868 
  -1.00564709317331    1.70105435623041 
  -1.01255927561169    1.69694299914447 
  -1.01947987579946    1.69278811186673 
  -1.02641134358711    1.68858811974212 
  -1.03335594393800    1.68434081229865 
  -1.04031634094260    1.68004436312637 
  -1.04729491338777    1.67569635467859 
  -1.05429434269385    1.67129481630701 
  -1.06131690261823    1.66683725073809 
  -1.06836505824347    1.66232168717050 
  -1.07544073698993    1.65774570536636 
  -1.08254594725958    1.65310749921928 
  -1.08968203861553    1.64840489332565 
  -1.09685034863808    1.64363641174195 
  -1.10405145928265    1.63880028172447 
  -1.11128587901205    1.63389550260535 
  -1.11855330023508    1.62892083208428 
  -1.12585332125650    1.62387585113822 
  -1.13318470685289    1.61875992960367 
  -1.14054615161124    1.61357328453059 
  -1.14793554270824    1.60831592350949 
  -1.15535076334513    1.60298869558976 
  -1.16278895414902    1.59759221259969 
  -1.17024735305310    1.59212789342989 
  -1.17772254973199    1.58659686525953 
  -1.18521135662680    1.58100100349688 
  -1.19271004957846    1.57534181623466 
  -1.20021526380706    1.56962148334969 
  -1.20772321341548    1.56384172858760 
  -1.21523060597277    1.55800486218528 
  -1.22273383377640    1.55211264566144 
  -1.23022990121496    1.54616734276219 
  -1.23771558156026    1.54017058221730 
  -1.24518835246822    1.53412442171350 
  -1.25264551360068    1.52803021344968 
  -1.26008512744969    1.52188968509086 
  -1.26750509523069    1.51570381180942 
  -1.27490410262289    1.50947391668059 
  -1.28228065401402    1.50320055100136 
  -1.28963402554694    1.49688461439847 
  -1.29696326064396    1.49052624271930 
  -1.30426813554448    1.48412594549653 
  -1.31154812159626    1.47768349799914 
  -1.31880337067425    1.47119909114615 
  -1.32603365135826    1.46467222200842 
  -1.33323936259622    1.45810284946439 
  -1.34042045100961    1.45149027624377 
  -1.34757746044435    1.44483430320619 
  -1.35471043598110    1.43813409643460 
  -1.36182001455512    1.43138933433678 
  -1.36890631800137    1.42459905545654 
  -1.37597008617062    1.41776279553766 
  -1.38301155718205    1.41087941527188 
  -1.39003164026316    1.40394822845553 
  -1.39703077727500    1.39696781308033 
  -1.40401014886486    1.38993713586710 
  -1.41097050825757    1.38285435395972 
  -1.41791341213945    1.37571794444705 
  -1.42484001644474    1.36852550648550 
  -1.43175232328105    1.36127490605184 
  -1.43865192936502    1.35396308887076 
  -1.44554128240199    1.34658725003683 
  -1.45242237583971    1.33914366635048 
  -1.45929801208110    1.33162889754602 
  -1.46617044174750    1.32403864276014 
  -1.47304263613743    1.31636897538883 
  -1.47991687425406    1.30861522317479 
  -1.48679603192959    1.30077323315301 
  -1.49368212432124    1.29283826938811 
  -1.50057762295155    1.28480629928961 
  -1.50748396415989    1.27667289860781 
  -1.51440290707068    1.26843454677265 
  -1.52133501895974    1.26008752635933 
  -1.52828108650046    1.25162921376685 
  -1.53524058714364    1.24305696041158 
  -1.54221316319948    1.23436936609916 
  -1.54919708472237    1.22556513144605 
  -1.55619079186634    1.21664430419372 
  -1.56319135035434    1.20760709606095 
  -1.57019606308090    1.19845509616894 
  -1.57720091497312    1.18919004982107 
  -1.58420225084209    1.17981503735239 
  -1.59119520298553    1.17033321651931 
  -1.59817542931233    1.16074896891700 
  -1.60513751471116    1.15106661134179 
  -1.61207676165530    1.14129151519274 
  -1.61898755518844    1.13142879520840 
  -1.62586519749258    1.12148440993807 
  -1.63270422617571    1.11146383864899 
  -1.63950028448652    1.10137317302794 
  -1.64624838324218    1.09121779478894 
  -1.65294479934380    1.08100347017906 
  -1.65958527302085    1.07073504175277 
  -1.66616692896308    1.06041753776926 
  -1.67268640254593    1.05005489140646 
  -1.67914178026926    1.03965107630990 
  -1.68553065131678    1.02920886468274 
  -1.69185206714683    1.01873099750346 
  -1.69810451816669    1.00821898890230 
  -1.70428791622105    0.99767433444859 
  -1.71040150016557    0.98709736277762 
  -1.71644584928919    0.97648847795272 
  -1.72242072557050    0.96584705100752 
  -1.72832712991921    0.95517268381673 
  -1.73416509184636    0.94446412475818 
  -1.73993578261123    0.93372053398571 
  -1.74563926370367    0.92294040137388 
  -1.75127667042521    0.91212278927982 
  -1.75684792815227    0.90126622983671 
  -1.76235401617913    0.89036992325567 
  -1.76779465535386    0.87943259664799 
  -1.77317065587345    0.86845364398242 
  -1.77848157277287    0.85743193925352 
  -1.78372813440464    0.84636691675034 
  -1.78890985525982    0.83525734512308 
  -1.79402753600928    0.82410236064493 
  -1.79908081806117    0.81290022222429 
  -1.80407074289353    0.80164932241148 
  -1.80899723086544    0.79034695331567 
  -1.81386168801209    0.77899032715986 
  -1.81866439336296    0.76757538677859 
  -1.82340714540879    0.75609786752652 
  -1.82809054710907    0.74455218225458 
  -1.83271669105944    0.73293254881600 
  -1.83728633833187    0.72123196851406 
  -1.84180164954086    0.70944342953156 
  -1.84626326103809    0.69755898185144 
  -1.85067307687219    0.68557100938071 
  -1.85503125192230    0.67347138656969 
  -1.85933906549595    0.66125279446966 
  -1.86359582422219    0.64890792855159 
  -1.86780184045822    0.63643082015794 
  -1.87195526723067    0.62381605470253 
  -1.87605520319585    0.61106005264340 
  -1.88009846755003    0.59816025409185 
  -1.88408284845311    0.58511631322359 
  -1.88800381849163    0.57192920884704 
  -1.89185793650852    0.55860231157762 
  -1.89563949533462    0.54514038777655 
  -1.89934407945488    0.53155050706781 
  -1.90296512770011    0.51784091638865 
  -1.90649764237390    0.50402176397223 
  -1.90993464112092    0.49010382912328 
  -1.91327100743740    0.47609904664942 
  -1.91649979756343    0.46201908677859 
  -1.91961621679263    0.44787567336804 
  -1.92261373684904    0.43367902195192 
  -1.92548817425862    0.41943796423007 
  -1.92823355673657    0.40515828403106 
  -1.93084626371343    0.39084270889464 
  -1.93332054962494    0.37648925955422 
  -1.93565267547847    0.36209127503880 
  -1.93783594540896    0.34763603218821 
  -1.93986470787987    0.33310512254797 
  -1.94172868641662    0.31847372115446 
  -1.94341665389368    0.30371161336667 
  -1.94490970328954    0.28878319185953 
  -1.94618417566696    0.27364865790624 
  -1.94720297997084    0.25826358231635 
  -1.94791621233395    0.24257849157251 
  -1.94824719380598    0.22653703318815 
  -1.94808475044486    0.21007702907079 
  -1.94725344187212    0.19314057338781 
  -1.94548265108584    0.17570497309113 
  -1.94234523078808    0.15784619605187 
  -1.93720853211440    0.13984459409873 
  -1.92926207713044    0.12235092758671 
  -1.91790650074057    0.10646944042076 
  -1.90341463327161    0.09328665631408 
  -1.88688180478747    0.08306337745157 
  -1.86937112267279    0.07530146545087 
  -1.85151135058541    0.06933361384741 
  -1.83358815726772    0.06463114345687 
  -1.81570409363234    0.06082376385784 
  -1.79787272372755    0.05766626735129 
  -1.78007097577592    0.05498999782010 
  -1.76226259694509    0.05268231632459 
  -1.74441058014943    0.05066112041317 
  -1.72648088717192    0.04887028405501 
  -1.70844493964099    0.04726571470947 
  -1.69027955572880    0.04581701895342 
  -1.67196766907495    0.04449830782746 
  -1.65349785149778    0.04329200790894 
  -1.63486460927252    0.04218175348632 
  -1.61606780369175    0.04115687068922 
  -1.59711265788226    0.04020633293891 
  -1.57800908615526    0.03932339466605 
  -1.55877150365199    0.03850018127143 
  -1.53941812377037    0.03773227999745 
  -1.51997066953764    0.03701375832483 
  -1.50045369331009    0.03634163968636 
  -1.48089425393821    0.03571123723048 
  -1.46132128464593    0.03512048965266 
  -1.44176526779213    0.03456554174828 
  -1.42225765803928    0.03404493601955 
  -1.40283056924782    0.03355539516882 
  -1.38351625243276    0.03309587403999 
  -1.36434680199334    0.03266351284083 
  -1.34535368611790    0.03225755762580 
  -1.32656747695739    0.03187546134802 
  -1.30801743174895    0.03151668226617 
  -1.28973125120478    0.03117891526959 
  -1.27173471136468    0.03086177761450 
  -1.25405145541335    0.03056315657406 
  -1.23670267870805    0.03028279142049 
  -1.21970696110065    0.03001872600234 
  -1.20308001061372    0.02977079520499 
  -1.18683454598949    0.02953717293668 
  -1.17098010803522    0.02931777057400 
  -1.15552300532596    0.02911087227281 
  -1.14046620596144    0.02891645220676 
  -1.12580936243617    0.02873289024307 
  -1.11154879940857    0.02856021413088 
  -1.09767763515538    0.02839688946900 
  -1.08418588084930    0.02824299238902 
  -1.07106067306480    0.02809706842817 
  -1.05828649393076    0.02795924065548 
  -1.04584551866415    0.02782813256592 
  -1.03371795102361    0.02770391599684 
  -1.02188247008057    0.02758529350442 
  -1.01031665176536    0.02747248982130 
  -0.99899747273321    0.02736428942162 
  -0.98790176223086    0.02726097473489 
  -0.97700669680379    0.02716141484892 
  -0.96629020846414    0.02706595330673 
  -0.95573139442235    0.02697354424037 
  -0.94531080910592    0.02688459240214 
  -0.93501072671701    0.02679813351025 
  -0.92481527004228    0.02671462918703 
  -0.91471049874090    0.02663318887622 
  -0.90468436959845    0.02655432247132 
  -0.89472666762104    0.02647720170727 
  -0.88482883478303    0.02640237331735 
  -0.87498379753790    0.02632905818299 
  -0.86518572866398    0.02625782775539 
  -0.85542984129394    0.02618793941130 
  -0.84571215325154    0.02611997860305 
  -0.83602931132679    0.02605322885170 
  -0.82637841165006    0.02598828171463 
  -0.81675689496891    0.02592443974504 
  -0.80716244929233    0.02586229598806 
  -0.79759298799999    0.02580116814413 
  -0.78804663296996    0.02574164900179 
  -0.77852176224174    0.02568307002250 
  -0.76901705113117    0.02562602392435 
  -0.75953156071727    0.02556985597294 
  -0.75006480460193    0.02551515983856 
  -0.74061684507730    0.02546129501358 
  -0.73118835368171    0.02540885704513 
  -0.72178068646378    0.02535721967003 
  -0.71239591413362    0.02530698053761 
  -0.70303685750977    0.02525752682495 
  -0.69370707376405    0.02520945757760 
  -0.68441084397505    0.02516217171536 
  -0.67515311225689    0.02511626811344 
  -0.66593942659463    0.02507115502174 
  -0.65677583559007    0.02502742897892 
  -0.64766879028493    0.02498450474719 
  -0.63862500842737    0.02494297410158 
  -0.62965134893362    0.02490225543531 
  -0.62075465649482    0.02486293340449 
  -0.61194162241392    0.02482442739588 
  -0.60321862382151    0.02478731294169 
  -0.59459158558570    0.02475100826945 
  -0.58606582898743    0.02471607833817 
  -0.57764594965243    0.02468193871429 
  -0.56933569045922    0.02464914302191 
  -0.56113784997965    0.02461710341120 
  -0.55305419344950    0.02458636216220 
  -0.54508540464181    0.02455632803275 
  -0.53723104639600    0.02452753270590 
  -0.52948956557763    0.02449938232212 
  -0.52185831032124    0.02447239941290 
  -0.51433359222557    0.02444598893557 
  -0.50691076079582    0.02442066628901 
  -0.49958431928903    0.02439583717916 
  -0.49234804829179    0.02437201226826 
  -0.48519516264904    0.02434860020818 
  -0.47811846723449    0.02432610943568 
  -0.47111053424670    0.02430395372535 
  -0.46416386749562    0.02428264161622 
  -0.45727107467261    0.02426159386166 
  -0.45042501439492    0.02424132096216 
  -0.44361893889741    0.02422125192986 
  -0.43684660192634    0.02420190040792 
  -0.43010235395041    0.02418270421949 
  -0.42338119798486    0.02416418057014 
  -0.41667883006226    0.02414577590674 
  -0.40999164155325    0.02412801071567 
  -0.40331670910008    0.02411033926575 
  -0.39665175263279    0.02409328452174 
  -0.38999508807428    0.02407630737922 
  -0.38334555731878    0.02405993220443 
  -0.37670246173270    0.02404362518543 
  -0.37006548262245    0.02402791098593 
  -0.36343461344160    0.02401225983848 
  -0.35681008703135    0.02399719576657 
  -0.35019232042666    0.02398219203867 
  -0.34358185979426    0.02396777137623 
  -0.33697934549631    0.02395340937855 
  -0.33038547900739    0.02393962710088 
  -0.32380100927535    0.02392590205510 
  -0.31722671968925    0.02391275351608 
  -0.31066343129608    0.02389966070461 
  -0.30411200338331    0.02388714116298 
  -0.29757334573694    0.02387467573559 
  -0.29104842424903    0.02386278034561 
  -0.28453827347455    0.02385093740321 
  -0.27804399890739    0.02383966131203 
  -0.27156678236342    0.02382843595285 
  -0.26510787470619    0.02381777424857 
  -0.25866858938793    0.02380716138910 
  -0.25225028266316    0.02379710878374 
  -0.24585433411512    0.02378710270932 
  -0.23948211492972    0.02377765297734 
  -0.23313495762839    0.02376824669978 
  -0.22681411607745    0.02375939199426 
  -0.22052072933751    0.02375057657073 
  -0.21425577926555    0.02374230679062 
  -0.20802005499830    0.02373407078273 
  -0.20181411499252    0.02372637316318 
  -0.19563825900485    0.02371870239109 
  -0.18949250111348    0.02371156144561 
  -0.18337655512264    0.02370443913263 
  -0.17728982357837    0.02369783700450 
  -0.17123140045702    0.02369124432912 
  -0.16520007866297    0.02368516152812 
  -0.15919437098460    0.02367907852032 
  -0.15321253546484    0.02367349494622 
  -0.14725261243795    0.02366790159949 
  -0.14131246408317    0.02366279769999 
  -0.13538982252965    0.02365767513082 
  -0.12948233749349    0.02365303301888 
  -0.12358762858357    0.02364836450052 
  -0.11770333373486    0.02364416886792 
  -0.11182715839598    0.02363994059337 
  -0.10595691777765    0.02363617930056 
  -0.10009057663570    0.02363238078505 
  -0.09422628003493    0.02362904507110 
  -0.08836237964730    0.02362566917290 
  -0.08249745030851    0.02362275349865 
  -0.07663030152250    0.02361979610292 
  -0.07075997987460    0.02361729769934 
  -0.06488576706275    0.02361475715831 
  -0.05900717055379    0.02361267538815 
  -0.05312391135655    0.02361055183400 
  -0.04723590669266    0.02360888748416 
  -0.04134325155821    0.02360718212639 
  -0.03544619745538    0.02360593673251 
  -0.02954513153976    0.02360465122734 
  -0.02364055475023    0.02360382650111 
  -0.01773306125979    0.02360296244538 
  -0.01182331799908    0.02360255983981 
  -0.00591204564090    0.02360211840899 
   0.00000000000003    0.02360213882822 
   0.00591204564083    0.02360212055537 
   0.01182331799882    0.02360256419986 
   0.01773306125912    0.02360296888409 
   0.02364055474904    0.02360383522037 
   0.02954513153786    0.02360466195718 
   0.03544619745261    0.02360594980954 
   0.04134325155448    0.02360719714574 
   0.04723590668770    0.02360890491731 
   0.05312391135038    0.02361057114132 
   0.05900717054601    0.02361269717623 
   0.06488576705353    0.02361478075292 
   0.07075997986336    0.02361732384250 
   0.07663030150964    0.02361982398605 
   0.08249745029320    0.02362278399958 
   0.08836237963016    0.02362570134892 
   0.09422628001489    0.02362907993630 
   0.10009057661368    0.02363241726288 
   0.10595691775225    0.02363621854181 
   0.11182715836843    0.02363998138786 
   0.11770333370344    0.02364421250359 
   0.12358762854984    0.02364840963374 
   0.12948233745536    0.02365308107509 
   0.13538982248906    0.02365772463303 
   0.14131246403764    0.02366285021141 
   0.14725261238980    0.02366795550966 
   0.15321253541116    0.02367355195626 
   0.15919437092816    0.02367913688609 
   0.16520007860036    0.02368522308868 
   0.17123140039151    0.02369130720623 
   0.17728982350601    0.02369790317508 
   0.18337655504725    0.02370450658383 
   0.18949250103053    0.02371163229198 
   0.19563825891872    0.02371877448462 
   0.20181411489808    0.02372644875583 
   0.20802005490054    0.02373414759065 
   0.21425577915869    0.02374238720299 
   0.22052072922718    0.02375065816725 
   0.22681411595720    0.02375947730117 
   0.23313495750450    0.02376833315978 
   0.23948211479506    0.02377774325370 
   0.24585433397669    0.02378719410727 
   0.25225028251304    0.02379720410364 
   0.25866858923391    0.02380725779833 
   0.26510787453953    0.02381787468481 
   0.27156678219276    0.02382853744535 
   0.27804399872308    0.02383976693607 
   0.28453827328613    0.02385104404972 
   0.29104842404594    0.02386289122787 
   0.29757334552962    0.02387478760601 
   0.30411200316024    0.02388725737321 
   0.31066343106869    0.02389977786840 
   0.31722671944499    0.02391287512390 
   0.32380100902668    0.02392602458179 
   0.33038547874069    0.02393975417609 
   0.33697934522513    0.02395353733799 
   0.34358185950381    0.02396790398914 
   0.35019232013167    0.02398232550136 
   0.35681008671582    0.02399733398826 
   0.36343461312147    0.02401239887589 
   0.37006548228045    0.02402805488876 
   0.37670246138605    0.02404376987069 
   0.38334555694887    0.02406008186299 
   0.38999508769966    0.02407645778848 
   0.39665175223346    0.02409344001466 
   0.40331670869598    0.02411049548050 
   0.40999164112291    0.02412817212848 
   0.41667882962707    0.02414593801723 
   0.42338119752182    0.02416434799936 
   0.43010235348237    0.02418287232946 
   0.43684660142873    0.02420207396625 
   0.44361893839463    0.02422142616212 
   0.45042501386072    0.02424150078439 
   0.45727107413291    0.02426177436416 
   0.46416386692252    0.02428282786528 
   0.47111053366767    0.02430414067705 
   0.47811846661989    0.02432630230808 
   0.48519516202790    0.02434879382381 
   0.49234804763270    0.02437221199809 
   0.49958431862259    0.02439603771237 
   0.50691076008883    0.02442087315000 
   0.51433359151022    0.02444619667979 
   0.52185830956248    0.02447261371811 
   0.52948956480925    0.02449959760906 
   0.53723104558107    0.02452775480500 
   0.54508540381582    0.02455655122863 
   0.55305419257350    0.02458659243682 
   0.56113784909095    0.02461733491121 
   0.56933568951676    0.02464938187937 
   0.57764594869541    0.02468217893588 
   0.58606582797258    0.02471632620449 
   0.59459158455429    0.02475125764522 
   0.60321862272789    0.02478757025453 
   0.61194162130160    0.02482468636678 
   0.62075465531558    0.02486320060678 
   0.62965134773340    0.02490252444484 
   0.63862500715520    0.02494325163647 
   0.64766878898941    0.02498478423723 
   0.65677583421728    0.02502771728657 
   0.66593942519600    0.02507144543045 
   0.67515311077531    0.02511656763013 
   0.68441084246503    0.02516247347748 
   0.69370707216506    0.02520976873719 
   0.70303685587963    0.02525784037456 
   0.71239591240808    0.02530730377555 
   0.72178068470419    0.02535754544564 
   0.73118835181990    0.02540919280458 
   0.74061684317829    0.02546163346522 
   0.75006480259336    0.02551550857819 
   0.75953155866808    0.02557020757048 
   0.76901704896450    0.02562638612706 
   0.77852176003065    0.02568343526462 
   0.78804663063279    0.02574202518359 
   0.79759298561410    0.02580154756696 
   0.80716244677101    0.02586268670651 
   0.81675689239399    0.02592483393042 
   0.82637840892946    0.02598868757676 
   0.83602930854701    0.02605363843495 
   0.84571215031481    0.02612040027344 
   0.85542983829161    0.02618836509006 
   0.86518572549224    0.02625826596615 
   0.87498379429311    0.02632950072904 
   0.88482883135494    0.02640282888258 
   0.89472666411114    0.02647766198460 
   0.90468436588964    0.02655479630946 
   0.91471049493982    0.02663366786847 
   0.92481526602446    0.02671512235417 
   0.93501072259418    0.02679863236057 
   0.94531080474566    0.02688510613870 
   0.95573138994124    0.02697406430523 
   0.96629020372120    0.02706648909835 
   0.97700669191998    0.02716195776601 
   0.98790175705581    0.02726153438673 
   0.99899746739175    0.02736485719016 
   1.01031664609670    0.02747307554370 
   1.02188246421263    0.02758588857581 
   1.03371794478395    0.02770453050042 
   1.04584551218289    0.02782875794322 
   1.05828648702203    0.02795988725478 
   1.07106066585989    0.02809772777459 
   1.08418587314663    0.02824367511637 
   1.09767762708616    0.02839758722845 
   1.11154879075233    0.02856093786484 
   1.12580935332244    0.02873363177873 
   1.14046619614672    0.02891722282258 
   1.15552299493583    0.02911166403240 
   1.17098009679754    0.02931859512622 
   1.18683453402268    0.02953802265619 
   1.20307999760946    0.02977168215538 
   1.21970694716547    0.03001964296291 
   1.23670266348721    0.03028375092784 
   1.25405143899438    0.03056415193101 
   1.27173469333239    0.03086282190801 
   1.28973123161693    0.03118000247832 
   1.30801741011039    0.03151782613122 
   1.32656745327970    0.03187665672107 
   1.34535365979826    0.03225881904240 
   1.36434677297196    0.03266483628404 
   1.38351621995915    0.03309727503198 
   1.40283053315148    0.03355687116750 
   1.42225761736282    0.03404650380113 
   1.44176522219227    0.03456720071069 
   1.46132123286825    0.03512225820630 
   1.48089419536634    0.03571311735810 
   1.50045362625131    0.03634365198727 
   1.51997059293615    0.03701590828636 
   1.53941803526511    0.03773459124397 
   1.55877140146251    0.03850266415325 
   1.57800896686095    0.03932607714150 
   1.59711251846790    0.04020923231174 
   1.61606763897537    0.04116002139187 
   1.63486441404302    0.04218518314909 
   1.65349761746988    0.04329576111088 
   1.67196738691091    0.04450242826557 
   1.69027921126968    0.04582156799742 
   1.70844451522491    0.04727076248283 
   1.72648035649298    0.04887592145336 
   1.74440990716035    0.05066746393331 
   1.76226172728594    0.05268951238482 
   1.78006982775981    0.05499825039248 
   1.79787116856998    0.05767583461944 
   1.81570191818441    0.06083502580037 
   1.83358499934554    0.06464458985183 
   1.85150654911747    0.06934996435896 
   1.86936346717215    0.07532156299734 
   1.88686903229570    0.08308806323137 
   1.90339317780141    0.09331556676470 
   1.91787277036548    0.10649946075669 
   1.92921640884664    0.12237685620838 
   1.93715492543705    0.13986375305731 
   1.94228768188482    0.15785901849127 
   1.94542325534369    0.17571292250032 
   1.94719334702561    0.19314492529413 
   1.94802433769497    0.21007869531578 
   1.94818678429760    0.22653663483480 
   1.94785582472743    0.24257644423010 
   1.94714275803709    0.25826018441898 
   1.94612406414860    0.27364411092386 
   1.94484980004358    0.28877765582475 
   1.94335688922337    0.30370519410075 
   1.94166914293164    0.31846651384789 
   1.93980531542918    0.33309718572517 
   1.93777678001604    0.34762742774714 
   1.93559366990106    0.36208203613259 
   1.93326177610111    0.37647942994080 
   1.93078765840051    0.39083230738251 
   1.92817518905195    0.40514734420485 
   1.92542998344045    0.41942649653161 
   1.92255578982757    0.43366705423166 
   1.91955845538502    0.44786321109690 
   1.91644228632977    0.46200615461800 
   1.91321369029275    0.47608564706896 
   1.90987758031490    0.49008998505310 
   1.90644078352564    0.50400747601476 
   1.90290853081754    0.51782620654621 
   1.89928769157251    0.53153537470046 
   1.89558337432419    0.54512485435940 
   1.89180203063426    0.55858637553828 
   1.88794818363834    0.57191289128974 
   1.88402743401922    0.58509961176355 
   1.88004332762062    0.59814318948127 
   1.87600028827814    0.61104262170105 
   1.87190062982063    0.62379827778493 
   1.86774743219246    0.63641269325927 
   1.86354169622191    0.64888947157907 
   1.85928517056838    0.66123400256223 
   1.85497764001167    0.67345227915531 
   1.85061970199483    0.68555158073560 
   1.84621017212507    0.69753925093575 
   1.84174880183555    0.70942338978661 
   1.83723377987096    0.72121163848840 
   1.83266437830038    0.73291192117971 
   1.82803852726509    0.74453127523759 
   1.82335537610604    0.75607667311881 
   1.81861292101940    0.76755392300613 
   1.81381047135096    0.77896858543738 
   1.80894631550679    0.79032495158360 
   1.80402008857159    0.80162705161257 
   1.79903046957970    0.81287770031935 
   1.79397745402693    0.82407957819344 
   1.78886008374509    0.83523432018830 
   1.78367863486624    0.84634363957429 
   1.77843238833607    0.85740842805554 
   1.77312174884314    0.86842988872810 
   1.76774606802099    0.87940861574003 
   1.76230571161363    0.89034570640300 
   1.75679994783571    0.90124179563376 
   1.75122897817984    0.91209812718524 
   1.74559190023583    0.92291553017333 
   1.73988871249197    0.93369544288996 
   1.73411835503961    0.94443883274446 
   1.72828069173858    0.95514717985507 
   1.72237462525770    0.96582135427482 
   1.71640005288020    0.97646257719559 
   1.71035604617824    0.98707127739144 
   1.70424277137169    0.99764805298567 
   1.69805972022130    1.00819253100407 
   1.69180758343531    1.01870435156639 
   1.68548651879996    1.02918205062548 
   1.67909796680183    1.03962408241556 
   1.67264294421095    1.05002773789848 
   1.66612379403663    1.06039021285733 
   1.65954249662625    1.07070756598190 
   1.65290235007080    1.08097583171664 
   1.64620629517460    1.09119001450209 
   1.63945852642736    1.10134523905944 
   1.63266283110348    1.11143577216927 
   1.62582413434102    1.12145619906750 
   1.61894685578897    1.13140046138249 
   1.61203639501685    1.14126304649630 
   1.60509751150753    1.15103802942040 
   1.59813575860487    1.16072026179408 
   1.59115589431512    1.17030440598341 
   1.58416327333494    1.17978611133117 
   1.57716229709722    1.18916103017296 
   1.57015777407374    1.19842597068782 
   1.56315341770255    1.20757788660282 
   1.55615318499424    1.21661499838226 
   1.54915983025110    1.22553575106937 
   1.54217623083701    1.23433989858035 
   1.53520400277573    1.24302742741763 
   1.52824482022649    1.25159960249937 
   1.52129909606268    1.26005785832661 
   1.51436729814863    1.26840480894529 
   1.50744869401608    1.27664311231503 
   1.50054266277842    1.28477645127326 
   1.49364749854487    1.29280838079462 
   1.48676171241135    1.30074329050818 
   1.47988288511727    1.30858524745267 
   1.47300894995956    1.31633895292009 
   1.46613708239150    1.32400859436709 
   1.45926495285812    1.33159880939021 
   1.45238964036357    1.33911355912864 
   1.44550884470772    1.34655710976918 
   1.43861981280236    1.35393293615575 
   1.43172050257764    1.36124472679510 
   1.42480851465330    1.36849532121183 
   1.41788220463560    1.37568773897105 
   1.41093961775550    1.38282414875213 
   1.40397955133909    1.38990691667090 
   1.39700049505991    1.39693760032596 
   1.39000164988634    1.40391800782948 
   1.38298188056360    1.41084920717252 
   1.37594070035376    1.41773258560667 
   1.36887724446769    1.42456886406421 
   1.36179123083624    1.43135914708928 
   1.35468196310603    1.43810393367541 
   1.34754927641469    1.44480415051389 
   1.34039257639493    1.45146015393468 
   1.33321177585465    1.45807274309674 
   1.32600637259550    1.46464215186989 
   1.31877637879145    1.47116904278111 
   1.31152143622824    1.47765349166364 
   1.30424173601694    1.48409596672614 
   1.29693716610711    1.49049631173308 
   1.28960821572442    1.49685471672586 
   1.28225514754918    1.50317070681518 
   1.27487887960128    1.50944411150351 
   1.26748017375864    1.51567406575388 
   1.26006048793088    1.52185998366802 
   1.25262117356925    1.52800057669194 
   1.24516429259802    1.53409483511171 
   1.23769181877781    1.54014106569891 
   1.23020641641725    1.54613788178558 
   1.22271064325220    1.55208326002010 
   1.21520769080151    1.55797553729120 
   1.20770058922861    1.56381248406933 
   1.20019291183725    1.56959230455902 
   1.19268798479515    1.57531272260489 
   1.18518956040196    1.58097198030849 
   1.17770103638605    1.58656793172374 
   1.17022610410081    1.59209903474963 
   1.16276798329312    1.59756344774351 
   1.15533005226427    1.60296000968377 
   1.14791510453585    1.60828733526742 
   1.14052596822700    1.61354477901051 
   1.13316479088307    1.61873152526201 
   1.12583365483124    1.62384753298226 
   1.11853389554471    1.62889261832061 
   1.11126671849426    1.63386737821525 
   1.10403255476602    1.63877226468104 
   1.09683168292670    1.64360848703109 
   1.08966362324725    1.64837707871009 
   1.08252776545963    1.65307977972330 
   1.07542280006718    1.65771809856931 
   1.06834734988950    1.66229417816879 
   1.06129943396065    1.66680985695513 
   1.05427709792212    1.67126752294201 
   1.04727790347883    1.67566917902364 
   1.04029955059931    1.68001729050847 
   1.03333938399935    1.68431385989765 
   1.02639499926859    1.68856127303038 
   1.01946375779833    1.69276138792369 
   1.01254336964094    1.69691638359754 
   1.00563140977156    1.70102786606279 
   0.99872587258653    1.70509772212512 
   0.99182468508008    1.70912724360690 
   0.98492623092429    1.71311798635397 
   0.97802885943943    1.71707091170710 
   0.97113138047837    1.72098724900824 
   0.96423257124413    1.72486765163502 
   0.95733164601508    1.72871305991618 
   0.95042776526397    1.73252386802923 
   0.94352048605490    1.73630078362550 
   0.93660927911483    1.74004400170578 
   0.92969396622159    1.74375405746683 
   0.92277425073232    1.74743100385986 
   0.91585014747156    1.75107525506656 
   0.90892153087875    1.75468676560146 
   0.90198856107032    1.75826586314304 
   0.89505125161066    1.76181242845977 
   0.88810989302491    1.76532671773764 
   0.88116463974775    1.76880854396459 
   0.87421592995593    1.77225809009778 
   0.86726408905669    1.77567509355177 
   0.86030974280903    1.77905965230213 
   0.85335343323517    1.78241141461125 
   0.84639602097468    1.78573038035740 
   0.83943830899678    1.78901609805735 
   0.83248143011852    1.79226846336980 
   0.82552647437503    1.79548692492781 
   0.81857485852668    1.79867128123861 
   0.81162795420133    1.80182089600635 
   0.80468743773088    1.80493549374557 
   0.79775491787815    1.80801438437133 
   0.79083226612241    1.81105725696820 
   0.78392124456897    1.81406341263591 
   0.77702381851508    1.81703255516681 
   0.77014178671989    1.81996403058149 
   0.76327707948034    1.82285761305108 
   0.75643139461540    1.82571274929021 
   0.74960648521385    1.82852933793880 
   0.74280380534759    1.83130697699596 
   0.73602479204069    1.83404573502732 
   0.72927052482285    1.83674540008710 
   0.72254200628209    1.83940624149625 
   0.71583983909351    1.84202825915806 
   0.70916450877003    1.84461193520133 
   0.70251608078846    1.84715748318630 
   0.69589448790346    1.84966558955878 
   0.68929924853693    1.85213666289630 
   0.68272975939859    1.85457156579573 
   0.67618503457404    1.85697086494272 
   0.66966400241004    1.85933555466755 
   0.66316526297952    1.86166630914237 
   0.65668738652001    1.86396419929480 
   0.65022868547016    1.86622994875914 
   0.64378751050023    1.86846464605284 
   0.63736203239437    1.87066900596464 
   0.63095053113898    1.87284407882932 
   0.62455118276767    1.87499051880799 
   0.61816233720416    1.87710929175024 
   0.61178230583388    1.87920095134957 
   0.60540962478352    1.88126634652761 
   0.59904284029403    1.88330590582602 
   0.59268075563768    1.88532034460050 
   0.58632221305264    1.88730995736624 
   0.57996632421787    1.88927532448106 
   0.57361224921397    1.89121661162104 
   0.56725941204081    1.89313427517595 
   0.56090727845991    1.89502836768834 
   0.55455555916000    1.89689924095065 
   0.54820398917815    1.89874685613585 
   0.54185252182577    1.90057148358941 
   0.53550111258109    1.90237301650038 
   0.52914990675560    1.90415166658607 
   0.52279903034128    1.90590728044189 
   0.51644877372779    1.90764003065075 
   0.51009939112905    1.90934973432516 
   0.50375128165183    1.91103653954903 
   0.49740479784518    1.91270024599774 
   0.49106042431565    1.91434098695385 
   0.48471859488882    1.91595855218514 
   0.47837986800504    1.91755306600404 
   0.47204475117432    1.91912431275126 
   0.46571387175794    1.92067241145965 
   0.45938780698463    1.92219714431694 
   0.45306724852852    1.92369862844981 
   0.44675283638645    1.92517664764129 
   0.44044531590179    1.92663132160143 
   0.43414537423219    1.92806244103473 
   0.42785378905008    1.92947013456016 
   0.42157126703158    1.93085420701568 
   0.41529858423770    1.93221480398610 
   0.40903642686165    1.93355175304678 
   0.40278552408836    1.93486522569963 
   0.39654649208188    1.93615508113456 
   0.39031996077803    1.93742152529131 
   0.38410642263760    1.93866445667523 
   0.37790635523182    1.93988412226573 
   0.37172007653962    1.94108046496369 
   0.36554786527299    1.94225377614913 
   0.35938982442070    1.94340404444628 
   0.35324600102029    1.94453160487325 
   0.34711625926283    1.94563648876285 
   0.34100040089222    1.94671906961671 
   0.33489804855116    1.94777941418542 
   0.32880876726310    1.94881792530793 
   0.32273195792467    1.94983469430265 
   0.31666697952266    1.95083014121040 
   0.31061305189466    1.95180436875348 
   0.30456937758967    1.95275780048414 
   0.29853505236327    1.95369053661317 
   0.29250918503605    1.95460299058335 
   0.28649081377839    1.95549524704702 
   0.28047902205047    1.95636769733503 
   0.27447285863314    1.95722039978043 
   0.26847144778752    1.95805371445043 
   0.26247391120888    1.95886766588923 
   0.25647947089492    1.95966257734533 
   0.25048737168088    1.96043843586578 
   0.24449697586900    1.96119552611120 
   0.23850768563685    1.96193379760299 
   0.23251902913242    1.96265349809924 
   0.22653058270400    1.96335454269815 
   0.22054204877647    1.96403714666786 
   0.21455317840763    1.96470119605676 
   0.20856384172436    1.96534687983714 
   0.20257395167944    1.96597406166843 
   0.19658352807752    1.96658291122591 
   0.19059262355105    1.96717327679769 
   0.18460138223396    1.96774531571397 
   0.17860996890781    1.96829886751834 
   0.17261862322266    1.96883408347390 
   0.16662759274204    1.96935080011693 
   0.16063718333535    1.96984916787707 
   0.15464769655310    1.97032902488129 
   0.14865947650975    1.97079052477366 
   0.14267285173479    1.97123351067959 
   0.13668817860905    1.97165814233960 
   0.13070578763275    1.97206427016496 
   0.12472602332974    1.97245206180906 
   0.11874919479233    1.97282137624827 
   0.11277561194983    1.97317238990997 
   0.10680554029726    1.97350497070417 
   0.10083923352356    1.97381930381701 
   0.09487689247741    1.97411526560868 
   0.08891869432379    1.97439304917405 
   0.08296475599031    1.97465253801837 
   0.07701516020595    1.97489393148912 
   0.07106992384145    1.97511711814710 
   0.06512902131699    1.97532230118770 
   0.05919235834062    1.97550937144178 
   0.05325979320210    1.97567853292763 
   0.04733111638527    1.97582967543895 
   0.04140607016763    1.97596300039563 
   0.03548433442618    1.97607839299832 
   0.02956554474281    1.97617604856843 
   0.02364928446025    1.97625584426316 
   0.01773510118860    1.97631796610576 
   0.01182250484792    1.97636228025517 
   0.00591098214039    1.97638896092227 
   0.00000000000388    1.97639786117178 


==> anc/a1.39_M1024.dat <==
   0.00000011489035    1.98319162162017 
  -0.00593123032065    1.98318253025207 
  -0.01186307591048    1.98315601983791 
  -0.01779604041005    1.98311141229972 
  -0.02373055788530    1.98304935822583 
  -0.02966719881251    1.98296916670969 
  -0.03560634107998    1.98287147613486 
  -0.04154847653712    1.98275558497372 
  -0.04749389976315    1.98262212182036 
  -0.05344300076675    1.98247037759553 
  -0.05939597204989    1.98230097420608 
  -0.06535308764270    1.98211319858820 
  -0.07131442863481    1.98190766936463 
  -0.07728014843441    1.98168367316021 
  -0.08325021660629    1.98144182863761 
  -0.08922467000980    1.98118142553432 
  -0.09520337453175    1.98090308547942 
  -0.10118626163165    1.98060610422404 
  -0.10717310742967    1.98029110866813 
  -0.11316375418929    1.97995740277925 
  -0.11915790622124    1.97960562028224 
  -0.12515533595305    1.97923507477706 
  -0.13115569621699    1.97884640755923 
  -0.13715871075082    1.97843894245281 
  -0.14316400260099    1.97801332823291 
  -0.14917126911071    1.97756889868462 
  -0.15518012632471    1.97710630909300 
  -0.16119026868378    1.97662490202742 
  -0.16720132940276    1.97612533735551 
  -0.17321302514995    1.97560696424287 
  -0.17922503234232    1.97507044414383 
  -0.18523711701317    1.97451512950845 
  -0.19124902681633    1.97394167921268 
  -0.19726060608007    1.97334944448567 
  -0.20327170305888    1.97273907627061 
  -0.20928226987783    1.97210991892808 
  -0.21529228427428    1.97146260906628 
  -0.22130183382475    1.97079647763803 
  -0.22731105116087    1.97011213983755 
  -0.23332018162562    1.96940890627969 
  -0.23932953081430    1.96868736361733 
  -0.24533951471034    1.96794679555633 
  -0.25135061846217    1.96718775388617 
  -0.25736342815939    1.96640949012559 
  -0.26337860004456    1.96561251666316 
  -0.26939687342394    1.96479604983196 
  -0.27541905001545    1.96396056081474 
  -0.28144598800953    1.96310523090271 
  -0.28747859190299    1.96223049172980 
  -0.29351778835218    1.96133549338199 
  -0.29956452752412    1.96042063339573 
  -0.30561974199813    1.95948503826275 
  -0.31168436124727    1.95852908047831 
  -0.31775925531738    1.95755187385351 
  -0.32384526440684    1.95655377775616 
  -0.32994312927937    1.95553390652444 
  -0.33605353794987    1.95449261993469 
  -0.34217704471050    1.95342904693157 
  -0.34831413563022    1.95234356130562 
  -0.35446513769650    1.95123531993372 
  -0.36063030423766    1.95010472266758 
  -0.36680971507335    1.94895096532057 
  -0.37300338216939    1.94777448285611 
  -0.37921114095961    1.94657451745758 
  -0.38543277568014    1.94535154424929 
  -0.39166790130534    1.94410485492799 
  -0.39791610722308    1.94283496542559 
  -0.40417682864691    1.94154121573837 
  -0.41044950671265    1.94022415911918 
  -0.41673344788956    1.93888317888494 
  -0.42302799829177    1.93751885887448 
  -0.42933238957574    1.93613061811626 
  -0.43564592531213    1.93471906237724 
  -0.44196781214126    1.93328363760709 
  -0.44829735643053    1.93182496241250 
  -0.45463378002760    1.93034250114683 
  -0.46097642607054    1.92883687706573 
  -0.46732455943856    1.92730756580404 
  -0.47367758136892    1.92575518881234 
  -0.48003481552103    1.92417922777556 
  -0.48639573182575    1.92258029772654 
  -0.49275971978483    1.92095788275141 
  -0.49912632256071    1.91931258797179 
  -0.50549499956447    1.91764389670173 
  -0.51186537203428    1.91595240033991 
  -0.51823697699636    1.91423757704538 
  -0.52460952538646    1.91249999853471 
  -0.53098264905091    1.91073913037194 
  -0.53735617183828    1.90895551475383 
  -0.54372985049182    1.90714859268097 
  -0.55010365818158    1.90531886203907 
  -0.55647751907033    1.90346572221901 
  -0.56285160266169    1.90158960712927 
  -0.56922605071860    1.89968985321525 
  -0.57560127981208    1.89776680740396 
  -0.58197769838222    1.89581971986205 
  -0.58835601423295    1.89384882719339 
  -0.59473693907617    1.89185327158398 
  -0.60112149762828    1.88983315975740 
  -0.60751071712675    1.88778751029923 
  -0.61390593524391    1.88571628885356 
  -0.62030847285676    1.88361838534155 
  -0.62671993917174    1.88149362561910 
  -0.63314188737143    1.87934077998909 
  -0.63957611696316    1.87715955105353 
  -0.64602431359295    1.87494861440569 
  -0.65248835039303    1.87270758177263 
  -0.65896991491694    1.87043507415225 
  -0.66547081280254    1.86813065867169 
  -0.67199258609269    1.86579295382812 
  -0.67853682351084    1.86342153792016 
  -0.68510477510336    1.86101508558443 
  -0.69169767362101    1.85857324530867 
  -0.69831635031010    1.85609480622303 
  -0.70496157125672    1.85357954214420 
  -0.71163365830353    1.85102640762061 
  -0.71833284287672    1.84843534619569 
  -0.72505889460713    1.84580551500120 
  -0.73181149338879    1.84313705541526 
  -0.73858986661838    1.84042934598609 
  -0.74539317834278    1.83768273431245 
  -0.75222017439343    1.83489681867467 
  -0.75906958575623    1.83207214068514 
  -0.76593977950767    1.82920849661729 
  -0.77282917220141    1.82630659106790 
  -0.77973588357432    1.82336637952859 
  -0.78665815492379    1.82038868388918 
  -0.79359400213358    1.81737356822194 
  -0.80054163377850    1.81432191736628 
  -0.80749910015655    1.81123384813324 
  -0.81446470621549    1.80811025238651 
  -0.82143665396213    1.80495124587274 
  -0.82841344622832    1.80175767710588 
  -0.83539352101312    1.79852961575096 
  -0.84237564351106    1.79526782820693 
  -0.84935853251988    1.79197230691441 
  -0.85634123988524    1.78864371283960 
  -0.86332277088109    1.78528194628994 
  -0.87030245203028    1.78188755561653 
  -0.87727954904922    1.77846034922465 
  -0.88425362554490    1.77500076889421 
  -0.89122416335784    1.77150854184848 
  -0.89819091555095    1.76798401635138 
  -0.90515353445099    1.76442685216129 
  -0.91211192234405    1.76083731571189 
  -0.91906587199905    1.75721500721355 
  -0.92601541746346    1.75356011290704 
  -0.93296049036390    1.74987216757505 
  -0.93990127129202    1.74615126210357 
  -0.94683786297440    1.74239684119010 
  -0.95377064032521    1.73860886564136 
  -0.96069993911364    1.73478664643743 
  -0.96762640036124    1.73092996259794 
  -0.97455067095902    1.72703793420390 
  -0.98147373625903    1.72311009796289 
  -0.98839662772734    1.71914532297715 
  -0.99532073678912    1.71514284700572 
  -1.00224752442855    1.71110123939511 
  -1.00917880986724    1.70701940120840 
  -1.01611647818945    1.70289557959268 
  -1.02306273926943    1.69872833428797 
  -1.03001983187477    1.69451560673649 
  -1.03699025111410    1.69025565404697 
  -1.04397645063076    1.68594617448752 
  -1.05098104015491    1.68158520800770 
  -1.05800649069813    1.67717031771485 
  -1.06505530684264    1.67269945394894 
  -1.07212974256046    1.66817018935108 
  -1.07923195495639    1.66358054170741 
  -1.08636373985152    1.65892825870950 
  -1.09352667433711    1.65421159372429 
  -1.10072188127187    1.64942863562342 
  -1.10795016708755    1.64457803150268 
  -1.11521182292760    1.63965835711211 
  -1.12250676194699    1.63466878131350 
  -1.12983436237474    1.62960847355367 
  -1.13719360560626    1.62447720629428 
  -1.14458296357949    1.61927479737641 
  -1.15200053587053    1.61400164847749 
  -1.15944398098164    1.60865822182679 
  -1.16691064791701    1.60324551464884 
  -1.17439754868278    1.59776457126916 
  -1.18190147774424    1.59221689527793 
  -1.18941902143482    1.58660399946022 
  -1.19694665739890    1.58092775892385 
  -1.20448079574729    1.57519000241170 
  -1.21201785007063    1.56939281080162 
  -1.21955430503412    1.56353815414727 
  -1.22708675075456    1.55762814070336 
  -1.23461197205383    1.55166470442185 
  -1.24212693888531    1.54564980988772 
  -1.24962891363907    1.53958519486334 
  -1.25711539185633    1.53347253612060 
  -1.26458422578820    1.52731325085359 
  -1.27203351181327    1.52110862725340 
  -1.27946173083841    1.51485968711069 
  -1.28686758151436    1.50856728307330 
  -1.29425014084313    1.50223202257496 
  -1.30160864517697    1.49585433119512 
  -1.30894267717279    1.48943443543429 
  -1.31625189915775    1.48297238886005 
  -1.32353627476066    1.47646810871155 
  -1.33079576088893    1.46992135919019 
  -1.33803057332700    1.46333183508971 
  -1.34524084370696    1.45669909537036 
  -1.35242693763253    1.45002268661053 
  -1.35958908136287    1.44330202041156 
  -1.36672773854631    1.43653653079586 
  -1.37384320807921    1.42972549115313 
  -1.38093606176570    1.42286820265915 
  -1.38800671063844    1.41596375003646 
  -1.39505590164598    1.40901122207009 
  -1.40208424559585    1.40200940965553 
  -1.40909276731794    1.39495706365651 
  -1.41608238530561    1.38785254257472 
  -1.42305450762007    1.38069411634006 
  -1.43001045203764    1.37347957349771 
  -1.43695207984391    1.36620658117386 
  -1.44388114622872    1.35887226220980 
  -1.45079996621976    1.35147362096113 
  -1.45771068810057    1.34400709900884 
  -1.46461598970499    1.33646907355998 
  -1.47151827218271    1.32885539645869 
  -1.47842038992095    1.32116196723711 
  -1.48532476707481    1.31338425489607 
  -1.49223416940130    1.30551794206148 
  -1.49915075045137    1.29755842356091 
  -1.50607687743656    1.28950151289950 
  -1.51301411679277    1.28134290728816 
  -1.51996412794896    1.27307894392764 
  -1.52692759847998    1.26470601884781 
  -1.53390521894445    1.25622137901516 
  -1.54089657603179    1.24762248254158 
  -1.54790121876734    1.23890781349907 
  -1.55491751452431    1.23007617349470 
  -1.56194381265471    1.22112750877438 
  -1.56897726393422    1.21206212709311 
  -1.57601508304891    1.20288153039318 
  -1.58305332792229    1.19358755543986 
  -1.59008825830715    1.18418320928010 
  -1.59711506818722    1.17467173654891 
  -1.60412933449796    1.16505745852325 
  -1.61112569371513    1.15534477392328 
  -1.61809937262806    1.14553900544138 
  -1.62504479933873    1.13564534411658 
  -1.63195720697638    1.12566970970501 
  -1.63883116947763    1.11561765128407 
  -1.64566226900333    1.10549522975336 
  -1.65244554785733    1.09530788920649 
  -1.65917723099553    1.08506137114694 
  -1.66585308712586    1.07476057220889 
  -1.67247019901430    1.06441050010227 
  -1.67902522915164    1.05401513313973 
  -1.68551623258615    1.04357842704227 
  -1.69194082559610    1.03310318992758 
  -1.69829803858100    1.02259214632774 
  -1.70458638998701    1.01204683727626 
  -1.71080578032706    1.00146874274210 
  -1.71695547801691    0.99085820999885 
  -1.72303605950170    0.98021562824584 
  -1.72904731810746    0.96954038013664 
  -1.73499025867504    0.95883205373225 
  -1.74086494398406    0.94808940361576 
  -1.74667255400126    0.93731157770655 
  -1.75241318567845    0.92649706839292 
  -1.75808798576828    0.91564492783343 
  -1.76369691803740    0.90475368853820 
  -1.76924097417346    0.89382254263572 
  -1.77471991785858    0.88285021659679 
  -1.78013457127039    0.87183609788392 
  -1.78548453926728    0.86077905934735 
  -1.79077056096989    0.84967852907595 
  -1.79599221139241    0.83853327396272 
  -1.80115030048698    0.82734242244547 
  -1.80624454576464    0.81610423048849 
  -1.81127599657807    0.80481707878735 
  -1.81624467091370    0.79347825459058 
  -1.82115198142555    0.78208495176997 
  -1.82599833314018    0.77063310589684 
  -1.83078552978735    0.75911842529907 
  -1.83551433629181    0.74753531331903 
  -1.84018684836942    0.73587795055899 
  -1.84480403333758    0.72413932767019 
  -1.84936805119254    0.71231238462043 
  -1.85387979799664    0.70038916175927 
  -1.85834117080916    0.68836198383435 
  -1.86275264818185    0.67622271977681 
  -1.86711549245146    0.66396398100206 
  -1.87142941046492    0.65157846521933 
  -1.87569468324407    0.63906012400872 
  -1.87990995639701    0.62640355634985 
  -1.88407427807568    0.61360509226339 
  -1.88818507303646    0.60066219944016 
  -1.89224005501944    0.58757442854405 
  -1.89623544263983    0.57434280080976 
  -1.90016769237281    0.56097056489555 
  -1.90403202077072    0.54746254225406 
  -1.90782387973292    0.53382565238118 
  -1.91153786069308    0.52006820325628 
  -1.91516880462899    0.50620014881235 
  -1.91871118260060    0.49223232181715 
  -1.92215969733212    0.47817639325721 
  -1.92550926354366    0.46404405495839 
  -1.92875491184679    0.44984665719344 
  -1.93189253468690    0.43559436262210 
  -1.93491783891651    0.42129545350127 
  -1.93782808279179    0.40695550969709 
  -1.94061972736365    0.39257641827709 
  -1.94329147420346    0.37815569965828 
  -1.94584011658226    0.36368534471921 
  -1.94826531529930    0.34915153840357 
  -1.95056291975325    0.33453357191585 
  -1.95273213865244    0.31980428691209 
  -1.95476524141602    0.30492921319161 
  -1.95665817160550    0.28986759955541 
  -1.95839486724381    0.27457091177581 
  -1.95996287033027    0.25898252131524 
  -1.96132862964086    0.24303247163853 
  -1.96245932880277    0.22663190427543 
  -1.96327901365458    0.20966195171015 
  -1.96369248787536    0.19196386763612 
  -1.96348736202299    0.17332906903099 
  -1.96231654291560    0.15348230388467 
  -1.95935593694234    0.13210135255282 
  -1.95288640012917    0.10916897382968 
  -1.93987076157359    0.08691579649001 
  -1.92027060746096    0.07016626256210 
  -1.89862623283685    0.05979742478557 
  -1.87757939909957    0.05320311973802 
  -1.85744742121255    0.04865269825074 
  -1.83804817090860    0.04524979168792 
  -1.81916773488209    0.04258129137762 
  -1.80063781281989    0.04039471770265 
  -1.78232826014110    0.03855958369559 
  -1.76413935924544    0.03697863803104 
  -1.74599464664090    0.03559814087228 
  -1.72783475067517    0.03437239307078 
  -1.70961439108358    0.03327485474481 
  -1.69129883805074    0.03228124082089 
  -1.67286305725514    0.03137653123039 
  -1.65428976166706    0.03054683369506 
  -1.63556926898336    0.02978266135268 
  -1.61669820733864    0.02907574502124 
  -1.59767941423813    0.02841948665956 
  -1.57852089778107    0.02780889287256 
  -1.55923561889644    0.02723895497785 
  -1.53984060768965    0.02670669271574 
  -1.52035664748921    0.02620800379154 
  -1.50080752707374    0.02574120070466 
  -1.48121966654256    0.02530271398819 
  -1.46162149280285    0.02489172000856 
  -1.44204303422297    0.02450497247240 
  -1.42251540427951    0.02414224693783 
  -1.40307038090081    0.02380050027525 
  -1.38373998415278    0.02347993832299 
  -1.36455605037737    0.02317765116485 
  -1.34554989293050    0.02289416349641 
  -1.32675187850965    0.02262665703435 
  -1.30819116366447    0.02237589935807 
  -1.28989527974624    0.02213913850434 
  -1.27188994168919    0.02191733142131 
  -1.25419864825034    0.02170777660090 
  -1.23684256338790    0.02151158150378 
  -1.21984013968923    0.02132608481967 
  -1.20320707666958    0.02115251558611 
  -1.18695597742076    0.02098824592146 
  -1.17109639236916    0.02083460454475 
  -1.15563452201382    0.02068899262466 
  -1.14057335883113    0.02055282198750 
  -1.12591245184579    0.02042352038818 
  -1.11164816243852    0.02030257052324 
  -1.09777350785829    0.02018742606968 
  -1.08427854658053    0.02007963214476 
  -1.07115031507341    0.01997666951816 
  -1.05837335200056    0.01988014068660 
  -1.04592973241857    0.01978755647950 
  -1.03379972474441    0.01970057466624 
  -1.02196190733163    0.01961674056087 
  -1.01039392788956    0.01953776723195 
  -0.99907266168937    0.01946123955941 
  -0.98797501588779    0.01938892684048 
  -0.97707806516620    0.01931845801642 
  -0.96635982455602    0.01925165892332 
  -0.95579928928103    0.01918620507489 
  -0.94537710084643    0.01912397711394 
  -0.93507543174674    0.01906269657512 
  -0.92487849486581    0.01900429429912 
  -0.91477224877789    0.01894653391702 
  -0.90474474241785    0.01889138906379 
  -0.89478566056140    0.01883665879511 
  -0.88488653854417    0.01878435031311 
  -0.87504020356151    0.01873229002630 
  -0.86524092228629    0.01868250913552 
  -0.85548380960388    0.01863285351282 
  -0.84576497725519    0.01858536990352 
  -0.83608097480054    0.01853791723532 
  -0.82642899195003    0.01849255143954 
  -0.81680637325265    0.01844714025649 
  -0.80721089971953    0.01840374485111 
  -0.79764038960127    0.01836023970874 
  -0.78809305704684    0.01831868938498 
  -0.77856718609597    0.01827697471981 
  -0.76906154351027    0.01823716325224 
  -0.75957509756067    0.01819714272215 
  -0.75010745241921    0.01815898390049 
  -0.74065857880084    0.01812058217757 
  -0.73122923792540    0.01808401179339 
  -0.72182069548773    0.01804717619933 
  -0.71243511101610    0.01801215289865 
  -0.70307521612830    0.01797685318693 
  -0.69374465601846    0.01794335701137 
  -0.68444762357835    0.01790958262267 
  -0.67518915026079    0.01787761102316 
  -0.66597469667379    0.01784536598781 
  -0.65681039823095    0.01781492779472 
  -0.64770261914819    0.01778422399352 
  -0.63865816365518    0.01775533220313 
  -0.62968380409647    0.01772618192434 
  -0.62078647154234    0.01769884625763 
  -0.61197277066067    0.01767125497792 
  -0.60324916510566    0.01764547507755 
  -0.59462149272947    0.01761943524810 
  -0.58609516173105    0.01759519519634 
  -0.57767468004367    0.01757068161263 
  -0.56936387809269    0.01754794624434 
  -0.56116546583032    0.01752491337226 
  -0.55308129686587    0.01750362665852 
  -0.54511196524399    0.01748200810042 
  -0.53725712314361    0.01746209369820 
  -0.52951512650349    0.01744180380811 
  -0.52188341382345    0.01742316769894 
  -0.51435820459807    0.01740410518146 
  -0.50693493968757    0.01738664014123 
  -0.49960802920873    0.01736869327925 
  -0.49237134595356    0.01735228472393 
  -0.48521801084809    0.01733533767966 
  -0.47814092158481    0.01731987023578 
  -0.47113255601686    0.01730380968955 
  -0.46418551107161    0.01728917368925 
  -0.45729230007884    0.01727389497972 
  -0.45044587471169    0.01725999204376 
  -0.44363939324963    0.01724540401409 
  -0.43686670206619    0.01723215101218 
  -0.43012205846972    0.01721817897813 
  -0.42340055733652    0.01720550994491 
  -0.41669780265384    0.01719209655103 
  -0.41001027660618    0.01717996252392 
  -0.40333496513820    0.01716706665206 
  -0.39666967773591    0.01715543377716 
  -0.39001264111676    0.01714302800645 
  -0.38336278533353    0.01713187452595 
  -0.37671932410791    0.01711994182786 
  -0.37008202543019    0.01710925465686 
  -0.36345079668294    0.01709778501353 
  -0.35682595588757    0.01708755653625 
  -0.35020783556000    0.01707654402307 
  -0.34359706554793    0.01706676953876 
  -0.33699420320777    0.01705621017948 
  -0.33040003222075    0.01704688618193 
  -0.32381521999832    0.01703677664092 
  -0.31724063069798    0.01702789988967 
  -0.31067700525643    0.01701823687140 
  -0.30412528233304    0.01700980405713 
  -0.29758629298748    0.01700058416970 
  -0.29106108113219    0.01699259190763 
  -0.28455060393660    0.01698381172202 
  -0.27805604361110    0.01697625662071 
  -0.27157850587957    0.01696791270360 
  -0.26511931706837    0.01696079132833 
  -0.25867971577834    0.01695288011559 
  -0.25226113252505    0.01694618876434 
  -0.24586487322263    0.01693870624369 
  -0.23949238216800    0.01693244055039 
  -0.23314491933562    0.01692538180740 
  -0.22682381060038    0.01691953625870 
  -0.22053012354170    0.01691289499554 
  -0.21426491096169    0.01690746248353 
  -0.20802889153636    0.01690123063662 
  -0.20182269362897    0.01689620216922 
  -0.19564654752936    0.01689036973535 
  -0.18950053618897    0.01688573439525 
  -0.18338430493821    0.01688028953363 
  -0.17729732414513    0.01687603472649 
  -0.17123862033422    0.01687096414876 
  -0.16520705313761    0.01686707612374 
  -0.15920106897356    0.01686236572738 
  -0.15321899145132    0.01685883030044 
  -0.14725879570476    0.01685446595466 
  -0.14131840823064    0.01685126932691 
  -0.13539549723653    0.01684723769225 
  -0.12948777540659    0.01684436723977 
  -0.12359279982741    0.01684065649887 
  -0.11770826994687    0.01683810141856 
  -0.11183183021136    0.01683470181571 
  -0.10596135578746    0.01683245354237 
  -0.10009475205932    0.01682935766821 
  -0.09423022240008    0.01682741002323 
  -0.08836606083261    0.01682461282980 
  -0.08250089877969    0.01682296191054 
  -0.07663348988755    0.01682046048811 
  -0.07076293555331    0.01681910434888 
  -0.06488846345277    0.01681689753048 
  -0.05900963405471    0.01681583573159 
  -0.05312611620328    0.01681392360757 
  -0.04723787829532    0.01681315671525 
  -0.04134496502288    0.01681154013676 
  -0.03544767723394    0.01681106924589 
  -0.02954635363079    0.01680974937926 
  -0.02364154267607    0.01680957570860 
  -0.01773379192205    0.01680855367760 
  -0.01182381401474    0.01680867826251 
  -0.00591228481673    0.01680795489252 
  -0.00000000406614    0.01680837837983 
   0.00591229797643    0.01680795404159 
   0.01182380588081    0.01680867658015 
   0.01773380508688    0.01680855112498 
   0.02364153453744    0.01680957234419 
   0.02954636680537    0.01680974512543 
   0.03544766908833    0.01681106420001 
   0.04134497821078    0.01681153418239 
   0.04723787014177    0.01681314998853 
   0.05312612940646    0.01681391595329 
   0.05900962589424    0.01681582732450 
   0.06488847667085    0.01681688817661 
   0.07076292738947    0.01681909426135 
   0.07663350311738    0.01682044943422 
   0.08250089061923    0.01682295014152 
   0.08836607406762    0.01682460007425 
   0.09423021425313    0.01682739657016 
   0.10009476528957    0.01682934320758 
   0.10596134766757    0.01683243840065 
   0.11183184342366    0.01683468564427 
   0.11770826187049    0.01683808458100 
   0.12359281300621    0.01684063860809 
   0.12948776739208    0.01684434869615 
   0.13539551036506    0.01684721807038 
   0.14131840029694    0.01685124906368 
   0.14725880876650    0.01685444458659 
   0.15321898361637    0.01685880830062 
   0.15920108195388    0.01686234259459 
   0.16520704541692    0.01686705236705 
   0.17123863322159    0.01687093922958 
   0.17729731655066    0.01687600918965 
   0.18338431772521    0.01688026280369 
   0.18950052872842    0.01688570705253 
   0.19564656021307    0.01689034116812 
   0.20182268630576    0.01689617299307 
   0.20802890411803    0.01690120020413 
   0.21426490377543    0.01690743144522 
   0.22053013602616    0.01691286266896 
   0.22682380354764    0.01691950332895 
   0.23314493173033    0.01692534755769 
   0.23949237524339    0.01693240569990 
   0.24586488553659    0.01693867004200 
   0.25226112572223    0.01694615196414 
   0.25867972802103    0.01695284193352 
   0.26511931038107    0.01696075254991 
   0.27157851806018    0.01696787251330 
   0.27805603703372    0.01697621583613 
   0.28455061606344    0.01698376949615 
   0.29106107466027    0.01699254908931 
   0.29758630506773    0.01700053988128 
   0.30412527596323    0.01700975917779 
   0.31067701729628    0.01701819049365 
   0.31724062442806    0.01702785292205 
   0.32381523200307    0.01703672814705 
   0.33040002604926    0.01704683709871 
   0.33699421518211    0.01705615954260 
   0.34359705947412    0.01706671831241 
   0.35020784750803    0.01707649121609 
   0.35682594991142    0.01708750313891 
   0.36345080860792    0.01709773000900 
   0.37008201955293    0.01710919906022 
   0.37671933601154    0.01711988459769 
   0.38336277955860    0.01713181670077 
   0.39001265299807    0.01714296852144 
   0.39666967207021    0.01715537369265 
   0.40333497699225    0.01716700488095 
   0.41001027106141    0.01717990014657 
   0.41669781447044    0.01719203245915 
   0.42340055193046    0.01720544523693 
   0.43012207023264    0.01721811252560 
   0.43686669682302    0.01723208392946 
   0.44363940493686    0.01724533515361 
   0.45044586966144    0.01725992253357 
   0.45729231166394    0.01727382365422 
   0.46418550624818    0.01728910168787 
   0.47113256747173    0.01730373582993 
   0.47814091702295    0.01731979566640 
   0.48521802214638    0.01733526120290 
   0.49237134168543    0.01735220749505 
   0.49960804032944    0.01736861408726 
   0.50693493573958    0.01738656014588 
   0.51435821552846    0.01740402316073 
   0.52188341021410    0.01742308481481 
   0.52951513724046    0.01744171883031 
   0.53725711988272    0.01746200778867 
   0.54511197579437    0.01748192002391 
   0.55308129395523    0.01750353757453 
   0.56116547620955    0.01752482204425 
   0.56936387552760    0.01754785382680 
   0.57767469027398    0.01757058687183 
   0.58609515950231    0.01759509927890 
   0.59462150283769    0.01761933692748 
   0.60324916320173    0.01764537548933 
   0.61197278067615    0.01767115290740 
   0.62078646995124    0.01769874282574 
   0.62968381404908    0.01772607593304 
   0.63865816236608    0.01775522475461 
   0.64770262906687    0.01778411391141 
   0.65681039723562    0.01781481615780 
   0.66597470658537    0.01784525164653 
   0.67518914955449    0.01787749502762 
   0.68444763350656    0.01790946385544 
   0.69374465560072    0.01794323648793 
   0.70307522609346    0.01797672982747 
   0.71243511089116    0.01801202767745 
   0.72182070550646    0.01804704807993 
   0.73122923810244    0.01808388170155 
   0.74065858888638    0.01812044912630 
   0.75010745291212    0.01815884875910 
   0.75957510772346    0.01819700455972 
   0.76906154433735    0.01823702287294 
   0.77856719634456    0.01827683125610 
   0.78809305823011    0.01831854356651 
   0.79764039994335    0.01836009073944 
   0.80721090128425    0.01840359337601 
   0.81680638369609    0.01844698556002 
   0.82642899392417    0.01849239407110 
   0.83608098535407    0.01853775656984 
   0.84576497966962    0.01858520638261 
   0.85548382027736    0.01863268661288 
   0.86524092517531    0.01868233917671 
   0.87504021436585    0.01873211659833 
   0.88488654194664    0.01878417359910 
   0.89478567150848    0.01883647851056 
   0.90474474637850    0.01889120523670 
   0.91477225988089    0.01894634640182 
   0.92487849943654    0.01900410294764 
   0.93507544302147    0.01906250139442 
   0.94537710608711    0.01912377775523 
   0.95579930074877    0.01918600171243 
   0.96635983053492    0.01925145097950 
   0.97707807685818    0.01931824584860 
   0.98797502268156    0.01938870960997 
   0.99907267365223    0.01946101782457 
   1.01039393558418    0.01953753985653 
   1.02196191963335    0.01961650832480 
   1.03379973343761    0.01970033609453 
   1.04592974515417    0.01978731259774 
   1.05837336180670    0.01987988963449 
   1.07115032837026    0.01997641259499 
   1.08427855763831    0.02007936705207 
   1.09777352188177    0.02018715441291 
   1.11164817492161    0.02030228950511 
   1.12591246680646    0.02042323195739 
   1.14057337296171    0.02055252277771 
   1.15563453817761    0.02068868496972 
   1.17109640843518    0.02083428442718 
   1.18695599512380    0.02098791610726 
   1.20320709504698    0.02115217130961 
   1.21984015935942    0.02132572933145 
   1.23684258457032    0.02151120917438 
   1.25419867043840    0.02170739122369 
   1.27188996632852    0.02191692636402 
   1.28989530517021    0.02213871816761 
   1.30819119262800    0.02237545593807 
   1.32675190811917    0.02262619561010 
   1.34554992738275    0.02289367488548 
   1.36455608544753    0.02317714120253 
   1.38374002567526    0.02347939619105 
   1.40307042317139    0.02379993264935 
   1.42251545504909    0.02414164103986 
   1.44204308610922    0.02450433590658 
   1.46162155586389    0.02489103762119 
   1.48121973146198    0.02530199439930 
   1.50080760676380    0.02574042583996 
   1.52035673038313    0.02620718336166 
   1.53984071032686    0.02670580499201 
   1.55923572709126    0.02723801079955 
   1.57852103281635    0.02780786583528 
   1.59767955892814    0.02841838868162 
   1.61669838937802    0.02907454354227 
   1.63556946791414    0.02978136912553 
   1.65429001422230    0.03054540975176 
   1.67286333987993    0.03137498848950 
   1.69129920097412    0.03227952628055 
   1.70961480921135    0.03327297988944 
   1.72783529612103    0.03437028662376 
   1.74599529842631    0.03559580917909 
   1.76414022943263    0.03697597994219 
   1.78232935027049    0.03855659175580 
   1.80063932083646    0.04039123750496 
   1.81916974719382    0.04257728134706 
   1.83805111243944    0.04524499521196 
   1.85745169507958    0.04864700094115 
   1.87758616320431    0.05319609574392 
   1.89863707632925    0.05978901145319 
   1.92028915425376    0.07015692665373 
   1.93990003961646    0.08691105445285 
   1.95292149568781    0.10917265442982 
   1.95939046726463    0.13210763142265 
   1.96235067556655    0.15348849591051 
   1.96352089755932    0.17333470227328 
   1.96372598405135    0.19196925469707 
   1.96331219982714    0.20966710889228 
   1.96249254780235    0.22663707573262 
   1.96136161716828    0.24303761353533 
   1.95999589498345    0.25898779302878 
   1.95842768907763    0.27457624733505 
   1.95669102210671    0.28987311597667 
   1.95479790176260    0.30493484110966 
   1.95276481676926    0.31981011989166 
   1.95059541348096    0.33453954329199 
   1.94829781562155    0.34915772710710 
   1.94587243457474    0.36369168839988 
   1.94332378783090    0.37816226714974 
   1.94065185850565    0.39258315147835 
   1.93786019901260    0.40696246991664 
   1.93494977118323    0.42130258625161 
   1.93192444203643    0.43560172330627 
   1.92878663309170    0.44985419421785 
   1.92554095058757    0.46405181894675 
   1.92219119589600    0.47818433490384 
   1.91874263851640    0.49224048781093 
   1.91520006978128    0.50620849170054 
   1.91156907566067    0.52007676645872 
   1.90785490193932    0.53383439002739 
   1.90406298617610    0.54747149503479 
   1.90019846339053    0.56097968838357 
   1.89626615110415    0.57435213341067 
   1.89227056783540    0.58758392722565 
   1.88821551829609    0.60067190068849 
   1.88410452671777    0.61361495444384 
   1.87994013307306    0.62641361432792 
   1.87572466250763    0.63907033756543 
   1.87145931376968    0.65158886784119 
   1.86714519758995    0.66397453389181 
   1.86278227361320    0.67623345523388 
   1.85837059723802    0.68837286445917 
   1.85390914106688    0.70040021881389 
   1.84939719424739    0.71232358204120 
   1.84483308937235    0.72415069579653 
   1.84021570314596    0.73588945456565 
   1.83554310031782    0.74754698270962 
   1.83081409107258    0.75913022636326 
   1.82602679986224    0.77064506736864 
   1.82118024371189    0.78209704091831 
   1.81627283476465    0.79349049943234 
   1.81130395413759    0.80482944743737 
   1.80627240100003    0.81611675029181 
   1.80117794747473    0.82735506224335 
   1.79601975219752    0.83854606047189 
   1.79079789152449    0.84969143176496 
   1.78551175984725    0.86079210435005 
   1.78016157958706    0.87184925521845 
   1.77474681249216    0.88286351186325 
   1.76926765453637    0.89383594634146 
   1.76372348108881    0.90476722580193 
   1.75811433254377    0.91565856960214 
   1.75243941157572    0.92651083935718 
   1.74669856160600    0.93732544920702 
   1.74089082718339    0.94810339996545 
   1.73501592154224    0.95884614661801 
   1.72907285306859    0.96955459353796 
   1.72306137207038    0.98022993414471 
   1.71698065921319    0.99087263207544 
   1.71083073707488    1.00148325322080 
   1.70461121196631    1.01206145956014 
   1.69832263411196    1.02260685283375 
   1.69196528309771    1.03311800379130 
   1.68554046177209    1.04359332083296 
   1.67904931727219    1.05403012972315 
   1.67249405717825    1.06442557217559 
   1.66587680151724    1.07477574235568 
   1.65920071411626    1.08507661218871 
   1.65246888493331    1.09532322342454 
   1.64568537391631    1.10551063011330 
   1.63885412660375    1.11563313973952 
   1.63197993154600    1.12568525940875 
   1.62506737498145    1.13566097666591 
   1.61812171586928    1.14555469423982 
   1.61114788753103    1.15536054018159 
   1.60415129663113    1.16507327597488 
   1.59713688103951    1.17468762598776 
   1.59010984073708    1.18419914485782 
   1.58307476181979    1.19360355750420 
   1.57603628826750    1.20289757360367 
   1.56899832189631    1.21207823132461 
   1.56196464407434    1.22114364927784 
   1.55493820038296    1.23009236964926 
   1.54792168050012    1.23892404121685 
   1.54091689418922    1.24763876068914 
   1.53392531554792    1.25623768421583 
   1.52694755364507    1.26472236944645 
   1.51998386416309    1.27309531728475 
   1.51303371372222    1.28135932122712 
   1.50609625793748    1.28951794551835 
   1.49916999372020    1.29757489217206 
   1.49225319859472    1.30553442547636 
   1.48534366089728    1.31340076993637 
   1.47843907179262    1.32117849338328 
   1.47153682029662    1.32887195007022 
   1.46463432773698    1.33648563472799 
   1.45772889371890    1.34402368366451 
   1.45081796337205    1.35149020974120 
   1.44389901205301    1.35888887065342 
   1.43696973859154    1.36622319039860 
   1.43002798031913    1.37349619868631 
   1.42307183002957    1.38071073903194 
   1.41609957793548    1.38786917762865 
   1.40910975514349    1.39497369298398 
   1.40210110420465    1.40202604781953 
   1.39507255642651    1.40902785131436 
   1.38802323668786    1.41598038465171 
   1.38095238490855    1.42288482519055 
   1.37385940293506    1.42974211563857 
   1.36674373138966    1.43655314005784 
   1.35960494634564    1.44331862825160 
   1.35244260148611    1.45003927610885 
   1.34525638012304    1.45671568010637 
   1.33804590949712    1.46334839838462 
   1.33081097005127    1.46993791441409 
   1.32355128456955    1.47648463941230 
   1.31626678240696    1.48298890820992 
   1.30895736198325    1.48945092719664 
   1.30162320391313    1.49587080835421 
   1.29426450209755    1.50224846910371 
   1.28688181724654    1.50858371177490 
   1.27947577011676    1.51487608216938 
   1.27204742622851    1.52112500129422 
   1.26459794488434    1.52732958828362 
   1.25712898690424    1.53348884938432 
   1.24964231464931    1.53960146861339 
   1.24214021686993    1.54566605637916 
   1.23462505746779    1.55168090858684 
   1.22709971442239    1.55764431459157 
   1.21956707781632    1.56355428301433 
   1.21203050268242    1.56940890646862 
   1.20449325939744    1.57520605050904 
   1.19695900277467    1.58094377101400 
   1.18943118001739    1.58661996160348 
   1.18191352027325    1.59223281874234 
   1.17440940681953    1.59778044259961 
   1.16692239252853    1.60326134477899 
   1.15945554380486    1.60867399783598 
   1.15201198796562    1.61401738092333 
   1.14459423664827    1.61929047391337 
   1.13720477095492    1.62449283706327 
   1.12984535156049    1.62962404681229 
   1.12251764655926    1.63468430674963 
   1.11522253427874    1.63967382359895 
   1.10796077706982    1.64459344824649 
   1.10073232086972    1.64944399210865 
   1.09353701574689    1.65422689865766 
   1.08637391367072    1.65894350216571 
   1.07924203366895    1.66359573188878 
   1.07213965634626    1.66818531688672 
   1.06506512844146    1.67271452654579 
   1.05801614987134    1.67718532650911 
   1.05099060985486    1.68160016023342 
   1.04398586022711    1.68596106173371 
   1.03699957372193    1.69027048310848 
   1.03002899652115    1.69453036959885 
   1.02307181918122    1.69874303734842 
   1.01612540211501    1.70291021517964 
   1.00918765109786    1.70703397536693 
   1.00225621150411    1.71111574474931 
   0.99532934302541    1.71515728929356 
   0.98840508152427    1.71915969507984 
   0.98148211092624    1.72312440535291 
   0.97455889481697    1.72705216999015 
   0.96763454669257    1.73094413202307 
   0.96070793620805    1.73480074281721 
   0.95377856142606    1.73862289401723 
   0.94684563637627    1.74241079507073 
   0.93990897019342    1.74616514635099 
   0.93296804308770    1.74988597588182 
   0.92602289716257    1.75357384997161 
   0.91907320703805    1.75722866690670 
   0.91211918583302    1.76085090257971 
   0.90516065480205    1.76444036024953 
   0.89819796583722    1.76799745006177 
   0.89123107203945    1.77152189540064 
   0.88426046566745    1.77501404655145 
   0.87728624911710    1.77847354538203 
   0.87030908507596    1.78190067440341 
   0.86332926544495    1.78529498228194 
   0.85634766900774    1.78865667003515 
   0.84936482476345    1.79198518007919 
   0.84238187195361    1.79528062120968 
   0.83539961421731    1.79854232356178 
   0.82841947734852    1.80177030346249 
   0.82144255152956    1.80496378596877 
   0.81447054350949    1.80812270982393 
   0.80750480563383    1.81124621835213 
   0.80054728090067    1.81433420382412 
   0.79359951922771    1.81738576663038 
   0.78666361569760    1.82040079754817 
   0.77974121615924    1.82337840444644 
   0.77283445061853    1.82631853036999 
   0.76594493161826    1.82922034663118 
   0.75907468596159    1.83208390434134 
   0.75222515020587    1.83490849263756 
   0.74539810460567    1.83769432129564 
   0.73859467041706    1.84044084300118 
   0.73181625006140    1.84314846493685 
   0.72506353074085    1.84581683438972 
   0.71833743434343    1.84844657766697 
   0.71163813113398    1.85103754887588 
   0.70496600187862    1.85359059512512 
   0.69832066415789    1.85610576895394 
   0.69170194768104    1.85858411944830 
   0.68510893419611    1.86102586945401 
   0.67854094516462    1.86343223289451 
   0.67199659452041    1.86580355849257 
   0.66547478603934    1.86814117412492 
   0.65897377659828    1.87044549920667 
   0.65249217901049    1.87271791726697 
   0.64602803225495    1.87495885934134 
   0.63957980455699    1.87716970603261 
   0.63314546654380    1.87935084416556 
   0.62672348914002    1.88150359938718 
   0.62031191587979    1.88362826797544 
   0.61390935080440    1.88572608057110 
   0.60751402717055    1.88779721046846 
   0.60112478184474    1.88984276845163 
   0.59474011916795    1.89186278824530 
   0.58835917004694    1.89385825178053 
   0.58198075143775    1.89582905187793 
   0.57560431007617    1.89777604671905 
   0.56922897957395    1.89969899938584 
   0.56285451017057    1.90159865995918 
   0.55648032651136    1.90347468131500 
   0.55010644569867    1.90532772715495 
   0.54373253927871    1.90715736347422 
   0.53735884211682    1.90896419094011 
   0.53098522193745    1.91074771166173 
   0.52461208118478    1.91250848461334 
   0.51823943674343    1.91424596767962 
   0.51186781612596    1.91596069518945 
   0.50549734894898    1.91765209559354 
   0.49912865774094    1.91932069054235 
   0.49276196160513    1.92096588889215 
   0.48639796091490    1.92258820705175 
   0.48003695259993    1.92418704024575 
   0.47367970721468    1.92576290401974 
   0.46732659462495    1.92731518378328 
   0.46097845154886    1.92884439738652 
   0.45463571619700    1.93034992392326 
   0.44829928444583    1.93183228719079 
   0.44196965219560    1.93329086458624 
   0.43564775879622    1.93472619107834 
   0.42933413644190    1.93613764882820 
   0.42302974020123    1.93752579109087 
   0.41673510451631    1.93889001298845 
   0.41045116002383    1.94023089457270 
   0.40417839799976    1.94154785302027 
   0.39791767492471    1.94284150396414 
   0.39166938635921    1.94411129529645 
   0.38543426076366    1.94535788583684 
   0.37921254468933    1.94658076092836 
   0.37300478761712    1.94778062755572 
   0.36681104044258    1.94895701199646 
   0.36063163300991    1.95011067061773 
   0.35446638764596    1.95124116997790 
   0.34831539065251    1.95234931269136 
   0.34217822214633    1.95343470053700 
   0.33605472210133    1.95449817495585 
   0.32994423706289    1.95553936388169 
   0.32384638051106    1.95655913659533 
   0.31776029625715    1.95755713512005 
   0.31168541206649    1.95853424327164 
   0.30562071884494    1.95949010353645 
   0.29956551575727    1.96042560020921 
   0.29351870379747    1.96134036268133 
   0.28747952018753    1.96223526254305 
   0.28144684468743    1.96310990415514 
   0.27541992093268    1.96396513551354 
   0.26939767391591    1.96480052687128 
   0.26337941612767    1.96561689504087 
   0.25736417500154    1.96641377069768 
   0.25135138220586    1.96719193565314 
   0.24534021040206    1.96795087933218 
   0.23933024468501    1.96869134841674 
   0.23332082863877    1.96941279287367 
   0.22731171760666    1.97011592726557 
   0.22130243461261    1.97080016662934 
   0.21529290573343    1.97146619869427 
   0.20928282688289    1.97211340988299 
   0.20327228196684    1.97274246766729 
   0.19726112174041    1.97335273697891 
   0.19124956561075    1.97394487196459 
   0.18523759376720    1.97451822314208 
   0.17922553346611    1.97507343787279 
   0.17321346543928    1.97560985866196 
   0.16720179530537    1.97612813173261 
   0.16119067495457    1.97662759693190 
   0.15518055946206    1.97710890384871 
   0.14917164381378    1.97757139383742 
   0.14316440543422    1.97801572316341 
   0.13715905634055    1.97844123768435 
   0.13115607121026    1.97884860252926 
   0.12515565488576    1.97923716998628 
   0.11915825583920    1.97960761522457 
   0.11316404892106    1.97995929793148 
   0.10717343413451    1.98029290357986 
   0.10118653461597    1.98060779934578 
   0.09520368078026    1.98090468041532 
   0.08922492369525    1.98118292070511 
   0.08325050484719    1.98144322370054 
   0.07728038526278    1.98168496850177 
   0.07131470130624    1.98190886469349 
   0.06535331004730    1.98211429425128 
   0.05939623157795    1.98230196996161 
   0.05344321117151    1.98247127374505 
   0.04749414856097    1.98262291816965 
   0.04154867735650    1.98275628177306 
   0.03560658154804    1.98287207323564 
   0.02966739245194    1.98296966430532 
   0.02373079241274    1.98304975621161 
   0.01779622926745    1.98311171080747 
   0.01186330687741    1.98315621880541 
   0.00593141678848    1.98318262974614 
   0.00000011489035    1.98319162162017 


==> anc/a1.3_M768.dat <==
  -0.00000000000250    1.92429402821348 
  -0.00727586639252    1.92428134289950 
  -0.01455281861361    1.92424080583669 
  -0.02183191077424    1.92417238810640 
  -0.02911415319416    1.92407604951123 
  -0.03640049194917    1.92395172887560 
  -0.04369179048356    1.92379935657205 
  -0.05098881321724    1.92361884559595 
  -0.05829221232710    1.92341010474416 
  -0.06560251712879    1.92317303017747 
  -0.07292012738865    1.92290751892234 
  -0.08024530946066    1.92261346056665 
  -0.08757819671596    1.92229075071179 
  -0.09491879263172    1.92193928242914 
  -0.10226697816239    1.92155895929650 
  -0.10962252125918    1.92114968627251 
  -0.11698509035320    1.92071138200191 
  -0.12435426920731    1.92024396883424 
  -0.13172957518613    1.91974738416688 
  -0.13911047792870    1.91922156943134 
  -0.14649642074422    1.91866648035057 
  -0.15388684132652    1.91808207483157 
  -0.16128119440737    1.91746832213473 
  -0.16867897257855    1.91682518973741 
  -0.17607972822510    1.91615265154140 
  -0.18348309245606    1.91545067390106 
  -0.19088879432122    1.91471922312275 
  -0.19829667588573    1.91395825097467 
  -0.20570670683250    1.91316770184768 
  -0.21311899389083    1.91234749816803 
  -0.22053378919254    1.91149754767687 
  -0.22795149263386    1.91061772923335 
  -0.23537265283458    1.90970790071022 
  -0.24279796160953    1.90876788568394 
  -0.25022824708829    1.90779748241816 
  -0.25766446027969    1.90679645187500 
  -0.26510766079446    1.90576452815759 
  -0.27255899641941    1.90470140813946 
  -0.28001968282973    1.90360676356700 
  -0.28749097800432    1.90248023240545 
  -0.29497415815635    1.90132143258349 
  -0.30247048954708    1.90012995492421 
  -0.30998120343588    1.89890537828202 
  -0.31750746823734    1.89764726370386 
  -0.32505036647253    1.89635517050422 
  -0.33261087017925    1.89502865112494 
  -0.34018982259671    1.89366726755239 
  -0.34778791928889    1.89227058624312 
  -0.35540569667093    1.89083819422965 
  -0.36304352054218    1.88936969346563 
  -0.37070158270030    1.88786471599525 
  -0.37837989766396    1.88632291713869 
  -0.38607830769480    1.88474398919919 
  -0.39379648759574    1.88312765303420 
  -0.40153395763385    1.88147366991722 
  -0.40929009556740    1.87978183119373 
  -0.41706415634081    1.87805196807301 
  -0.42485528998958    1.87628393922579 
  -0.43266256658873    1.87447763843509 
  -0.44048499839611    1.87263298014166 
  -0.44832156832815    1.87074990502788 
  -0.45617125455243    1.86882836366015 
  -0.46403306064754    1.86686832022516 
  -0.47190604074688    1.86486973456995 
  -0.47978932942197    1.86283256447140 
  -0.48768216534352    1.86075674654917 
  -0.49558391877194    1.85864219763672 
  -0.50349411153747    1.85648879524096 
  -0.51141243987008    1.85429637878691 
  -0.51933878839110    1.85206473049769 
  -0.52727324598327    1.84979357746910 
  -0.53521611157263    1.84748257399684 
  -0.54316790098058    1.84513130554342 
  -0.55112934270125    1.84273927358309 
  -0.55910137431059    1.84030590248985 
  -0.56708512729140    1.83783052784799 
  -0.57508191262496    1.83531240707203 
  -0.58309319494265    1.83275071181721 
  -0.59112056828463    1.83014454273836 
  -0.59916572128867    1.82749292615277 
  -0.60723040553411    1.82479483280449 
  -0.61531639483808    1.82204917835692 
  -0.62342544981038    1.81925484544641 
  -0.63155927531120    1.81641068702200 
  -0.63971948554250    1.81351555046410 
  -0.64790756409274    1.81056828235866 
  -0.65612483390768    1.80756775312743 
  -0.66437242400817    1.80451286161171 
  -0.67265124800569    1.80140255857428 
  -0.68096198060168    1.79823584950932 
  -0.68930504709130    1.79501181553926 
  -0.69768061135620    1.79172961313956 
  -0.70608857730476    1.78838849131588 
  -0.71452858855543    1.78498778736173 
  -0.72300004130270    1.78152693967219 
  -0.73150209455306    1.77800547913843 
  -0.74003369275057    1.77442303742970 
  -0.74859358449204    1.77077933407157 
  -0.75718035255337    1.76707418041947 
  -0.76579243856653    1.76330746279516 
  -0.77442817787999    1.75947914263239 
  -0.78308582768004    1.75558923623341 
  -0.79176360428546    1.75163781169151 
  -0.80045971247904    1.74762496590412 
  -0.80917238318010    1.74355081891996 
  -0.81789990210018    1.73941548887763 
  -0.82664064603815    1.73521908446997 
  -0.83539310918732    1.73096167855551 
  -0.84415593639615    1.72664329956135 
  -0.85292794542678    1.72226390470545 
  -0.86170815538123    1.71782337141404 
  -0.87049580298141    1.71332147140363 
  -0.87929036408938    1.70875786353864 
  -0.88809156182600    1.70413207038260 
  -0.89689937894748    1.69944347425682 
  -0.90571405560898    1.69469129813904 
  -0.91453609056727    1.68987460684345 
  -0.92336622687187    1.68499229415485 
  -0.93220544063743    1.68004309087716 
  -0.94105491402190    1.67502555971275 
  -0.94991601166945    1.66993811133559 
  -0.95879024192254    1.66477900772991 
  -0.96767922277886    1.65954638646938 
  -0.97658463408775    1.65423827211738 
  -0.98550817662151    1.64885260769880 
  -0.99445151960698    1.64338727255008 
  -1.00341625784942    1.63784011880571 
  -1.01240385993441    1.63220899303843 
  -1.02141562890408    1.62649177471245 
  -1.03045265656145    1.62068639831239 
  -1.03951579281843    1.61479089033753 
  -1.04860561069752    1.60880338852310 
  -1.05772238822424    1.60272217413843 
  -1.06686608713729    1.59654568536066 
  -1.07603634936826    1.59027254233225 
  -1.08523249049838    1.58390155263108 
  -1.09445351085754    1.57743172756542 
  -1.10369810282081    1.57086227878696 
  -1.11296467477239    1.56419262542373 
  -1.12225136978535    1.55742238196842 
  -1.13155609944158    1.55055135684722 
  -1.14087657051632    1.54357953258235 
  -1.15021032507045    1.53650705709946 
  -1.15955477152652    1.52933421768708 
  -1.16890722752565    1.52206142668327 
  -1.17826495212347    1.51468919091543 
  -1.18762518845047    1.50721809341268 
  -1.19698519443777    1.49964875989386 
  -1.20634228306195    1.49198183795801 
  -1.21569384974052    1.48421796196518 
  -1.22503740859303    1.47635773095629 
  -1.23437061516474    1.46840167314033 
  -1.24369129748563    1.46035022377494 
  -1.25299747294664    1.45220369059251 
  -1.26228737292862    1.44396223314161 
  -1.27155945250217    1.43562583089422 
  -1.28081240715455    1.42719426606881 
  -1.29004517371989    1.41866709674155 
  -1.29925693752657    1.41004364574568 
  -1.30844712290156    1.40132298159627 
  -1.31761538921504    1.39250391637646 
  -1.32676160973345    1.38358499735110 
  -1.33588585578240    1.37456451649854 
  -1.34498836378759    1.36544051507298 
  -1.35406950813567    1.35621080644393 
  -1.36312975783881    1.34687299450257 
  -1.37216964042093    1.33742450978573 
  -1.38118969143360    1.32786264069284 
  -1.39019041341040    1.31818458080283 
  -1.39917222297816    1.30838746978004 
  -1.40813541012498    1.29846844781344 
  -1.41708008844553    1.28842470134483 
  -1.42600616028548    1.27825351916147 
  -1.43491327546501    1.26795233711709 
  -1.44380080715596    1.25751878994253 
  -1.45266782324541    1.24695074918648 
  -1.46151307621124    1.23624636537939 
  -1.47033498938292    1.22540409446406 
  -1.47913166197355    1.21442272639415 
  -1.48790087030663    1.20330139707747 
  -1.49664008701523    1.19203960144091 
  -1.50534649531099    1.18063718993861 
  -1.51401701962201    1.16909436610471 
  -1.52264834957198    1.15741166851773 
  -1.53123697830217    1.14558995445583 
  -1.53977923220916    1.13363036947821 
  -1.54827131297911    1.12153431969488 
  -1.55670932928572    1.10930343162836 
  -1.56508933903380    1.09693951572637 
  -1.57340737992865    1.08444451893680 
  -1.58165950928681    1.07182048158456 
  -1.58984183130420    1.05906948440069 
  -1.59795053266879    1.04619360012064 
  -1.60598190510518    1.03319483599235 
  -1.61393237557871    1.02007508090415 
  -1.62179852300745    1.00683604411788 
  -1.62957710190353    0.99347919880144 
  -1.63726505195876    0.98000571817753 
  -1.64485951359273    0.96641641714183 
  -1.65235782862802    0.95271168810883 
  -1.65975754570936    0.93889144363905 
  -1.66705640987240    0.92495505547205 
  -1.67425235558503    0.91090130203861 
  -1.68134348308447    0.89672831462423 
  -1.68832803719807    0.88243353336277 
  -1.69520436906834    0.86801366326172 
  -1.70197089993914    0.85346463999333 
  -1.70862606808098    0.83878159511813 
  -1.71516827789973    0.82395882854653 
  -1.72159583277661    0.80898977699466 
  -1.72790687018667    0.79386698415091 
  -1.73409928057688    0.77858206047818 
  -1.74017062728421    0.76312563669933 
  -1.74611804795772    0.74748729884042 
  -1.75193815228787    0.73165550844645 
  -1.75762689407014    0.71561749750512 
  -1.76317942820734    0.69935914354158 
  -1.76858992624978    0.68286481897089 
  -1.77385135449164    0.66611722560383 
  -1.77895518101063    0.64909721726111 
  -1.78389100571170    0.63178363187835 
  -1.78864606852298    0.61415315062488 
  -1.79320461482854    0.59618022192107 
  -1.79754705575763    0.57783708824881 
  -1.80164887904770    0.55909397468469 
  -1.80547921896856    0.53991949961454 
  -1.80899900027840    0.52028138639548 
  -1.81215850854469    0.50014755598748 
  -1.81489421736005    0.47948770222059 
  -1.81712460014512    0.45827548334960 
  -1.81874457391248    0.43649157683471 
  -1.81961807214086    0.41412810888047 
  -1.81956821208523    0.39119555045378 
  -1.81836480634708    0.36773419557421 
  -1.81571041806729    0.34383369381939 
  -1.81123027639718    0.31966474820211 
  -1.80448042725340    0.29552384715679 
  -1.79500188554499    0.27187828819412 
  -1.78245038853684    0.24936891477017 
  -1.76677893558717    0.22870371615781 
  -1.74834172108614    0.21043705110282 
  -1.72778929308170    0.19478174666462 
  -1.70583016134024    0.18160920235672 
  -1.68304983744644    0.17059333450017 
  -1.65985832275609    0.16135697993299 
  -1.63651791546051    0.15355479614592 
  -1.61319163007877    0.14690168815140 
  -1.58998242411312    0.14117276539154 
  -1.56695697241314    0.13619326108706 
  -1.54415792535827    0.13182716050308 
  -1.52161004806934    0.12796773588881 
  -1.49932399797872    0.12453037150006 
  -1.47729951602297    0.12144739079330 
  -1.45552859830677    0.11866425340288 
  -1.43399858628311    0.11613678521998 
  -1.41269497124371    0.11382903576110 
  -1.39160370218224    0.11171165812443 
  -1.37071290856214    0.10976058542855 
  -1.35001401953482    0.10795601400684 
  -1.32950235316604    0.10628154301373 
  -1.30917726441526    0.10472352220687 
  -1.28904196972318    0.10327048617567 
  -1.26910314045197    0.10191274062757 
  -1.24937035721935    0.10064199183202 
  -1.22985548302431    0.09945109054086 
  -1.21057200950125    0.09833378967422 
  -1.19153440323011    0.09728459045905 
  -1.17275748037055    0.09629858261707 
  -1.15425581898682    0.09537135545983 
  -1.13604322408668    0.09449889039270 
  -1.11813224730943    0.09367751286442 
  -1.10053377079499    0.09290381797502 
  -1.08325665481383    0.09217464816680 
  -1.06630745653131    0.09148703999279 
  -1.04969021875662    0.09083821822466 
  -1.03340633457691    0.09022555640486 
  -1.01745448571328    0.08964658159591 
  -1.00183065830680    0.08909894407256 
  -0.98652823173346    0.08858042899974 
  -0.97153814065075    0.08808893215635 
  -0.95684910221513    0.08762247593772 
  -0.94244790402427    0.08717918878995 
  -0.92831974024462    0.08675732347538 
  -0.91444858668588    0.08635523828111 
  -0.90081759837281    0.08597141577675 
  -0.88740951707835    0.08560444412978 
  -0.87420707077802    0.08525303487966 
  -0.86119335230505    0.08491600306065 
  -0.84835216116516    0.08459228297532 
  -0.83566829939320    0.08428090638417 
  -0.82312781093224    0.08398101589825 
  -0.81071816191620    0.08369184117971 
  -0.79842835873241    0.08341271025343 
  -0.78624900839378    0.08314302428862 
  -0.77417232480974    0.08288226764553 
  -0.76219209073207    0.08262998217759 
  -0.75030358278634    0.08238577702330 
  -0.73850347111384    0.08214930338529 
  -0.72678970116393    0.08192026492976 
  -0.71516136745708    0.08169839372114 
  -0.70361858412007    0.08148346172367 
  -0.69216235829001    0.08127525816395 
  -0.68079446738763    0.08107360222788 
  -0.66951734253172    0.08087832176782 
  -0.65833395601707    0.08068926700416 
  -0.64724771266434    0.08050629029918 
  -0.63626234162365    0.08032926056717 
  -0.62538178786479    0.08015804381549 
  -0.61461010039227    0.07999251801240 
  -0.60395131740501    0.07983255419003 
  -0.59340934708679    0.07967803164044 
  -0.58298784603135    0.07952881950602 
  -0.57269009600652    0.07938479229740 
  -0.56251888285001    0.07924581200226 
  -0.55247637988043    0.07911174399733 
  -0.54256404081350    0.07898243975594 
  -0.53278250543323    0.07885775324491 
  -0.52313152325696    0.07873752430189 
  -0.51360989825169    0.07862159557257 
  -0.50421545899956    0.07850979657293 
  -0.49494505608028    0.07840196114964 
  -0.48579458920616    0.07829791215890 
  -0.47675906367718    0.07819747934296 
  -0.46783267611637    0.07810048446707 
  -0.45900892637894    0.07800675941977 
  -0.45028075286166    0.07791613157487 
  -0.44164068560972    0.07782844186378 
  -0.43308101226367    0.07774353009154 
  -0.42459394964185    0.07766125271565 
  -0.41617181502132    0.07758146785864 
  -0.40780718973726    0.07750405256942 
  -0.39949306973071    0.07742888734313 
  -0.39122299702561    0.07735587273199 
  -0.38299116872834    0.07728491329232 
  -0.37479252002641    0.07721593353083 
  -0.36662278051484    0.07714886131953 
  -0.35847850317762    0.07708364327748 
  -0.35035706799979    0.07702022779386 
  -0.34225666189374    0.07695858002327 
  -0.33417623872200    0.07689866471015 
  -0.32611546237945    0.07684046100092 
  -0.31807463732049    0.07678394526184 
  -0.31005462957837    0.07672910588667 
  -0.30205678217930    0.07667592625704 
  -0.29408282720978    0.07662439966872 
  -0.28613479734823    0.07657451252214 
  -0.27821493802032    0.07652625942887 
  -0.27032562187241    0.07647962666365 
  -0.26246926585048    0.07643460746489 
  -0.25464825187699    0.07639118574289 
  -0.24686485106993    0.07634935156240 
  -0.23912115235932    0.07630908508632 
  -0.23141899562642    0.07627037222140 
  -0.22375991050900    0.07623318877545 
  -0.21614506145493    0.07619751624894 
  -0.20857520056531    0.07616332618616 
  -0.20105062919652    0.07613059609614 
  -0.19357117003336    0.07609929397590 
  -0.18613615062522    0.07606939433802 
  -0.17874439981563    0.07604086287475 
  -0.17139425757664    0.07601367255696 
  -0.16408359890247    0.07598778839358 
  -0.15680987134684    0.07596318355235 
  -0.14957014573945    0.07593982415592 
  -0.14236117852231    0.07591768536452 
  -0.13517948406867    0.07589673614433 
  -0.12802141439231    0.07587695525149 
  -0.12088324371581    0.07585831591366 
  -0.11376125469510    0.07584080166624 
  -0.10665182341567    0.07582439090504 
  -0.09955149995883    0.07580907254733 
  -0.09245708193719    0.07579483043907 
  -0.08536567840947    0.07578165884104 
  -0.07827476239361    0.07576954670213 
  -0.07118221042255    0.07575849299758 
  -0.06408632846110    0.07574849090407 
  -0.05698586378718    0.07573954303720 
  -0.04988000322332    0.07573164557923 
  -0.04276835831329    0.07572480347273 
  -0.03565093861586    0.07571901455604 
  -0.02852811435060    0.07571428476900 
  -0.02140056996862    0.07571061234587 
  -0.01426925014859    0.07570800307992 
  -0.00713529985945    0.07570645461183 
  -0.00000000000015    0.07570597178652 
   0.00713529984478    0.07570655106073 
   0.01426925009076    0.07570819597105 
   0.02140056983891    0.07571090166995 
   0.02852811412024    0.07571467050966 
   0.03565093825613    0.07571949670192 
   0.04276835779550    0.07572538200833 
   0.04988000251871    0.07573232050489 
   0.05698586286701    0.07574031435503 
   0.06408632729659    0.07574935864540 
   0.07118220898480    0.07575945720350 
   0.07827476065358    0.07577060745791 
   0.08536567633794    0.07578281625071 
   0.09245707950466    0.07579608466615 
   0.09955149713550    0.07581042378269 
   0.10665182017126    0.07582583941331 
   0.11376125099891    0.07584234774619 
   0.12088323953647    0.07585995994962 
   0.12802140969786    0.07587869766564 
   0.13517947882624    0.07589857745258 
   0.14236117269832    0.07591962612031 
   0.14957013929924    0.07594186501032 
   0.15680986425488    0.07596532518919 
   0.16408359112193    0.07599003159386 
   0.17139424906978    0.07601601812543 
   0.17874439054327    0.07604331170898 
   0.18613614054716    0.07607194734694 
   0.19357115910792    0.07610195215404 
   0.20105061738098    0.07613336043473 
   0.20857518781536    0.07616619775332 
   0.21614504772532    0.07620049609393 
   0.22375989575281    0.07623627801557 
   0.23141897979591    0.07627357194005 
   0.23912113540506    0.07631239642723 
   0.24686483294173    0.07635277562203 
   0.25464823252303    0.07639472367260 
   0.26246924521821    0.07643826035802 
   0.27032559990770    0.07648339566612 
   0.27821491466839    0.07653014562127 
   0.28613477255265    0.07657851703920 
   0.29408280091356    0.07662852357672 
   0.30205675432364    0.07668017068252 
   0.31005460010395    0.07673347188948 
   0.31807460616598    0.07678843397351 
   0.32611542948288    0.07684507349363 
   0.33417620401908    0.07690340214514 
   0.34225662531928    0.07696344351582 
   0.35035702948581    0.07702521857196 
   0.35847846265486    0.07708876254265 
   0.36662273791055    0.07715411041560 
   0.37479247526597    0.07722131380004 
   0.38299112173277    0.07729042625351 
   0.39122294771329    0.07736151993096 
   0.39949301801461    0.07743467053907 
   0.40780713552675    0.07750997357797 
   0.41617175821910    0.07758752874509 
   0.42459389014598    0.07766745562890 
   0.43308094996424    0.07774987746251 
   0.44164062039102    0.07783493622850 
   0.45028068459862    0.07792277577677 
   0.45900885493961    0.07801355642064 
   0.46783260135811    0.07810743755243 
   0.47675898544940    0.07820459192024 
   0.48579450734632    0.07830518796599 
   0.49494497041691    0.07840940404037 
   0.50421536934814    0.07851741072963 
   0.51360980441787    0.07862938527977 
   0.52313142503222    0.07874549416431 
   0.53278240259852    0.07886590795078 
   0.54256393313452    0.07899078430229 
   0.55247626711157    0.07912028344455 
   0.56251876472928    0.07925455170868 
   0.57268997225983    0.07939373766664 
   0.58298771636698    0.07953797623268 
   0.59340921119991    0.07968740545159 
   0.60395117497162    0.07984215110352 
   0.61460995107397    0.08000234407342 
   0.62538163130215    0.08016810536876 
   0.63626217744110    0.08033956398920 
   0.64724754046284    0.08051684228525 
   0.65833377537919    0.08070007429684 
   0.66951715301342    0.08088939145981 
   0.68079426852344    0.08108494148738 
   0.69216214958380    0.08128687455483 
   0.70361836505021    0.08149536292900 
   0.71516113746594    0.08171058788288 
   0.72678945966285    0.08193276037258 
   0.73850321747104    0.08216210897897 
   0.75030331633145    0.08239890191006 
   0.76219181074200    0.08264343616138 
   0.77417203051232    0.08289606092652 
   0.78624869895105    0.08315716788402 
   0.79842803324287    0.08342721574303 
   0.81071781939480    0.08370672116237 
   0.82312745031060    0.08399628375132 
   0.83566791949546    0.08429657675883 
   0.84835176070544    0.08460837157124 
   0.86119292985813    0.08493252716163 
   0.87420662477310    0.08527001314355 
   0.88740904576348    0.08562189716480 
   0.90081709980366    0.08598936594607 
   0.91444805868223    0.08637371032057 
   0.92831918037271    0.08677634431316 
   0.94244730954299    0.08719878820870 
   0.95684847004942    0.08764268641295 
   0.97153746732438    0.08810978957023 
   0.98652751332973    0.08860197250713 
   1.00182989038297    0.08912121688008 
   1.01745366324302    0.08966963087175 
   1.03340545183898    0.09024943414498 
   1.04968926925056    0.09086298123180 
   1.06630643282914    0.09151275086268 
   1.08325554843572    0.09220137537443 
   1.10053257200668    0.09293163702905 
   1.11813094493689    0.09370650655736 
   1.13604180523189    0.09452915019514 
   1.15425426874737    0.09540298202073 
   1.17275578142875    0.09633168750728 
   1.19153253542057    0.09731929705685 
   1.21056994919691    0.09837023543181 
   1.22985320245249    0.09948942847396 
   1.24936782350970    0.10068239359307 
   1.26910031452069    0.10195539896292 
   1.28903880473390    0.10331561928019 
   1.30917370389047    0.10477137776319 
   1.32949832838202    0.10633240463238 
   1.35000944618852    0.10801020789250 
   1.37070768213858    0.10981849026868 
   1.39159769179718    0.11177371614703 
   1.41268801096956    0.11389576834987 
   1.43399046321058    0.11620881127465 
   1.45551903542086    0.11874231436174 
   1.47728814785314    0.12153238086479 
   1.49931033490248    0.12462337759894 
   1.52159342392934    0.12807008602858 
   1.54413741874850    0.13194048500498 
   1.56693128764714    0.13631956351614 
   1.58994970809832    0.14131450201879 
   1.61314918967464    0.14706183758947 
   1.63646178168836    0.15373687981065 
   1.65978259929839    0.16156492529600 
   1.68294580601927    0.17083095006824 
   1.70568532689324    0.18187882469537 
   1.72758716698123    0.19508153358819 
   1.74806418009493    0.21075716781007 
   1.76641285903191    0.22902427247117 
   1.78199573994916    0.24966446866737 
   1.79447309783586    0.27212807357471 
   1.80389883067862    0.29571854827019 
   1.81061556195343    0.31980512929240 
   1.81507699939965    0.34392565876117 
   1.81772204523022    0.36778495215039 
   1.81892185104479    0.39121178142921 
   1.81897155383030    0.41411540753541 
   1.81809994601154    0.43645443631197 
   1.81648308028501    0.45821746336878 
   1.81425652696662    0.47941162142096 
   1.81152507362932    0.50005565936685 
   1.80837006735901    0.52017547836507 
   1.80485492776587    0.53980104575395 
   1.80102930335424    0.55896417848009 
   1.79693223154083    0.57769694899093 
   1.79259455451351    0.59603057827636 
   1.78804077280480    0.61399471398414 
   1.78329046796330    0.63161701163926 
   1.77835939282726    0.64892294065985 
   1.77326030630462    0.66593575281982 
   1.76800361036036    0.68267655535829 
   1.76259783793616    0.69916444891040 
   1.75705002575563    0.71541669395481 
   1.75136600389393    0.73144888621315 
   1.74555062063002    0.74727512151495 
   1.73960792378163    0.76290814499279 
   1.73354130662277    0.77835947584635 
   1.72735363286266    0.79363951126444 
   1.72104734175962    0.80875760636963 
   1.71462454386546    0.82372213818574 
   1.70808710386010    0.83854055250475 
   1.70143671894439    0.85321940318293 
   1.69467498638408    0.86776438245308 
   1.68780346803639    0.88218035160927 
   1.68082374381861    0.89647136911082 
   1.67373746224024    0.91064072451558 
   1.66654637911528    0.92469097331710 
   1.65925239338163    0.93862398007834 
   1.65185757070500    0.95244096311480 
   1.64436416476943    0.96614254748511 
   1.63677462659062    0.97972881819544 
   1.62909161265351    0.99319938031284 
   1.62131798178030    1.00655341708903 
   1.61345679223588    1.01978975325202 
   1.60551128840139    1.03290691416964 
   1.59748488903918    1.04590318882945 
   1.58938116580961    1.05877668711503 
   1.58120382447573    1.07152540019319 
   1.57295667679560    1.08414725421939 
   1.56464361595730    1.09664016694186 
   1.55626858300285    1.10900209695852 
   1.54783553759951    1.12123109579292 
   1.53934842020751    1.13332535189181 
   1.53081111960680    1.14528323714905 
   1.52222743257514    1.15710334428448 
   1.51360103033975    1.16878452607566 
   1.50493541840829    1.18032592399510 
   1.49623390503083    1.19172699771747 
   1.48749956468687    1.20298754238480 
   1.47873521235226    1.21410770572645 
   1.46994337461404    1.22508799143826 
   1.46112627369060    1.23592926175437 
   1.45228580992901    1.24663272532344 
   1.44342355890773    1.25719992434086 
   1.43454076804570    1.26763270689787 
   1.42563836870960    1.27793319962164 
   1.41671698792567    1.28810376646304 
   1.40777697542236    1.29814696982079 
   1.39881842928931    1.30806551968457 
   1.38984123569891    1.31786222797265 
   1.38084510525034    1.32753995339304 
   1.37182962120978    1.33710155476760 
   1.36279428168697    1.34654983754549 
   1.35373855105203    1.35588751194354 
   1.34466190238567    1.36511714658051 
   1.33556386653583    1.37424113630096 
   1.32644406959932    1.38326166700118 
   1.31730227487549    1.39218069625957 
   1.30813841133910    1.40099993144609 
   1.29895260526355    1.40972082419434 
   1.28974519735904    1.41834456181824 
   1.28051676262905    1.42687207473210 
   1.27126811559438    1.43530403951318 
   1.26200031854235    1.44364089701138 
   1.25271467561571    1.45188286439925 
   1.24341273067781    1.46002996109763 
   1.23409625178926    1.46808202690239 
   1.22476722034345    1.47603875291755 
   1.21542780760776    1.48389970316420 
   1.20608035672085    1.49166434819902 
   1.19672735277042    1.49933208818414 
   1.18737139897908    1.50690228744983 
   1.17801518154689    1.51437429752442 
   1.16866144119984    1.52174749130944 
   1.15931293401550    1.52902128483762 
   1.14997239967417    1.53619516984734 
   1.14064251983571    1.54326873301665 
   1.13132588495183    1.55024168559274 
   1.12202495241302    1.55711387864850 
   1.11274201451004    1.56388532819934 
   1.10347915931184    1.57055622483454 
   1.09423824304601    1.57712695263766 
   1.08502085721486    1.58359809155060 
   1.07582830900630    1.58997042857436 
   1.06666159823167    1.59624495156152 
   1.05752140914361    1.60242285169787 
   1.04840810020484    1.60850550812361 
   1.03932170976860    1.61449448156294 
   1.03026196043335    1.62039149017210 
   1.02122827949234    1.62619839526976 
   1.01221981784342    1.63191716993299 
   1.00323548417010    1.63754987888434 
   0.99427397636561    1.64309864237972 
   0.98533382643544    1.64856561319263 
   0.97641344056528    1.65395293903105 
   0.96751115015172    1.65926274001620 
   0.95862525539724    1.66449707305475 
   0.94975407703842    1.66965791311481 
   0.94089599797065    1.67474712260246 
   0.93204951034001    1.67976643909602 
   0.92321325026144    1.68471745190599 
   0.91438603592414    1.68960159788099 
   0.90556689180409    1.69442014616543 
   0.89675507503263    1.69917420247620 
   0.88795008726032    1.70386470187739 
   0.87915168834114    1.70849242081447 
   0.87035989574678    1.71305797675029 
   0.86157498620583    1.71756184644768 
   0.85279748392436    1.72200437071945 
   0.84402815189591    1.72638577707167 
   0.83526797095811    1.73070618764696 
   0.82651812296547    1.73496564435025 
   0.81777996291921    1.73916411822399 
   0.80905499618425    1.74330153544685 
   0.80034484576335    1.74737778671453 
   0.79165122548687    1.75139275286244 
   0.78297590423124    1.75534631317534 
   0.77432067678014    1.75923836969599 
   0.76568732664440    1.76306885364159 
   0.75707759626639    1.76683774765074 
   0.74849315019639    1.77054508961343 
   0.73993554652540    1.77419099218700 
   0.73140620247440    1.77777564339096 
   0.72290636928856    1.78129932275505 
   0.71443710263954    1.78476239807303 
   0.70599924349744    1.78816533762039 
   0.69759339591299    1.79150870258535 
   0.68921991638391    1.79479315498109 
   0.68087890137603    1.79801944552956 
   0.67257018725682    1.80118841722071 
   0.66429334922226    1.80430098881652 
   0.65604771293518    1.80735815445271 
   0.64783236536926    1.81036096340633 
   0.63964617795524    1.81331051662191 
   0.63148782839503    1.81620794385691 
   0.62335583360424    1.81905439844420 
   0.61524858005412    1.82185103329259 
   0.60716436340264    1.82459899546977 
   0.59910142370050    1.82729940269874 
   0.59105798762531    1.82995333938738 
   0.58303230421019    1.83256183517541 
   0.57502268525607    1.83512586382472 
   0.56702753725853    1.83764632504239 
   0.55904539594458    1.84012404721577 
   0.55107495077279    1.84255977322870 
   0.54311507052440    1.84495416746537 
   0.53516481795902    1.84730780575409 
   0.52722346474898    1.84962118648810 
   0.51929049530652    1.85189472429036 
   0.51136561078137    1.85412876461755 
   0.50344872243370    1.85632358033492 
   0.49553994564223    1.85847938885549 
   0.48763958424744    1.86059635059589 
   0.47974811636374    1.86267458758005 
   0.47186617175092    1.86471418271288 
   0.46399451165062    1.86671519882108 
   0.45613400148498    1.86867767778773 
   0.44828558702378    1.87060165915594 
   0.44045026467834    1.87248717835139 
   0.43262905619648    1.87433428417458 
   0.42482297866772    1.87614303554208 
   0.41703301977972    1.87791351739157 
   0.40926010949529    1.87964583556032 
   0.40150509776762    1.88134013080162 
   0.39376872973290    1.88299657158048 
   0.38605162767268    1.88461536605169 
   0.37835427144846    1.88619675269798 
   0.37067698635057    1.88774101026316 
   0.36301993029371    1.88924844630294 
   0.35538308890270    1.89071940521585 
   0.34776627059849    1.89215425493096 
   0.34016910976736    1.89355339333707 
   0.33259107024503    1.89491723349004 
   0.32503145668325    1.89624620889486 
   0.31748942611263    1.89754075775827 
   0.30996400672669    1.89880132770331 
   0.30245411627797    1.90002835969261 
   0.29495858658332    1.90122229282217 
   0.28747618664583    1.90238354856955 
   0.28000565042111    1.90351253630050 
   0.27254570193389    1.90460963843881 
   0.26509508339550    1.90567521721846 
   0.25765257933389    1.90670960123031 
   0.25021704211747    1.90771309377560 
   0.24278741229785    1.90868596104018 
   0.23536273898247    1.90962844218194 
   0.22794219416177    1.91054073915120 
   0.22052508609888    1.91142302841417 
   0.21311086625458    1.91227545221921 
   0.20569913477684    1.91309813165982 
   0.19828963958145    1.91389115901562 
   0.19088227395717    1.91465461172096 
   0.18347706824461    1.91538854530860 
   0.17607418037992    1.91609300778715 
   0.16867388132270    1.91676803268963 
   0.16127653995833    1.91741365337177 
   0.15388260390680    1.91802989570775 
   0.14649258057277    1.91861679188750 
   0.13910701523360    1.91917437238950 
   0.13172647020113    1.91970267895932 
   0.12435150218539    1.92020175560494 
   0.11698264156694    1.92067166056233 
   0.10962037101389    1.92111245618631 
   0.10226510679852    1.92152421983792 
   0.09491718053639    1.92190703267249 
   0.08757682432575    1.92226098950932 
   0.08024415727032    1.92258618663992 
   0.07291917595289    1.92288273085612 
   0.06560174706720    1.92315072650903 
   0.05829160432393    1.92339028396896 
   0.05098834802201    1.92360150625014 
   0.04369144890814    1.92378449724513 
   0.03640025486411    1.92393934828127 
   0.02911400152296    1.92406614650217 
   0.02183182548583    1.92416496172881 
   0.01455278071418    1.92423585534289 
   0.00727585691520    1.92427886778233 
  -0.00000000000250    1.92429402821348 


==> anc/a1.4_M4096.dat <==
   0.00000006474675    1.99006681980020 
  -0.00148797544382    1.99006368690165 
  -0.00297590649652    1.99006458365125 
  -0.00446382793017    1.99005922534257 
  -0.00595187067634    1.99005789633426 
  -0.00744002544758    1.99005031163124 
  -0.00892808327385    1.99004675668856 
  -0.01041611279109    1.99003694654429 
  -0.01190427578869    1.99003116513217 
  -0.01339271768861    1.99001912625875 
  -0.01488107485378    1.99001111696143 
  -0.01636938429484    1.98999685208426 
  -0.01785783936286    1.98998661507594 
  -0.01934665856877    1.98997011828331 
  -0.02083540525783    1.98995765070898 
  -0.02232408552227    1.98993892705516 
  -0.02381292354806    1.98992423023260 
  -0.02530228327862    1.98990326964118 
  -0.02679158272458    1.98988633762697 
  -0.02828079631245    1.98986314881686 
  -0.02977017977318    1.98984398551881 
  -0.03126015340301    1.98981855458522 
  -0.03275007898533    1.98979715143841 
  -0.03423989998700    1.98976949067871 
  -0.03572990296100    1.98974585396203 
  -0.03722063669795    1.98971594377603 
  -0.03871133463559    1.98969006032730 
  -0.04020190852911    1.98965791826170 
  -0.04169267647108    1.98962979851303 
  -0.04318422009209    1.98959540038091 
  -0.04467574016414    1.98956502782138 
  -0.04616711743786    1.98952839557143 
  -0.04765870082529    1.98949578379677 
  -0.04915117768989    1.98945688648086 
  -0.05064364326389    1.98942201334651 
  -0.05213594653677    1.98938087929988 
  -0.05362846796595    1.98934376366284 
  -0.05512189955729    1.98930035713996 
  -0.05661533211633    1.98926097333358 
  -0.05810858358120    1.98921532736167 
  -0.05960206523655    1.98917369765933 
  -0.06109654850396    1.98912576919738 
  -0.06259104500283    1.98908186179862 
  -0.06408534085867    1.98903169087699 
  -0.06557987891813    1.98898553389914 
  -0.06707540472169    1.98893307304676 
  -0.06857095601869    1.98888463157496 
  -0.07006628783665    1.98882992523348 
  -0.07156187386636    1.98877923048039 
  -0.07305851156484    1.98872222387598 
  -0.07455518702231    1.98866923482135 
  -0.07605162340212    1.98860997949244 
  -0.07754832598325    1.98855473325095 
  -0.07904603579774    1.98849317090130 
  -0.08054379563422    1.98843562428642 
  -0.08204129751283    1.98837181004523 
  -0.08353907758150    1.98831200240587 
  -0.08503790228687    1.98824587112729 
  -0.08653678927966    1.98818375365910 
  -0.08803539866538    1.98811536719997 
  -0.08953429821432    1.98805098475035 
  -0.09103416937316    1.98798027579878 
  -0.09253411508227    1.98791357879144 
  -0.09403376426152    1.98784061152029 
  -0.09553371558093    1.98777164572407 
  -0.09703465216694    1.98769634677401 
  -0.09853567556811    1.98762505782770 
  -0.10003638274137    1.98754749737340 
  -0.10153740401940    1.98747393578773 
  -0.10303931243773    1.98739403998262 
  -0.10454131993435    1.98731815233656 
  -0.10604299224169    1.98723599206402 
  -0.10754499062693    1.98715782814893 
  -0.10904787010222    1.98707332452974 
  -0.11055086092116    1.98699282717983 
  -0.11205349680775    1.98690605614907 
  -0.11355647073622    1.98682327892216 
  -0.11506020703159    1.98673416297226 
  -0.11656406693557    1.98664905152882 
  -0.11806755291315    1.98655766550286 
  -0.11957138890971    1.98647027085317 
  -0.12107596634603    1.98637653329284 
  -0.12258067965889    1.98628679845335 
  -0.12408499926255    1.98619078822213 
  -0.12558968085608    1.98609876691948 
  -0.12709496966454    1.98600040582329 
  -0.12860040661896    1.98590604581298 
  -0.13010543084442    1.98580540977347 
  -0.13161082904797    1.98570876036437 
  -0.13311680394049    1.98560576823919 
  -0.13462293925230    1.98550677555673 
  -0.13612864201873    1.98540150632045 
  -0.13763473074759    1.98530022141088 
  -0.13914125187467    1.98519259896477 
  -0.14064794569797    1.98508897448459 
  -0.14215418793798    1.98497907310812 
  -0.14366082814570    1.98487315391976 
  -0.14516786619448    1.98476089533987 
  -0.14667508922145    1.98465263324723 
  -0.14818184082119    1.98453809404072 
  -0.14968900239167    1.98442753488454 
  -0.15119641315685    1.98431064333517 
  -0.15270402118792    1.98419774696795 
  -0.15421113874281    1.98407857345271 
  -0.15571867829528    1.98396337802218 
  -0.15722643432452    1.98384184903606 
  -0.15873439991340    1.98372431392268 
  -0.16024185516000    1.98360050175510 
  -0.16174974442930    1.98348066570514 
  -0.16325770323476    1.98335450448631 
  -0.16476588390133    1.98323233600250 
  -0.16627353517159    1.98310389073325 
  -0.16778163251526    1.98297941978467 
  -0.16928977480176    1.98284862262416 
  -0.17079815125753    1.98272181704470 
  -0.17230597843243    1.98258873507010 
  -0.17381426372904    1.98245962560607 
  -0.17532245526696    1.98232419906437 
  -0.17683089329163    1.98219276310968 
  -0.17833876298023    1.98205505130607 
  -0.17984710286486    1.98192131036128 
  -0.18135533931627    1.98178125061976 
  -0.18286383457867    1.98164518043277 
  -0.18437174160301    1.98150283504787 
  -0.18588013089296    1.98136445883505 
  -0.18738829333144    1.98121977283540 
  -0.18889672691537    1.98107907549522 
  -0.19040455320561    1.98093210373375 
  -0.19191287385575    1.98078909959357 
  -0.19342098014930    1.98063978224135 
  -0.19492936992872    1.98049445258184 
  -0.19643713249245    1.98034284935482 
  -0.19794540150140    1.98019521213052 
  -0.19945335540782    1.98004126947581 
  -0.20096160515078    1.97989131365070 
  -0.20246920861858    1.97973508519532 
  -0.20397733063829    1.97958282122653 
  -0.20548517962167    1.97942424544693 
  -0.20699333679619    1.97926965551758 
  -0.20850082774634    1.97910879393361 
  -0.21000884933963    1.97895189520841 
  -0.21151652710598    1.97878868992644 
  -0.21302452542714    1.97862946957401 
  -0.21453183845217    1.97846397857237 
  -0.21603969422724    1.97830244885956 
  -0.21754728476007    1.97813460184840 
  -0.21905520821190    1.97797073867455 
  -0.22056242637853    1.97780060584630 
  -0.22207019937772    1.97763443257077 
  -0.22357767272941    1.97746194331745 
  -0.22508549137068    1.97729343681291 
  -0.22659258562854    1.97711866161453 
  -0.22810024680906    1.97694784423633 
  -0.22960772906145    1.97677069433257 
  -0.23111556896960    1.97659752585342 
  -0.23262266444689    1.97641808957318 
  -0.23413033890124    1.97624260915129 
  -0.23563784101514    1.97606079222403 
  -0.23714571315318    1.97588295533860 
  -0.23865282171560    1.97569885143917 
  -0.24016052130683    1.97551870137831 
  -0.24166821466636    1.97533219114622 
  -0.24317629040746    1.97514965926803 
  -0.24468358244287    1.97496086103329 
  -0.24619147750975    1.97477601431968 
  -0.24769941567306    1.97458479701987 
  -0.24920774857187    1.97439755626200 
  -0.25071527854808    1.97420404962478 
  -0.25222342354392    1.97401449206873 
  -0.25373182302962    1.97381853217289 
  -0.25524062958587    1.97362654663177 
  -0.25674861297761    1.97342829549755 
  -0.25825722331340    1.97323399063806 
  -0.25976617819757    1.97303326590210 
  -0.26127555247711    1.97283651314647 
  -0.26278408427315    1.97263349483163 
  -0.26429325491049    1.97243441980036 
  -0.26580302256641    1.97222888463864 
  -0.26731322191468    1.97202731864296 
  -0.26882255839307    1.97181948687633 
  -0.27033254553142    1.97161559497222 
  -0.27184325417590    1.97140521824272 
  -0.27335440679210    1.97119880762324 
  -0.27486467708495    1.97098613070557 
  -0.27637560981718    1.97077738999102 
  -0.27788754901280    1.97056211601984 
  -0.27939994442244    1.97035080461006 
  -0.28091143694395    1.97013322608772 
  -0.28242360359208    1.96991957962756 
  -0.28393692504110    1.96969936881538 
  -0.28545071492162    1.96948311673474 
  -0.28696358229372    1.96926059636385 
  -0.28847713543015    1.96904200363707 
  -0.28999214817452    1.96881679110898 
  -0.29150764152215    1.96859553295519 
  -0.29302219158581    1.96836800502420 
  -0.29453743894840    1.96814439980385 
  -0.29605430390980    1.96791413888591 
  -0.29757166161535    1.96768782768483 
  -0.29908805622030    1.96745524482943 
  -0.30060515960253    1.96722657945550 
  -0.30212418954295    1.96699119789939 
  -0.30364372431540    1.96675976086341 
  -0.30516227497300    1.96652204998874 
  -0.30668154577620    1.96628825083959 
  -0.30820289425177    1.96604769717667 
  -0.30972475961242    1.96581108254245 
  -0.31124562082169    1.96556819149284 
  -0.31276721348647    1.96532920612264 
  -0.31429117973091    1.96508340338385 
  -0.31581567485576    1.96484153365668 
  -0.31733914455550    1.96459338465910 
  -0.31886335690883    1.96434913478182 
  -0.32039006997245    1.96409802969739 
  -0.32191732387590    1.96385085134430 
  -0.32344353208256    1.96359739049726 
  -0.32497049408595    1.96334782195231 
  -0.32650022285214    1.96309133606096 
  -0.32803050435829    1.96283877013436 
  -0.32955971862310    1.96257991826767 
  -0.33108969771985    1.96232495141088 
  -0.33262253101401    1.96206303304389 
  -0.33415592891494    1.96180502766792 
  -0.33568823906288    1.96154073258547 
  -0.33722132503208    1.96128031501689 
  -0.33875748696459    1.96101288767232 
  -0.34029422531347    1.96074936592101 
  -0.34182985409342    1.96047955055382 
  -0.34336626958558    1.96021360479202 
  -0.34490579633238    1.95994062182820 
  -0.34644591127817    1.95967153692929 
  -0.34798489590962    1.95939615425308 
  -0.34952467811286    1.95912463314528 
  -0.35106773869657    1.95884602329024 
  -0.35261139921047    1.95857130362752 
  -0.35415390733309    1.95829028198083 
  -0.35569722380314    1.95801311353187 
  -0.35724379407876    1.95772883821658 
  -0.35879097599877    1.95744844518085 
  -0.36033698456533    1.95716174578376 
  -0.36188381224235    1.95687889117419 
  -0.36343400109850    1.95658888705586 
  -0.36498481327082    1.95630275704986 
  -0.36653442977208    1.95601031636812 
  -0.36808487608080    1.95572171181854 
  -0.36963859693654    1.95542595070810 
  -0.37119295277601    1.95513405559881 
  -0.37274609179161    1.95483584541452 
  -0.37430007132066    1.95454146276207 
  -0.37585737357509    1.95423989106162 
  -0.37741532244968    1.95394217708785 
  -0.37897203197020    1.95363814381286 
  -0.38052959266381    1.95333792931421 
  -0.38209033076166    1.95303053053275 
  -0.38365172712646    1.95272698135285 
  -0.38521186282639    1.95241710864202 
  -0.38677286039039    1.95211104609883 
  -0.38833703020094    1.95179777713471 
  -0.38990186990639    1.95148834956803 
  -0.39146542623698    1.95117259451691 
  -0.39302985509582    1.95086064095263 
  -0.39459726037413    1.95054149724014 
  -0.39616534720059    1.95022618695273 
  -0.39773212921926    1.94990454529277 
  -0.39929979448294    1.94958669666670 
  -0.40087038774622    1.94926164526867 
  -0.40244167420400    1.94894041931453 
  -0.40401163299832    1.94861285846515 
  -0.40558248574503    1.94828908219383 
  -0.40715603177893    1.94795812967079 
  -0.40873028269302    1.94763099490781 
  -0.41030318442418    1.94729752184232 
  -0.41187699088617    1.94696782519134 
  -0.41345341163088    1.94663094750075 
  -0.41503054894486    1.94629787992881 
  -0.41660631410659    1.94595847108293 
  -0.41818299478214    1.94562283053580 
  -0.41976202943466    1.94528004375693 
  -0.42134179239678    1.94494105979797 
  -0.42292016163298    1.94459573173677 
  -0.42449945725139    1.94425416419533 
  -0.42608101068781    1.94390545125271 
  -0.42766330418525    1.94356053390417 
  -0.42924418090123    1.94320927011076 
  -0.43082599488183    1.94286175913612 
  -0.43240979389989    1.94250714353942 
  -0.43399434479081    1.94215631667824 
  -0.43557745729915    1.94179914117764 
  -0.43716151804975    1.94144571115567 
  -0.43874746294072    1.94108518057057 
  -0.44033417153212    1.94072843194603 
  -0.44191941862027    1.94036533300360 
  -0.44350562494704    1.94000597228843 
  -0.44509344150672    1.93963955545559 
  -0.44668203366085    1.93927691418183 
  -0.44826914270340    1.93890792104428 
  -0.44985722208164    1.93854265924948 
  -0.45144681609497    1.93817034641277 
  -0.45303719761429    1.93780180281155 
  -0.45462607285045    1.93742690633137 
  -0.45621592953859    1.93705573439282 
  -0.45780703434468    1.93667755754327 
  -0.45939893863805    1.93630314397121 
  -0.46098931504648    1.93592237660585 
  -0.46258068412551    1.93554532733998 
  -0.46417321796949    1.93516127747941 
  -0.46576656329879    1.93478098499888 
  -0.46735835752875    1.93439433834525 
  -0.46895115566444    1.93401140341557 
  -0.47054486480206    1.93362151423266 
  -0.47213939749400    1.93323537688083 
  -0.47373235749944    1.93284288503410 
  -0.47532633274705    1.93245409887784 
  -0.47692115181768    1.93205836077921 
  -0.47851680652576    1.93166636899916 
  -0.48011086529314    1.93126802293495 
  -0.48170595065076    1.93087337657087 
  -0.48330164150859    1.93047182384496 
  -0.48489818015776    1.93007401225168 
  -0.48649310129741    1.92966984659339 
  -0.48808906047404    1.92926937496529 
  -0.48968557590379    1.92886199646231 
  -0.49128295128906    1.92845835391514 
  -0.49287868586990    1.92804835805058 
  -0.49447546993989    1.92764205056282 
  -0.49607258855905    1.92722888034944 
  -0.49767057936743    1.92681944121731 
  -0.49926690782115    1.92640364947006 
  -0.50086429731124    1.92599154074258 
  -0.50246199104602    1.92557256526928 
  -0.50406056920926    1.92515731598250 
  -0.50565746167778    1.92473571530665 
  -0.50725542672820    1.92431779228157 
  -0.50885349220464    1.92389304449143 
  -0.51045245441608    1.92347201826859 
  -0.51204970939767    1.92304464177925 
  -0.51364804859708    1.92262093784165 
  -0.51524647878902    1.92219040064166 
  -0.51684581802192    1.92176358033675 
  -0.51844342663113    1.92133041140505 
  -0.52004213108372    1.92090090988212 
  -0.52164074357656    1.92046461365491 
  -0.52324027747966    1.92003202989401 
  -0.52483805923039    1.91959309897729 
  -0.52643694853387    1.91915783056470 
  -0.52803576163598    1.91871575277011 
  -0.52963550850853    1.91827738291969 
  -0.53123347976573    1.91783266788914 
  -0.53283257026333    1.91739161037479 
  -0.53443142838581    1.91694377643189 
  -0.53603123269532    1.91649964611211 
  -0.53762923985036    1.91604917234182 
  -0.53922837800692    1.91560235129643 
  -0.54082733230623    1.91514873018800 
  -0.54242724518752    1.91469880823474 
  -0.54402533735670    1.91424254504187 
  -0.54562457225064    1.91378992964714 
  -0.54722350314905    1.91333053819044 
  -0.54882340506891    1.91287484156369 
  -0.55042146469804    1.91241280556712 
  -0.55202067883246    1.91195441258118 
  -0.55361968096651    1.91148920698828 
  -0.55521966652167    1.91102769168112 
  -0.55681778609387    1.91055983931551 
  -0.55841707189085    1.91009562496720 
  -0.56001607355081    1.90962460859780 
  -0.56161607105760    1.90915727803343 
  -0.56321418091760    1.90868361226363 
  -0.56481346875515    1.90821357957928 
  -0.56641262060427    1.90773669051302 
  -0.56801278066048    1.90726348245778 
  -0.56961102918488    1.90678394143249 
  -0.57121046734661    1.90630802826290 
  -0.57280975834673    1.90582525070911 
  -0.57441006991396    1.90534614933368 
  -0.57600844813491    1.90486071662397 
  -0.57760802765290    1.90437890650156 
  -0.57920767675287    1.90389015454807 
  -0.58080835868063    1.90340507351034 
  -0.58240708310559    1.90291366307806 
  -0.58400702035285    1.90242586955283 
  -0.58560708835617    1.90193110247388 
  -0.58720820141330    1.90144000088650 
  -0.58880733491617    1.90094257108192 
  -0.59040769272379    1.90044875234502 
  -0.59200847597650    1.89994785478379 
  -0.59361031636795    1.89945061672552 
  -0.59521015267820    1.89894705183864 
  -0.59681122459105    1.89844709163687 
  -0.59841286228542    1.89793999308135 
  -0.60001556912727    1.89743654774184 
  -0.60161624949412    1.89692677602296 
  -0.60321817666837    1.89642060231348 
  -0.60482104553181    1.89590715402576 
  -0.60642499536276    1.89539735195970 
  -0.60802689370611    1.89488122407748 
  -0.60963004982091    1.89436868684607 
  -0.61123436656025    1.89384878574946 
  -0.61283977596506    1.89333252344284 
  -0.61444311102737    1.89280993476469 
  -0.61604771467787    1.89229092894943 
  -0.61765393079690    1.89176439162126 
  -0.61926125104042    1.89124148480610 
  -0.62086647131912    1.89071225108994 
  -0.62247297070441    1.89018659163098 
  -0.62408137016244    1.88965328275510 
  -0.62569088503582    1.88912359555172 
  -0.62729827650527    1.88858757963313 
  -0.62890695739957    1.88805512881291 
  -0.63051805094942    1.88751483249882 
  -0.63213027091846    1.88697814805460 
  -0.63374034112923    1.88643513304404 
  -0.63535171073165    1.88589567304089 
  -0.63696582934265    1.88534822585021 
  -0.63858108516749    1.88480438006633 
  -0.64019416709512    1.88425420044384 
  -0.64180855813607    1.88370756508932 
  -0.64342624659780    1.88315272483960 
  -0.64504508274083    1.88260147449222 
  -0.64666171779223    1.88204388697581 
  -0.64827967128523    1.88148983197789 
  -0.64990127844503    1.88092741517117 
  -0.65152404351405    1.88036857604990 
  -0.65314458255771    1.87980339491683 
  -0.65476644909553    1.87924173385271 
  -0.65639252084348    1.87867148198672 
  -0.65801976037462    1.87810479452038 
  -0.65964474576546    1.87753176017555 
  -0.66127106728532    1.87696223241262 
  -0.66290193507867    1.87638395345619 
  -0.66453398027552    1.87580922490638 
  -0.66616374554214    1.87522814306491 
  -0.66779485528670    1.87465055362234 
  -0.66943102893901    1.87406398571770 
  -0.67106838925286    1.87348095319164 
  -0.67270344056003    1.87289156103582 
  -0.67433984427474    1.87230564609084 
  -0.67598160049298    1.87171060257115 
  -0.67762455238357    1.87111907876378 
  -0.67926516860434    1.87052118747104 
  -0.68090714489056    1.86992675757164 
  -0.68255492046897    1.86932298782435 
  -0.68420390038193    1.86872272118675 
  -0.68585051459425    1.86811607944963 
  -0.68749849613480    1.86751288237902 
  -0.68915247825487    1.86690021981626 
  -0.69080767315384    1.86629104325481 
  -0.69246047484995    1.86567548255293 
  -0.69411465090578    1.86506334928996 
  -0.69577517134928    1.86444156907681 
  -0.69743691270423    1.86382325697935 
  -0.69909622993066    1.86319855217103 
  -0.70075692820321    1.86257725681980 
  -0.70242405695004    1.86194622620660 
  -0.70409241457519    1.86131864550561 
  -0.70575831981738    1.86068466223991 
  -0.70742561262609    1.86005407013191 
  -0.70909955355678    1.85941360274309 
  -0.71077473107929    1.85877656649371 
  -0.71244742450862    1.85813311857539 
  -0.71412151175277    1.85749304296437 
  -0.71580220066305    1.85684305098370 
  -0.71748413378497    1.85619647127993 
  -0.71916355394230    1.85554346969914 
  -0.72084437408246    1.85489382148062 
  -0.72253187608509    1.85423416624330 
  -0.72422062974149    1.85357790408952 
  -0.72590683809170    1.85291521091094 
  -0.72759445241085    1.85225585183213 
  -0.72928856494419    1.85158649750480 
  -0.73098393656592    1.85092051722554 
  -0.73267673356590    1.85024809586354 
  -0.73437094253964    1.84957898948666 
  -0.73607159436170    1.84889984979545 
  -0.73777351261513    1.84822406503237 
  -0.73947282345651    1.84754183050812 
  -0.74117355219368    1.84686289177879 
  -0.74288041138512    1.84617398502092 
  -0.74458854443572    1.84548841447262 
  -0.74629404050949    1.84479638475757 
  -0.74800096052294    1.84410763203389 
  -0.74971383465575    1.84340892388921 
  -0.75142799007167    1.84271353338141 
  -0.75313947546633    1.84201167598442 
  -0.75485239086017    1.84131307692622 
  -0.75657083946557    1.84060463684927 
  -0.75829057695232    1.83989949645354 
  -0.76000761480162    1.83918788086690 
  -0.76172608892902    1.83847950556507 
  -0.76344982416969    1.83776134574906 
  -0.76517485596644    1.83704646799652 
  -0.76689715501403    1.83632510870055 
  -0.76862089672201    1.83560697197570 
  -0.77034939937672    1.83487920537541 
  -0.77207920651419    1.83415470400575 
  -0.77380625141598    1.83342371425295 
  -0.77553474566228    1.83269593012135 
  -0.77726766546678    1.83195860575087 
  -0.77900189782166    1.83122453025257 
  -0.78073333492188    1.83048396169243 
  -0.78246622822272    1.82974658227891 
  -0.78420300215539    1.82899984528426 
  -0.78594109701630    1.82825634169455 
  -0.78767636741251    1.82750633989927 
  -0.78941310122695    1.82675951164468 
  -0.79115335262706    1.82600343520439 
  -0.79289493351655    1.82525057724734 
  -0.79463365713302    1.82449121825060 
  -0.79637385160048    1.82373501773490 
  -0.79811700944318    1.82296976571760 
  -0.79986150568071    1.82220771819221 
  -0.80160311581096    1.82143916627495 
  -0.80334620461902    1.82067375868665 
  -0.80509190057654    1.81989941447386 
  -0.80683894403451    1.81912826131193 
  -0.80858306885380    1.81835060280080 
  -0.81032868040771    1.81757607501858 
  -0.81207636788130    1.81679280733067 
  -0.81382541231367    1.81601271815837 
  -0.81557150969495    1.81522612203680 
  -0.81731910226601    1.81444264392793 
  -0.81906845072518    1.81365053288869 
  -0.82081916579355    1.81286158832596 
  -0.82256690156879    1.81206613763931 
  -0.82431614120667    1.81127379274904 
  -0.82606665399102    1.81047299943210 
  -0.82781854337260    1.80967536138135 
  -0.82956742546458    1.80887121720493 
  -0.83131782046946    1.80807016741701 
  -0.83306922601424    1.80726075741203 
  -0.83482201830717    1.80645449186067 
  -0.83657177132175    1.80564172259876 
  -0.83832304648236    1.80483203672170 
  -0.84007491428950    1.80401415383818 
  -0.84182817930004    1.80319940531210 
  -0.84357837740234    1.80237815443714 
  -0.84533010722112    1.80155997664156 
  -0.84708223593405    1.80073366411440 
  -0.84883577242464    1.79991047612239 
  -0.85058621019863    1.79908078953207 
  -0.85233818939243    1.79825416599902 
  -0.85409022081818    1.79741954459513 
  -0.85584367085616    1.79658803849229 
  -0.85759399483512    1.79575003623993 
  -0.85934587022355    1.79491508759510 
  -0.86109767461336    1.79407217442169 
  -0.86285090851822    1.79323236745908 
  -0.86460098464143    1.79238606915742 
  -0.86635262223999    1.79154281516992 
  -0.86810391075325    1.79069170618580 
  -0.86985663989757    1.78984369478468 
  -0.87160618411212    1.78898919530146 
  -0.87335730010079    1.78813773128782 
  -0.87510800801452    1.78727841747815 
  -0.87686016769329    1.78642219264745 
  -0.87860911070434    1.78555948534338 
  -0.88035963580918    1.78469980470344 
  -0.88210953425852    1.78383235874442 
  -0.88386089577632    1.78296799351269 
  -0.88560901357943    1.78209714962108 
  -0.88735872397979    1.78122932392865 
  -0.88910780207677    1.78035371331076 
  -0.89085835451892    1.77948117509188 
  -0.89260563139754    1.77860216439574 
  -0.89435451134922    1.77772616337492 
  -0.89610258831722    1.77684244076170 
  -0.89785215103965    1.77596178248258 
  -0.89959841116812    1.77507465588763 
  -0.90134628498824    1.77419053069708 
  -0.90309339223856    1.77329864346660 
  -0.90484199658826    1.77240981234920 
  -0.90658726629917    1.77151451949261 
  -0.90833416025223    1.77062221963304 
  -0.91008015507567    1.76972220336255 
  -0.91182765844528    1.76882523517672 
  -0.91357180008751    1.76792180959343 
  -0.91531757663133    1.76702136878291 
  -0.91706252510959    1.76611315268114 
  -0.91880899348335    1.76520797641353 
  -0.92055206781082    1.76429634957307 
  -0.92229678759608    1.76338769908038 
  -0.92404058079591    1.76247130205708 
  -0.92578590531327    1.76155793674622 
  -0.92752780856473    1.76063812523975 
  -0.92927136790727    1.75972128177620 
  -0.93101410609406    1.75879661337885 
  -0.93275838688762    1.75787496828367 
  -0.93449921373952    1.75694688392844 
  -0.93624170717535    1.75602175904575 
  -0.93798331901148    1.75508881774238 
  -0.93972648478062    1.75415889138676 
  -0.94146616917164    1.75322253003168 
  -0.94320753067790    1.75228911962702 
  -0.94494815861837    1.75134778913254 
  -0.94669035163878    1.75040946485870 
  -0.94842903014346    1.74946471247068 
  -0.95016939610535    1.74852290216335 
  -0.95190901853088    1.74757315184438 
  -0.95365021716858    1.74662639897571 
  -0.95538787351909    1.74567322194361 
  -0.95712722765177    1.74472297807314 
  -0.95886604466917    1.74376465491053 
  -0.96060644878459    1.74280931993766 
  -0.96234327686684    1.74184756741896 
  -0.96408181279634    1.74088873868044 
  -0.96581987067617    1.73992177003373 
  -0.96755952644898    1.73895778013451 
  -0.96929557791353    1.73798737606838 
  -0.97103334719211    1.73701988621548 
  -0.97277092320183    1.73604406805271 
  -0.97451010755842    1.73507121854463 
  -0.97624565304893    1.73409196092439 
  -0.97798292596092    1.73311560733125 
  -0.97972015407138    1.73213080988666 
  -0.98145900078606    1.73114897063965 
  -0.98319417962494    1.73016072574352 
  -0.98493109528229    1.72917537432330 
  -0.98666834825668    1.72818132755487 
  -0.98840722962709    1.72719022767344 
  -0.99014240748493    1.72619272725857 
  -0.99187933106855    1.72519810895066 
  -0.99361684627169    1.72419461180427 
  -0.99535599933181    1.72319404964911 
  -0.99709141884041    1.72218708808994 
  -0.99882859262986    1.72118299668655 
  -1.00056684947609    1.72016970094053 
  -1.00230675302447    1.71915932720308 
  -1.00404288598106    1.71814255780042 
  -1.00578078112716    1.71712864555585 
  -1.00752012603810    1.71610526940261 
  -1.00926112601002    1.71508480144863 
  -1.01099832397692    1.71405793716473 
  -1.01273729152671    1.71303391622145 
  -1.01447830904842    1.71200002767252 
  -1.01622098920912    1.71096903218553 
  -1.01795982855935    1.70993164227293 
  -1.01970044406860    1.70889708060025 
  -1.02144358057196    1.70785231588113 
  -1.02318838664351    1.70681042802528 
  -1.02492931874847    1.70576214283346 
  -1.02667203290437    1.70471666972973 
  -1.02841796019144    1.70366051722986 
  -1.03016556303234    1.70260722384873 
  -1.03190925097079    1.70154753278335 
  -1.03365472586802    1.70049063615663 
  -1.03540396400921    1.69942265972262 
  -1.03715488289105    1.69835752340698 
  -1.03890185161800    1.69728598387349 
  -1.04065061137323    1.69621721988558 
  -1.04240388434108    1.69513684393467 
  -1.04415884215340    1.69405928739580 
  -1.04590980641875    1.69297532472773 
  -1.04766256465732    1.69189411705632 
  -1.04942042359158    1.69080085431565 
  -1.05117997055975    1.68971038890488 
  -1.05293548634001    1.68861350897286 
  -1.05469279808391    1.68751936212485 
  -1.05645596926910    1.68641260005499 
  -1.05822083050106    1.68530861145731 
  -1.05998161445688    1.68419820272744 
  -1.06174419515140    1.68309050344299 
  -1.06351320580060    1.68196973541493 
  -1.06528390753586    1.68085171560971 
  -1.06705049178111    1.67972726438984 
  -1.06881887252973    1.67860549759473 
  -1.07059439209069    1.67747011029231 
  -1.07237160257287    1.67633744423408 
  -1.07414464667070    1.67519833854138 
  -1.07591948580073    1.67406189057014 
  -1.07770195686572    1.67291139714330 
  -1.07948611772887    1.67176359669876 
  -1.08126606938499    1.67060934266074 
  -1.08304781361427    1.66945771836217 
  -1.08483778795101    1.66829154609690 
  -1.08662944981249    1.66712803699848 
  -1.08841685082069    1.66595806382657 
  -1.09020604077156    1.66479069089986 
  -1.09200381807645    1.66360841463768 
  -1.09380327977557    1.66242877068243 
  -1.09559843533067    1.66124264649375 
  -1.09739537532163    1.66005909200905 
  -1.09920133544852    1.65886022116454 
  -1.10100897583070    1.65766395051728 
  -1.10281225590777    1.65646118750400 
  -1.10461731489782    1.65526096243791 
  -1.10643156684982    1.65404517298045 
  -1.10824749425009    1.65283195092584 
  -1.11005901391394    1.65161221886563 
  -1.11187230629288    1.65039499230002 
  -1.11369501787607    1.64916191218891 
  -1.11551939931901    1.64793136585055 
  -1.11733931676815    1.64669429655609 
  -1.11916099996026    1.64545969949405 
  -1.12099205873417    1.64420913776738 
  -1.12282478137939    1.64296107595371 
  -1.12465299096139    1.64170647298314 
  -1.12648295892027    1.64045430873290 
  -1.12832230002402    1.63918603859371 
  -1.13016329852697    1.63792023416347 
  -1.13199972618962    1.63664787580646 
  -1.13383790440135    1.63537792233140 
  -1.13568518430394    1.63409190631786 
  -1.13753411506163    1.63280832209072 
  -1.13937842491481    1.63151816621304 
  -1.14122447743543    1.63023038163117 
  -1.14307940009785    1.62892655186804 
  -1.14493596693204    1.62762512014868 
  -1.14678785425422    1.62631710526366 
  -1.14864147625841    1.62501142827882 
  -1.15050347960820    1.62368990722741 
  -1.15236712073364    1.62237075127733 
  -1.15422603201794    1.62104499597563 
  -1.15608667031437    1.61972154594136 
  -1.15795525034140    1.61838242366505 
  -1.15982546196788    1.61704563423373 
  -1.16169088505502    1.61570223623728 
  -1.16355802775089    1.61436111156614 
  -1.16543243681602    1.61300466209619 
  -1.16730847194771    1.61165051448976 
  -1.16917966869352    1.61028974464819 
  -1.17105257832384    1.60893121742087 
  -1.17293214632388    1.60755767322207 
  -1.17481333541559    1.60618640102912 
  -1.17668962804959    1.60480850060501 
  -1.17856762745673    1.60343281320808 
  -1.18045147045142    1.60204257768743 
  -1.18233693052326    1.60065458597295 
  -1.18421744546354    1.59925995567006 
  -1.18609966206621    1.59786751041676 
  -1.18798699933155    1.59646093008267 
  -1.18987595049977    1.59505656680514 
  -1.19175989971152    1.59364556285488 
  -1.19364554637509    1.59223671742464 
  -1.19553541743376    1.59081429147242 
  -1.19742690042687    1.58939405773985 
  -1.19931333452410    1.58796717682647 
  -1.20120146310985    1.58654242976502 
  -1.20309303932930    1.58510458068245 
  -1.20498622655244    1.58366890061798 
  -1.20687430976116    1.58222657560814 
  -1.20876408559463    1.58078636141526 
  -1.21065639353630    1.57933364287910 
  -1.21255031290649    1.57788307217748 
  -1.21443908343349    1.57642585410028 
  -1.21632954611652    1.57497072577120 
  -1.21822177231776    1.57350359264929 
  -1.22011561150404    1.57203858784631 
  -1.22200424868739    1.57056694231505 
  -1.22389457875056    1.56909736713063 
  -1.22578579735520    1.56761638309930 
  -1.22767863189851    1.56613750984293 
  -1.22956622187725    1.56465199741720 
  -1.23145550689160    1.56316853785801 
  -1.23334497637380    1.56167414586682 
  -1.23523606586515    1.56018184866186 
  -1.23712185961645    1.55868292313266 
  -1.23900935173348    1.55718603454819 
  -1.24089624502222    1.55567876559708 
  -1.24278476372298    1.55417357723384 
  -1.24466794631970    1.55266176571760 
  -1.24655283197259    1.55115197696679 
  -1.24843652413022    1.54963222210546 
  -1.25032184810475    1.54811453495612 
  -1.25220178659199    1.54659023922322 
  -1.25408343388020    1.54506795340729 
  -1.25596323337524    1.54353617496642 
  -1.25784467226897    1.54200645286864 
  -1.25972068723690    1.54047013036940 
  -1.26159841794720    1.53893580640171 
  -1.26347384469261    1.53739231245980 
  -1.26535091922774    1.53585086450076 
  -1.26722252187399    1.53430283377750 
  -1.26909584805936    1.53275679122344 
  -1.27096636510632    1.53120195024510 
  -1.27283853929200    1.52964914605427 
  -1.27470520464969    1.52808976955362 
  -1.27657360231196    1.52653237198535 
  -1.27843888417650    1.52496639037776 
  -1.28030583309859    1.52340243702242 
  -1.28216722615708    1.52183193131679 
  -1.28403036089517    1.52026339598751 
  -1.28589002570118    1.51868653655809 
  -1.28775136819320    1.51711169765694 
  -1.28960711886836    1.51553031835363 
  -1.29146462130982    1.51395090164716 
  -1.29331848994827    1.51236326439417 
  -1.29517404722041    1.51077764026795 
  -1.29702396602546    1.50918549728260 
  -1.29887564703668    1.50759530946390 
  -1.30072347659763    1.50599705356881 
  -1.30257300620699    1.50440080388777 
  -1.30441686185234    1.50279804806249 
  -1.30626249060502    1.50119724043167 
  -1.30810422553127    1.49958836784172 
  -1.30994767201079    1.49798149458681 
  -1.31178539773916    1.49636813766443 
  -1.31362490759567    1.49475672203013 
  -1.31546041597606    1.49313730195308 
  -1.31729764767371    1.49151987456044 
  -1.31912912309777    1.48989597637603 
  -1.32096239391766    1.48827401277392 
  -1.32279171227636    1.48664396703673 
  -1.32462276562254    1.48501590714977 
  -1.32644801532255    1.48338139937515 
  -1.32827507161918    1.48174881932973 
  -1.33009814612773    1.48010814770504 
  -1.33192296739668    1.47846945514018 
  -1.33374194907898    1.47682432727585 
  -1.33556274864442    1.47518112030535 
  -1.33737967537183    1.47352968623478 
  -1.33919836040938    1.47188022410837 
  -1.34101115755416    1.47022434966810 
  -1.34282578367122    1.46857038900017 
  -1.34463655685902    1.46690814373017 
  -1.34644909990525    1.46524786321770 
  -1.34825571840750    1.46358118239832 
  -1.35006417694954    1.46191640813343 
  -1.35186892632179    1.46024317533079 
  -1.35367545679466    1.45857189969241 
  -1.35547601322895    1.45689424660699 
  -1.35727842049063    1.45521849249261 
  -1.35907716835413    1.45353418923315 
  -1.36087770849096    1.45185183540525 
  -1.36267223701042    1.45016311537638 
  -1.36446862705298    1.44847628657016 
  -1.36626152361529    1.44678070573589 
  -1.36805622325746    1.44508706614206 
  -1.36984486039676    1.44338708295727 
  -1.37163536941612    1.44168898283086 
  -1.37342245967783    1.43998200950725 
  -1.37521136369457    1.43827696903564 
  -1.37699416650670    1.43656559532526 
  -1.37877885140001    1.43485609628583 
  -1.38056030846021    1.43313748759141 
  -1.38234358951267    1.43142080284151 
  -1.38412071686887    1.42969780709693 
  -1.38589973609808    1.42797667716110 
  -1.38767563777350    1.42624627347473 
  -1.38945337345424    1.42451778454188 
  -1.39122491536776    1.42278299390837 
  -1.39299835869503    1.42105005991215 
  -1.39476891771210    1.41930756281029 
  -1.39654132018909    1.41756697064572 
  -1.39830747449836    1.41582009847521 
  -1.40007553923279    1.41407507319208 
  -1.40184088848963    1.41232025195044 
  -1.40360809027848    1.41056732539985 
  -1.40536900208989    1.40880812681591 
  -1.40713183292482    1.40705076491485 
  -1.40889225052462    1.40528323430063 
  -1.41065452897079    1.40351758732943 
  -1.41241046067583    1.40174568916315 
  -1.41416831927362    1.39997561672396 
  -1.41592402059573    1.39819504014749 
  -1.41768159044935    1.39641633551330 
  -1.41943276946790    1.39463138593411 
  -1.42118588258365    1.39284825045128 
  -1.42293723752834    1.39105412023715 
  -1.42469046764048    1.38926184921014 
  -1.42643724714974    1.38746335276949 
  -1.42818596693822    1.38566665779554 
  -1.42993329669088    1.38385849695589 
  -1.43168250727950    1.38205218160233 
  -1.43342522015013    1.38023964482723 
  -1.43516987847283    1.37842889592445 
  -1.43691366225610    1.37660604399703 
  -1.43865933111957    1.37478502248899 
  -1.44039843867420    1.37295779721515 
  -1.44213949545371    1.37113234491483 
  -1.44388017014839    1.36929416040990 
  -1.44562273279126    1.36745778997664 
  -1.44735868309220    1.36561521689116 
  -1.44909658496605    1.36377440058438 
  -1.45083473914572    1.36192005539017 
  -1.45257478229135    1.36006750622312 
  -1.45430814474143    1.35820876956664 
  -1.45604345928406    1.35635177186424 
  -1.45777963466639    1.35448045591096 
  -1.45951769822068    1.35261091632982 
  -1.46124902515147    1.35073518687817 
  -1.46298230282768    1.34886117693370 
  -1.46471717432035    1.34697190350418 
  -1.46645393091767    1.34508438479850 
  -1.46818387681623    1.34319068832969 
  -1.46991576986035    1.34129868999948 
  -1.47164994899984    1.33939050312106 
  -1.47338600796449    1.33748404744255 
  -1.47511519446989    1.33557140762818 
  -1.47684632224888    1.33366044269800 
  -1.47858052322564    1.33173223456747 
  -1.48031659612236    1.32980573191858 
  -1.48204571591754    1.32787305379916 
  -1.48377676851018    1.32594202518915 
  -1.48551161505254    1.32399274544568 
  -1.48724832310322    1.32204514344975 
  -1.48897800970347    1.32009135536167 
  -1.49070961805618    1.31813918938095 
  -1.49244579666214    1.31616767449028 
  -1.49418382352926    1.31419780737031 
  -1.49591474115002    1.31222175928705 
  -1.49764756666843    1.31024730373956 
  -1.49938563950887    1.30825248591593 
  -1.50112554473879    1.30625928390646 
  -1.50285826535585    1.30425988615065 
  -1.50459287732939    1.30226204936317 
  -1.50633342491077    1.30024279645828 
  -1.50807578617256    1.29822512531579 
  -1.50981086767973    1.29620126030925 
  -1.51154782119808    1.29417892267750 
  -1.51329126452137    1.29213424342700 
  -1.51503650030743    1.29009111015319 
  -1.51677437397734    1.28804176457289 
  -1.51851409774661    1.28599391101536 
  -1.52026083313530    1.28392280303366 
  -1.52200933718561    1.28185320351270 
  -1.52375037693866    1.27977739104442 
  -1.52549324234003    1.27770303357824 
  -1.52724347613778    1.27560468105494 
  -1.52899545267308    1.27350779820571 
  -1.53073987611294    1.27140468124338 
  -1.53248609857578    1.26930298095578 
  -1.53423997680231    1.26717660795645 
  -1.53599556978974    1.26505166469035 
  -1.53774350132034    1.26292048529824 
  -1.53949320325415    1.26079068315063 
  -1.54125066155805    1.25863573997827 
  -1.54300980518378    1.25648218598733 
  -1.54476119323728    1.25432237331181 
  -1.54651432156902    1.25216389778987 
  -1.54827521178201    1.24997991696661 
  -1.55003775662132    1.24779728437001 
  -1.55179243274723    1.24560839121586 
  -1.55354881784382    1.24342079476072 
  -1.55531277488539    1.24120756292325 
  -1.55707835530090    1.23899563855297 
  -1.55883596920592    1.23677743130020 
  -1.56059526018406    1.23456048042233 
  -1.56236182666021    1.23231789499331 
  -1.56412998501519    1.23007657673250 
  -1.56589006079780    1.22782897560599 
  -1.56765178160348    1.22558259101741 
  -1.56942029213771    1.22331081552266 
  -1.57119036358466    1.22104026797103 
  -1.57295225301444    1.21876341723571 
  -1.57471575592260    1.21648774419506 
  -1.57648545992264    1.21418706453189 
  -1.57825669477714    1.21188757493979 
  -1.58001963079705    1.20958178589163 
  -1.58178414976495    1.20727713706220 
  -1.58355411248051    1.20494809927707 
  -1.58532557769284    1.20262021562649 
  -1.58708864522789    1.20028601594744 
  -1.58885326686580    1.19795292085191 
  -1.59062248952539    1.19559618688786 
  -1.59239318841359    1.19324057330398 
  -1.59415537431476    1.19087865283373 
  -1.59591908768454    1.18851780349709 
  -1.59768642363387    1.18613427156799 
  -1.59945521238761    1.18375182895237 
  -1.60121539215082    1.18136306813765 
  -1.60297707558350    1.17897534758658 
  -1.60474134629497    1.17656600821006 
  -1.60650704957067    1.17415772993931 
  -1.60826403217428    1.17174314942786 
  -1.61002249796657    1.16932958116304 
  -1.61178242197777    1.16689562120651 
  -1.61354376215362    1.16446269739641 
  -1.61529629047075    1.16202346641086 
  -1.61705028533130    1.15958522278487 
  -1.61880458819187    1.15712788340792 
  -1.62056029489416    1.15467155852920 
  -1.62230708342032    1.15220895019670 
  -1.62405532606614    1.14974730763528 
  -1.62580267948094    1.14726797382798 
  -1.62755142899827    1.14478963642870 
  -1.62929117545651    1.14230501761440 
  -1.63103236819023    1.13982134641452 
  -1.63277149177681    1.13732140917234 
  -1.63451200839963    1.13482245374200 
  -1.63624342215236    1.13231724877476 
  -1.63797627916189    1.12981297674329 
  -1.63970588716871    1.12729391047286 
  -1.64143689014018    1.12477581500655 
  -1.64315871247605    1.12225147902494 
  -1.64488198003842    1.11972806475835 
  -1.64660087280407    1.11719129658777 
  -1.64832116737613    1.11465549161101 
  -1.65003218841220    1.11211348596325 
  -1.65174466171545    1.10957239419108 
  -1.65345167752849    1.10701937198299 
  -1.65516010702563    1.10446730870610 
  -1.65685919237509    1.10190906019538 
  -1.65855974205694    1.09935172093688 
  -1.66025383640145    1.09678379307544 
  -1.66194936109204    1.09421682292938 
  -1.66363545525577    1.09164371463040 
  -1.66532303076165    1.08907151399426 
  -1.66700323127308    1.08648999089198 
  -1.66868488351108    1.08390942716728 
  -1.67035704101568    1.08132274608042 
  -1.67203070157171    1.07873697381572 
  -1.67369617350992    1.07614302174743 
  -1.67536312287713    1.07355003321886 
  -1.67702049651570    1.07095098048780 
  -1.67867939939793    1.06835284023144 
  -1.68032940221770    1.06574753907487 
  -1.68198091227176    1.06314320787031 
  -1.68362278735631    1.06053283719299 
  -1.68526622195124    1.05792338476872 
  -1.68690015997634    1.05530763935602 
  -1.68853563865047    1.05269287214541 
  -1.69016140500288    1.05007212327597 
  -1.69178876490244    1.04745230027735 
  -1.69340614477684    1.04482689654775 
  -1.69502510200705    1.04220248082278 
  -1.69663429069551    1.03957211052168 
  -1.69824511022115    1.03694267514402 
  -1.69984557649040    1.03430821190068 
  -1.70144765958821    1.03167474761722 
  -1.70303989831469    1.02903538972324 
  -1.70463380809455    1.02639697696891 
  -1.70621710173724    1.02375392151688 
  -1.70780205409832    1.02111187685778 
  -1.70937710668998    1.01846396646081 
  -1.71095387291912    1.01581701218694 
  -1.71251985247227    1.01316565419261 
  -1.71408753456324    1.01051531935866 
  -1.71564524034895    1.00785918151055 
  -1.71720470444651    1.00520401132311 
  -1.71875330688998    1.00254451731100 
  -1.72030365730754    0.99988605913576 
  -1.72184397466784    0.99722182524638 
  -1.72338609657275    0.99455857075966 
  -1.72491734567938    0.99189095998898 
  -1.72645038943038    0.98922439778721 
  -1.72797332081722    0.98655212322645 
  -1.72949810437868    0.98388083989246 
  -1.73101207628534    0.98120503494058 
  -1.73252789052025    0.97853029119548 
  -1.73403353238698    0.97584986078998 
  -1.73554107500634    0.97317043323974 
  -1.73703789641912    0.97048625570782 
  -1.73853660862802    0.96780315178039 
  -1.74002506471354    0.96511442442209 
  -1.74151547108249    0.96242671133742 
  -1.74299529265048    0.95973392358396 
  -1.74447705417130    0.95704222152644 
  -1.74594849487363    0.95434491950645 
  -1.74742193600900    0.95164864277023 
  -1.74888492356386    0.94894695938879 
  -1.75034990086085    0.94624637344852 
  -1.75180446797190    0.94354025029235 
  -1.75326108647619    0.94083516311307 
  -1.75470740551712    0.93812427734252 
  -1.75615576475303    0.93541450041814 
  -1.75759364350163    0.93269920727453 
  -1.75903362519597    0.92998496035384 
  -1.76046342820434    0.92726456632050 
  -1.76189532262733    0.92454529224342 
  -1.76331664092639    0.92182056420471 
  -1.76474011468131    0.91909689236423 
  -1.76615353942389    0.91636668941439 
  -1.76756910769068    0.91363761728528 
  -1.76897402345935    0.91090310977580 
  -1.77038114801426    0.90816966807866 
  -1.77177830304155    0.90542938926493 
  -1.77317765480839    0.90269025198615 
  -1.77456625187396    0.89994574132384 
  -1.77595711236879    0.89720230595347 
  -1.77733809048888    0.89445169481998 
  -1.77872131982183    0.89170223583812 
  -1.78009371177854    0.88894741984592 
  -1.78146842299955    0.88619368840078 
  -1.78283328551302    0.88343253121235 
  -1.78420045522862    0.88067253679831 
  -1.78555667859422    0.87790724741241 
  -1.78691527880039    0.87514305184023 
  -1.78826408370037    0.87237112402032 
  -1.78961525341018    0.86960036961847 
  -1.79095538749904    0.86682433459795 
  -1.79229795756194    0.86404940253967 
  -1.79363074128093    0.86126650529092 
  -1.79496594925921    0.85848479219838 
  -1.79629000543140    0.85569786077857 
  -1.79761655879774    0.85291204155949 
  -1.79893337692120    0.85011791859674 
  -1.80025268057236    0.84732499056759 
  -1.80156073585368    0.84452685656144 
  -1.80287135131176    0.84172984388393 
  -1.80417225509881    0.83892422662479 
  -1.80547570762699    0.83611981513474 
  -1.80676778739489    0.83331026020283 
  -1.80806249253213    0.83050183577311 
  -1.80934757865125    0.82768433439038 
  -1.81063527847071    0.82486804953007 
  -1.81191150029364    0.82204663132821 
  -1.81319041437185    0.81922635256232 
  -1.81445979262012    0.81639651696079 
  -1.81573185127329    0.81356790851303 
  -1.81699229756531    0.81073422921422 
  -1.81825550502907    0.80790169814602 
  -1.81950935312837    0.80505888985273 
  -1.82076594969664    0.80221731900456 
  -1.82201081778003    0.79937068463599 
  -1.82325851726199    0.79652520679072 
  -1.82449703627310    0.79366868469370 
  -1.82573837306686    0.79081340991274 
  -1.82696783442931    0.78795313351898 
  -1.82820019897292    0.78509402150209 
  -1.82942366963699    0.78222280206660 
  -1.83065002811318    0.77935283913059 
  -1.83186438112122    0.77647787843306 
  -1.83308170976320    0.77360408911459 
  -1.83429043310181    0.77071706580670 
  -1.83550211484489    0.76783130740995 
  -1.83670162826794    0.76494061190222 
  -1.83790419066986    0.76205109398492 
  -1.83909854360623    0.75914689244211 
  -1.84029592550582    0.75624396317824 
  -1.84148099150831    0.75333609643342 
  -1.84266917976108    0.75042941228026 
  -1.84384954011935    0.74750655032520 
  -1.84503299987822    0.74458496693298 
  -1.84620396123684    0.74165850481905 
  -1.84737811835305    0.73873322919183 
  -1.84854491924902    0.73578997100708 
  -1.84971488932340    0.73284799635835 
  -1.85087219201200    0.72990113782234 
  -1.85203276327671    0.72695546818352 
  -1.85318640382177    0.72399002812470 
  -1.85434328277661    0.72102587531783 
  -1.85548728843640    0.71805689510042 
  -1.85663463533791    0.71508910489937 
  -1.85777553514160    0.71209950094717 
  -1.85891974169974    0.70911118657134 
  -1.86005088090586    0.70611803461862 
  -1.86118543312295    0.70312607221671 
  -1.86231393203181    0.70011037210258 
  -1.86344580561223    0.69709596268574 
  -1.86456437921842    0.69407676992835 
  -1.86568643761958    0.69105876499143 
  -1.86680285318910    0.68801493505384 
  -1.86792271091734    0.68497239572408 
  -1.86902904653619    0.68192505821309 
  -1.87013893832711    0.67887890535033 
  -1.87124345945343    0.67580509271743 
  -1.87235149073579    0.67273256973970 
  -1.87344573813009    0.66965530119269 
  -1.87454361409191    0.66657921314717 
  -1.87563636511637    0.66347358255980 
  -1.87673269526088    0.66036923994763 
  -1.87781498931981    0.65726013319767 
  -1.87890098538209    0.65415220177898 
  -1.87998191917012    0.65101324368551 
  -1.88106650353545    0.64787557166795 
  -1.88213675958228    0.64473318774785 
  -1.88321079415766    0.64159197357808 
  -1.88427976636826    0.63841831933413 
  -1.88535246410513    0.63524594931690 
  -1.88641055048950    0.63206884665539 
  -1.88747249556677    0.62889290781942 
  -1.88852916245446    0.62568365122437 
  -1.88958963547907    0.62247567770030 
  -1.89063517436700    0.61926302522010 
  -1.89168465848536    0.61605153102557 
  -1.89272856379190    0.61280601200910 
  -1.89377636307590    0.60956177596780 
  -1.89480891469861    0.60631284009192 
  -1.89584550556923    0.60306505749015 
  -1.89687598717828    0.59978318401217 
  -1.89791046064051    0.59650259519909 
  -1.89892933393956    0.59321736393695 
  -1.89995235140008    0.58993328225322 
  -1.90096864151555    0.58661527404466 
  -1.90198903349339    0.58329855437790 
  -1.90299348229375    0.57997717352777 
  -1.90400219269186    0.57665694003083 
  -1.90500333579168    0.57330363845060 
  -1.90600870625544    0.56995163220714 
  -1.90699775239829    0.56659502824815 
  -1.90799119412092    0.56323957165180 
  -1.90897615894891    0.55985213775109 
  -1.90996549465432    0.55646600925621 
  -1.91093813426491    0.55307526865753 
  -1.91191532202533    0.54968567774623 
  -1.91288293150055    0.54626587880917 
  -1.91385507714023    0.54284739926561 
  -1.91481011703830    0.53942437934743 
  -1.91576988073250    0.53600251439857 
  -1.91671893216800    0.53255237396165 
  -1.91767270960643    0.52910357104668 
  -1.91860897977964    0.52565021947762 
  -1.91955017477481    0.52219803102878 
  -1.92047938088196    0.51872008157328 
  -1.92141353134945    0.51524349237323 
  -1.92232973387802    0.51176243612297 
  -1.92325109240395    0.50828255442857 
  -1.92415920429182    0.50477944074458 
  -1.92507251027217    0.50127771466154 
  -1.92596743231703    0.49777152035029 
  -1.92686777408240    0.49426651496672 
  -1.92775353147184    0.49074120222815 
  -1.92864476803621    0.48721730924952 
  -1.92951714147441    0.48368904026649 
  -1.93039523577907    0.48016197761202 
  -1.93125748573316    0.47661731404870 
  -1.93212553809160    0.47307410694678 
  -1.93297424577647    0.46952652975678 
  -1.93382901527617    0.46598017863880 
  -1.93466666919196    0.46241904699790 
  -1.93551049074264    0.45885941293859 
  -1.93633443449951    0.45529551133642 
  -1.93716482570595    0.45173285758018 
  -1.93797696507610    0.44815771011909 
  -1.93879568204529    0.44458410519117 
  -1.93959397334080    0.44100624465815 
  -1.94039914480244    0.43742965469060 
  -1.94118498215069    0.43384259497560 
  -1.94197785556589    0.43025712608424 
  -1.94274968911313    0.42666751311631 
  -1.94352888760939    0.42307919359091 
  -1.94428784819274    0.41948151028571 
  -1.94505435474035    0.41588546850915 
  -1.94579917231650    0.41228529862078 
  -1.94655189442588    0.40868644367166 
  -1.94728357735101    0.40507861195151 
  -1.94802337160635    0.40147247397723 
  -1.94874073756209    0.39786232625207 
  -1.94946660796654    0.39425351223598 
  -1.95017082867271    0.39063477972427 
  -1.95088378539011    0.38701779339865 
  -1.95157350821600    0.38339681480192 
  -1.95227239965610    0.37977718387973 
  -1.95294914550090    0.37614549061041 
  -1.95363531657842    0.37251559479639 
  -1.95429732054107    0.36888182946744 
  -1.95496922868884    0.36524941891268 
  -1.95561864134512    0.36160113418815 
  -1.95627823931455    0.35795469526209 
  -1.95691262243642    0.35430440358136 
  -1.95755772358994    0.35065546406816 
  -1.95818004237578    0.34698523140428 
  -1.95881338570424    0.34331688782804 
  -1.95942028023200    0.33964481698418 
  -1.96003879587975    0.33597408281186 
  -1.96063425635811    0.33227484608880 
  -1.96124167142857    0.32857753408525 
  -1.96182121317737    0.32487651047543 
  -1.96241338150416    0.32117679088486 
  -1.96298214800069    0.31743950402589 
  -1.96356390452439    0.31370416619812 
  -1.96411608102035    0.30996524624920 
  -1.96468201051232    0.30622757503158 
  -1.96522397744215    0.30244156997454 
  -1.96578009659761    0.29865752210099 
  -1.96630460936652    0.29486991155395 
  -1.96684414710212    0.29108346413522 
  -1.96735888539485    0.28723562244250 
  -1.96788908931694    0.28338972202438 
  -1.96838520401737    0.27954040093839 
  -1.96889779215762    0.27569211588094 
  -1.96938424810101    0.27176720209936 
  -1.96988766843687    0.26784417775182 
  -1.97035394549142    0.26391777470151 
  -1.97083836157653    0.25999222225136 
  -1.97129481157409    0.25597032540793 
  -1.97176994094304    0.25195020912993 
  -1.97220404274806    0.24792689349631 
  -1.97265820740785    0.24390415817208 
  -1.97308168548226    0.23975999323716 
  -1.97352580675738    0.23561740790536 
  -1.97392384917404    0.23147175180807 
  -1.97434417885386    0.22732627849347 
  -1.97473000784342    0.22302308821662 
  -1.97513867985223    0.21872111942338 
  -1.97549440046327    0.21441636680137 
  -1.97587492616864    0.21011120213536 
  -1.97621479430498    0.20559791625207 
  -1.97657983557535    0.20108521743236 
  -1.97688208274788    0.19657024889028 
  -1.97721181893140    0.19205395878389 
  -1.97749054385578    0.18725112434097 
  -1.97779639922189    0.18244772632728 
  -1.97802424363681    0.17764274095109 
  -1.97828176488581    0.17283501659781 
  -1.97846813168277    0.16761403433992 
  -1.97868133055422    0.16239032276934 
  -1.97879002687790    0.15716828221290 
  -1.97892745552213    0.15194134009147 
  -1.97894715821930    0.14605331458909 
  -1.97898274525075    0.14015839602579 
  -1.97885775953021    0.13426862166836 
  -1.97874428283367    0.12837168155104 
  -1.97836464687751    0.12129663126558 
  -1.97793165604054    0.11420938961849 
  -1.97717079640666    0.10717558712676 
  -1.97630228056871    0.10014803927119 
  -1.97457725179226    0.09143160664741 
  -1.97236533019867    0.08277793459506 
  -1.96902607937152    0.07435233019482 
  -1.96477266153454    0.06633593349147 
  -1.95891410926896    0.05910289990416 
  -1.95204409873351    0.05279509192034 
  -1.94425031478488    0.04789098907209 
  -1.93607348335200    0.04379494172305 
  -1.92905745044140    0.04118286975495 
  -1.92195252914197    0.03882097220417 
  -1.91476255430908    0.03694328912915 
  -1.90755285276500    0.03519867783845 
  -1.90147843687754    0.03401173300659 
  -1.89539602432420    0.03284144990108 
  -1.88930077181526    0.03187596123105 
  -1.88320785673861    0.03091206304735 
  -1.87775270501251    0.03019514393691 
  -1.87229697850995    0.02945651063642 
  -1.86682970343061    0.02883716504044 
  -1.86136548018808    0.02819510418016 
  -1.85626114632177    0.02769124377673 
  -1.85115719687727    0.02715936557189 
  -1.84604940982351    0.02671065996630 
  -1.84094393060331    0.02623517141567 
  -1.83606367802216    0.02585118147871 
  -1.83118386136564    0.02543950810844 
  -1.82630054463435    0.02509075789715 
  -1.82141889726720    0.02471588773066 
  -1.81667328008078    0.02440691578746 
  -1.81192800545131    0.02407227942935 
  -1.80718119678366    0.02378807078366 
  -1.80243560268641    0.02347962779242 
  -1.79777903823886    0.02322237751303 
  -1.79312271968578    0.02294169415786 
  -1.78846499790794    0.02270279919467 
  -1.78380817551858    0.02244171012051 
  -1.77919962791404    0.02222164646032 
  -1.77459124982121    0.02198027980929 
  -1.76998216307365    0.02177449358043 
  -1.76537375230891    0.02154845418757 
  -1.76079188650735    0.02135671779564 
  -1.75621013357365    0.02114556957106 
  -1.75162773638200    0.02096526823018 
  -1.74704585445451    0.02076644789608 
  -1.74246841407187    0.02059672809876 
  -1.73789104587473    0.02040926831500 
  -1.73331332664324    0.02024896908945 
  -1.72873600410466    0.02007169147181 
  -1.72415183988087    0.01991977863204 
  -1.71956771851984    0.01975158247962 
  -1.71498328368564    0.01960757169029 
  -1.71039915672030    0.01944793332898 
  -1.70579551805577    0.01931058510110 
  -1.70119190142246    0.01915823392016 
  -1.69658810849768    0.01902763324278 
  -1.69198455560860    0.01888259811159 
  -1.68735584279571    0.01875751981105 
  -1.68272713703145    0.01861856093219 
  -1.67809827963486    0.01849931261458 
  -1.67346960980702    0.01836668104208 
  -1.66880902972093    0.01825201723987 
  -1.66414844607406    0.01812446593430 
  -1.65948777873249    0.01801489843729 
  -1.65482725779476    0.01789288159340 
  -1.65013304990808    0.01778726130409 
  -1.64543883085898    0.01766963286398 
  -1.64074454576456    0.01756850256298 
  -1.63605037443164    0.01745575318931 
  -1.63132010195823    0.01735803099492 
  -1.62658981299333    0.01724908557205 
  -1.62185949234512    0.01715534960168 
  -1.61712925929221    0.01705073816273 
  -1.61236417478065    0.01696003653183 
  -1.60759907001631    0.01685881372658 
  -1.60283394705176    0.01677166936217 
  -1.59806889051302    0.01667431675753 
  -1.59326993143031    0.01658988391796 
  -1.58847094953083    0.01649556207450 
  -1.58367196647159    0.01641431943055 
  -1.57887303256259    0.01632347101425 
  -1.57404385247331    0.01624471108139 
  -1.56921464783125    0.01615663284843 
  -1.56438545285723    0.01608074335630 
  -1.55955629281565    0.01599579338848 
  -1.55470042490071    0.01592218496904 
  -1.54984453133485    0.01583977639636 
  -1.54498865513651    0.01576875866227 
  -1.54013280208236    0.01568917665488 
  -1.53525574154622    0.01562029255047 
  -1.53037865470219    0.01554308004189 
  -1.52550159426830    0.01547653881383 
  -1.52062454712399    0.01540188603188 
  -1.51573174583796    0.01533734560029 
  -1.51083891792869    0.01526490835978 
  -1.50594611893318    0.01520249048268 
  -1.50105332493161    0.01513237600979 
  -1.49615159442769    0.01507185738982 
  -1.49124983722058    0.01500383795724 
  -1.48634811672378    0.01494524440911 
  -1.48144639417834    0.01487933564791 
  -1.47654250560423    0.01482254768529 
  -1.47163859042940    0.01475862376759 
  -1.46673471152220    0.01470358332179 
  -1.46183082454450    0.01464157959437 
  -1.45693241779744    0.01458826894068 
  -1.45203398467680    0.01452815945789 
  -1.44713559473064    0.01447643590145 
  -1.44223719151782    0.01441807469807 
  -1.43735182410475    0.01436800940978 
  -1.43246643064129    0.01431145792663 
  -1.42758107822695    0.01426283442399 
  -1.42269570802633    0.01420787563142 
  -1.41783139907431    0.01416084880055 
  -1.41296706445999    0.01410762649488 
  -1.40810277716055    0.01406190950219 
  -1.40323846810404    0.01401013870061 
  -1.39840308628782    0.01396595917746 
  -1.39356767924680    0.01391585537390 
  -1.38873231644092    0.01387286560993 
  -1.38389692835717    0.01382408488325 
  -1.37909846125052    0.01378257856604 
  -1.37429996938993    0.01373540160840 
  -1.36950152756982    0.01369497570840 
  -1.36470305731541    0.01364900490411 
  -1.35994926071282    0.01361000989248 
  -1.35519543985220    0.01356558211050 
  -1.35044166542504    0.01352756775272 
  -1.34568785970397    0.01348423944600 
  -1.34098631664960    0.01344760574793 
  -1.33628474985084    0.01340576290344 
  -1.33158323496560    0.01337001891298 
  -1.32688168616538    0.01332917826070 
  -1.32223966259093    0.01329476574999 
  -1.31759761579935    0.01325535482021 
  -1.31295561703883    0.01322174895513 
  -1.30831358193325    0.01318325132824 
  -1.30373792162407    0.01315092837790 
  -1.29916223863660    0.01311380602932 
  -1.29458660893768    0.01308221401680 
  -1.29001094061452    0.01304592388091 
  -1.28550808823920    0.01301556712633 
  -1.28100521373445    0.01298059932004 
  -1.27650238850719    0.01295090437538 
  -1.27199952249311    0.01291669466896 
  -1.26757528816219    0.01288818691029 
  -1.26315103226210    0.01285524671101 
  -1.25872683075236    0.01282733783425 
  -1.25430258638253    0.01279508817182 
  -1.24996230892499    0.01276831932334 
  -1.24562201047004    0.01273728770758 
  -1.24128176234757    0.01271106035526 
  -1.23694146935582    0.01268065757218 
  -1.23268967534672    0.01265552206524 
  -1.22843786092703    0.01262628527449 
  -1.22418610186565    0.01260163914085 
  -1.21993429597217    0.01257297502254 
  -1.21577498488822    0.01254937355443 
  -1.21161565399700    0.01252182471818 
  -1.20745637439945    0.01249866519461 
  -1.20329704603482    0.01247163782206 
  -1.19923326260133    0.01244947441751 
  -1.19516945998537    0.01242351059395 
  -1.19110571364100    0.01240174618969 
  -1.18704191661254    0.01237625733587 
  -1.18307614612944    0.01235544165413 
  -1.17911035711249    0.01233096602505 
  -1.17514462030780    0.01231051038450 
  -1.17117883090689    0.01228646742965 
  -1.16731249975742    0.01226691159467 
  -1.16344615075257    0.01224383029389 
  -1.15957985891093    0.01222459936618 
  -1.15571351256324    0.01220191246155 
  -1.15194748703061    0.01218353377769 
  -1.14818144435366    0.01216175850657 
  -1.14441545477798    0.01214367297730 
  -1.14064940878047    0.01212225738536 
  -1.13698343596955    0.01210497501519 
  -1.13331744676440    0.01208441973131 
  -1.12965151558683    0.01206740202047 
  -1.12598552607027    0.01204717511935 
  -1.12241883302992    0.01203091311579 
  -1.11885212438728    0.01201149697518 
  -1.11528546968553    0.01199547399409 
  -1.11171875472281    0.01197635795221 
  -1.10824944020215    0.01196104184215 
  -1.10478011091893    0.01194268580204 
  -1.10131084046104    0.01192758583909 
  -1.09784150782729    0.01190950451570 
  -1.09446724016662    0.01189506458888 
  -1.09109295863306    0.01187769461583 
  -1.08771873178175    0.01186345036063 
  -1.08434444084781    0.01184633225560 
  -1.08106180909597    0.01183270009633 
  -1.07777916441537    0.01181624372234 
  -1.07449657922380    0.01180278908282 
  -1.07121392807009    0.01178656417420 
  -1.06801923627737    0.01177367616065 
  -1.06482453255500    0.01175806590960 
  -1.06162988408662    0.01174533925784 
  -1.05843516780832    0.01172994218029 
  -1.05532375115631    0.01171773599047 
  -1.05221232363067    0.01170290591209 
  -1.04910095603757    0.01169084686042 
  -1.04598951884371    0.01167621370563 
  -1.04295662809464    0.01166463197758 
  -1.03992372758317    0.01165052124169 
  -1.03689088264516    0.01163907406112 
  -1.03385796637839    0.01162514573508 
  -1.03089805023641    0.01161413255536 
  -1.02793812549682    0.01160068197066 
  -1.02497826082316    0.01158979233545 
  -1.02201832318419    0.01157651132984 
  -1.01912598994026    0.01156601599072 
  -1.01623364931261    0.01155317170218 
  -1.01334136424805    0.01154279021729 
  -1.01044900467695    0.01153010408136 
  -1.00761826647189    0.01152007754207 
  -1.00478752214076    0.01150778752393 
  -1.00195683762547    0.01149786642902 
  -0.99912607718604    0.01148572450223 
  -0.99635136806742    0.01147612316277 
  -0.99357665411751    0.01146434093800 
  -0.99080199533748    0.01145483766393 
  -0.98802725933710    0.01144319458172 
  -0.98530263229803    0.01143397669575 
  -0.98257800175092    0.01142265778155 
  -0.97985343034895    0.01141353159321 
  -0.97712878057602    0.01140234395965 
  -0.97444895550536    0.01139347333816 
  -0.97176912827102    0.01138257890014 
  -0.96908935541792    0.01137379439523 
  -0.96640950317743    0.01136302423549 
  -0.96376900617641    0.01135446659326 
  -0.96112850836681    0.01134395982473 
  -0.95848806862243    0.01133548349772 
  -0.95584754862602    0.01132509485241 
  -0.95324176295821    0.01131682136738 
  -0.95063597784118    0.01130667100367 
  -0.94803024595463    0.01129847461279 
  -0.94542443308181    0.01128843686256 
  -0.94284867412827    0.01128042045762 
  -0.94027291707884    0.01127059709050 
  -0.93769721666359    0.01126265414455 
  -0.93512143466946    0.01125293852753 
  -0.93257198324630    0.01124515724344 
  -0.93002253507048    0.01123563665277 
  -0.92747313868310    0.01122792560400 
  -0.92492366023638    0.01121850836961 
  -0.92239677504233    0.01121094161387 
  -0.91986989441958    0.01120170104867 
  -0.91734306873841    0.01119420173439 
  -0.91481616063674    0.01118506061543 
  -0.91230908437962    0.01117769234703 
  -0.90980201399773    0.01116871367211 
  -0.90729499376156    0.01116141033097 
  -0.90478789082930    0.01115252752373 
  -0.90229781211318    0.01114534252855 
  -0.89980774054853    0.01113660853123 
  -0.89731772207019    0.01112948625922 
  -0.89482762071222    0.01112084490927 
  -0.89235265520923    0.01111383182831 
  -0.88987769810861    0.01110532921113 
  -0.88740278939959    0.01109837683198 
  -0.88492779768539    0.01108996387083 
  -0.88246591918985    0.01108311157426 
  -0.88000405031571    0.01107482735914 
  -0.87754223259800    0.01106803396682 
  -0.87508033181620    0.01105983668309 
  -0.87263033901864    0.01105313718872 
  -0.87018035703448    0.01104506160187 
  -0.86773042164927    0.01103841933081 
  -0.86528040317597    0.01103042810850 
  -0.86284084230495    0.01102387311949 
  -0.86040129340623    0.01101599615768 
  -0.85796179372499    0.01100949687674 
  -0.85552221097898    0.01100170191657 
  -0.85309234129091    0.01099528567135 
  -0.85066248470733    0.01098759991978 
  -0.84823267294129    0.01098123794250 
  -0.84580277815279    0.01097363194150 
  -0.84338150574583    0.01096734795724 
  -0.84096024754264    0.01095984535977 
  -0.83853903664967    0.01095361433241 
  -0.83611774281152    0.01094618939759 
  -0.83370459507188    0.01094003327354 
  -0.83129146260966    0.01093270790525 
  -0.82887837322320    0.01092660347802 
  -0.82646520097853    0.01091935376815 
  -0.82405928448047    0.01091332014821 
  -0.82165338430126    0.01090616520294 
  -0.81924752957761    0.01090018212614 
  -0.81684159211100    0.01089310097185 
  -0.81444258019433    0.01088718630046 
  -0.81204358561368    0.01088019681700 
  -0.80964463241982    0.01087433157200 
  -0.80724559660308    0.01086741407827 
  -0.80485271642338    0.01086161377060 
  -0.80245985456545    0.01085478382625 
  -0.80006703636975    0.01084903191915 
  -0.79767413569564    0.01084227228138 
  -0.79528716659776    0.01083658341338 
  -0.79290021678469    0.01082990878554 
  -0.79051330672780    0.01082426731934 
  -0.78812631433837    0.01081766136817 
  -0.78574460243742    0.01081208002756 
  -0.78336291075420    0.01080555556667 
  -0.78098126100566    0.01080002070672 
  -0.77859952909106    0.01079356339457 
  -0.77622298927646    0.01078808727882 
  -0.77384647059189    0.01078170947916 
  -0.77146999009552    0.01077627894027 
  -0.76909342759648    0.01076996680232 
  -0.76672157984125    0.01076459271879 
  -0.76434975410058    0.01075835723959 
  -0.76197796863840    0.01075302789276 
  -0.75960610135170    0.01074685667375 
  -0.75723906704085    0.01074158302080 
  -0.75487205561180    0.01073548714156 
  -0.75250508087215    0.01073025739113 
  -0.75013802447606    0.01072422439773 
  -0.74777557719583    0.01071904878604 
  -0.74541315364051    0.01071308904788 
  -0.74305076878779    0.01070795655255 
  -0.74068830245277    0.01070205839370 
  -0.73833084984250    0.01069697999352 
  -0.73597342178783    0.01069115452235 
  -0.73361602900290    0.01068611844531 
  -0.73125855488984    0.01068035325900 
  -0.72890619737514    0.01067537052269 
  -0.72655386522782    0.01066967677098 
  -0.72420157029978    0.01066473559603 
  -0.72184919419254    0.01065910088405 
  -0.71950268594936    0.01065421375338 
  -0.71715620387924    0.01064865068488 
  -0.71480975575066    0.01064380433314 
  -0.71246322655975    0.01063829905597 
  -0.71012303755175    0.01063350677453 
  -0.70778287551025    0.01062807269541 
  -0.70544274931110    0.01062332042588 
  -0.70310254214832    0.01061794292133 
  -0.70076979502522    0.01061324610594 
  -0.69843707566357    0.01060794071507 
  -0.69610438901927    0.01060328311158 
  -0.69377162146486    0.01059803306125 
  -0.69144715439215    0.01059343160004 
  -0.68912271587128    0.01058825390517 
  -0.68679831193505    0.01058369085755 
  -0.68447382711081    0.01057856728564 
  -0.68215910658995    0.01057406228512 
  -0.67984441542113    0.01056901253018 
  -0.67752975586024    0.01056454510251 
  -0.67521501537540    0.01055954822487 
  -0.67291119907970    0.01055513999339 
  -0.67060741293992    0.01055021765958 
  -0.66830366025624    0.01054584615220 
  -0.66599982656894    0.01054097545536 
  -0.66370865462695    0.01053666534179 
  -0.66141751366308    0.01053187096754 
  -0.65912640331970    0.01052759668179 
  -0.65683521182356    0.01052285266971 
  -0.65455806997353    0.01051864113341 
  -0.65228095993551    0.01051397440143 
  -0.65000388235967    0.01050979778392 
  -0.64772672342796    0.01050518013870 
  -0.64546551708631    0.01050106849687 
  -0.64320434341708    0.01049652996384 
  -0.64094319950552    0.01049245228428 
  -0.63868197395646    0.01048796152697 
  -0.63643819255846    0.01048395011185 
  -0.63419444471217    0.01047953938191 
  -0.63195072846896    0.01047556096047 
  -0.62970693024531    0.01047119669422 
  -0.62748250951417    0.01046728652547 
  -0.62525812324779    0.01046300390595 
  -0.62303376599850    0.01045912572005 
  -0.62080932634135    0.01045488822066 
  -0.61860571491376    0.01045107924890 
  -0.61640213888866    0.01044692400933 
  -0.61419859373697    0.01044314600336 
  -0.61199496568508    0.01043903454419 
  -0.60981398156788    0.01043532726304 
  -0.60763303383013    0.01043129923126 
  -0.60545211448353    0.01042762186633 
  -0.60327111165782    0.01042363625253 
  -0.60111401235533    0.01042003002585 
  -0.59895695043755    0.01041612793003 
  -0.59679991878203    0.01041255057385 
  -0.59464280300442    0.01040868954654 
  -0.59251114232402    0.01040518417225 
  -0.59037952007601    0.01040140718933 
  -0.58824792569509    0.01039792962054 
  -0.58611624646499    0.01039419234628 
  -0.58401094949412    0.01039078646357 
  -0.58190569203236    0.01038713264047 
  -0.57980046432367    0.01038375351497 
  -0.57769515098073    0.01038013806569 
  -0.57561737721433    0.01037683067995 
  -0.57353964407610    0.01037329844367 
  -0.57146193836488    0.01037001676264 
  -0.56938414615816    0.01036652156926 
  -0.56733437083099    0.01036331053461 
  -0.56528463727718    0.01035989718797 
  -0.56323493304730    0.01035671083633 
  -0.56118514141459    0.01035333324004 
  -0.55916403030625    0.01035021675209 
  -0.55714296215487    0.01034691995215 
  -0.55512192105180    0.01034382713660 
  -0.55310079157625    0.01034056481296 
  -0.55110829030462    0.01033753996159 
  -0.54911583319252    0.01033435628488 
  -0.54712340502839    0.01033135413966 
  -0.54513088749435    0.01032820371652 
  -0.54316711217072    0.01032526795016 
  -0.54120338223938    0.01032219434312 
  -0.53923967901226    0.01031928034165 
  -0.53727588537533    0.01031623879725 
  -0.53534022135210    0.01031338854070 
  -0.53340460396116    0.01031042094923 
  -0.53146901516486    0.01030759157225 
  -0.52953333491525    0.01030465491486 
  -0.52762534557454    0.01030188700560 
  -0.52571740412401    0.01029902179802 
  -0.52380948903886    0.01029627391922 
  -0.52190148143953    0.01029343855965 
  -0.52002001740373    0.01029074892530 
  -0.51813860250762    0.01028798158096 
  -0.51625721584290    0.01028531119233 
  -0.51437573562810    0.01028257268025 
  -0.51251986133374    0.01027995774394 
  -0.51066403743089    0.01027728424571 
  -0.50880823953006    0.01027468781421 
  -0.50695234705399    0.01027204218217 
  -0.50512046051550    0.01026949759395 
  -0.50328862559405    0.01026691317025 
  -0.50145681849959    0.01026438641494 
  -0.49962491585975    0.01026182896593 
  -0.49781568950205    0.01025935097085 
  -0.49600651597245    0.01025685145141 
  -0.49419736802994    0.01025439066479 
  -0.49238812361029    0.01025191728145 
  -0.49059963346559    0.01024950149896 
  -0.48881119731598    0.01024708210441 
  -0.48702278852137    0.01024468297560 
  -0.48523428240025    0.01024228895340 
  -0.48346495645889    0.01023993169898 
  -0.48169568564985    0.01023758835067 
  -0.47992643994059    0.01023524724232 
  -0.47815709611682    0.01023292855493 
  -0.47640485071583    0.01023062566172 
  -0.47465266152566    0.01022835381321 
  -0.47290049913309    0.01022606662512 
  -0.47114823794068    0.01022381879762 
  -0.46941142440689    0.01022156688110 
  -0.46767466812159    0.01021936277166 
  -0.46593793636487    0.01021712616280 
  -0.46420110519865    0.01021494548274 
  -0.46247765067355    0.01021274079992 
  -0.46075425436677    0.01021060032319 
  -0.45903088420821    0.01020841061115 
  -0.45730741414297    0.01020629303733 
  -0.45559575629101    0.01020413268474 
  -0.45388415758152    0.01020205257613 
  -0.45217258274491    0.01019990689464 
  -0.45046090758356    0.01019784920415 
  -0.44875913759544    0.01019573001195 
  -0.44705742760390    0.01019370675201 
  -0.44535574302424    0.01019160198362 
  -0.44365395781259    0.01018960071365 
  -0.44196073383003    0.01018752037013 
  -0.44026757065421    0.01018555129899 
  -0.43857443062051    0.01018348516124 
  -0.43688118971934    0.01018153768535 
  -0.43519488130521    0.01017949366633 
  -0.43350863444219    0.01017757592211 
  -0.43182241218271    0.01017554593389 
  -0.43013608891933    0.01017364943722 
  -0.42845566240147    0.01017164005454 
  -0.42677529814244    0.01016977161232 
  -0.42509495623667    0.01016777610611 
  -0.42341451324693    0.01016592858829 
  -0.42173867913612    0.01016395195785 
  -0.42006290793513    0.01016213060653 
  -0.41838716047821    0.01016016773182 
  -0.41671131193797    0.01015836701904 
  -0.41503937886721    0.01015642203529 
  -0.41336750933114    0.01015464634306 
  -0.41169566132193    0.01015271500668 
  -0.41002371226682    0.01015095968311 
  -0.40835474100364    0.01014904503135 
  -0.40668583385468    0.01014731336653 
  -0.40501694956189    0.01014541227867 
  -0.40334796432061    0.01014370074093 
  -0.40168159039665    0.01014181580344 
  -0.40001528115180    0.01014012723203 
  -0.39834899259019    0.01013825578013 
  -0.39668260319452    0.01013658710275 
  -0.39501820265192    0.01013473102156 
  -0.39335386731939    0.01013308437838 
  -0.39168955394720    0.01013124172205 
  -0.39002513989601    0.01012961476057 
  -0.38836262324199    0.01012778728270 
  -0.38670017232465    0.01012618200837 
  -0.38503774124685    0.01012436789414 
  -0.38337520964517    0.01012278209182 
  -0.38171420491732    0.01012098268804 
  -0.38005326642860    0.01011941795577 
  -0.37839234901268    0.01011763186640 
  -0.37673133125297    0.01011608641136 
  -0.37507195317098    0.01011431506789 
  -0.37341264183436    0.01011279056739 
  -0.37175334950595    0.01011103248466 
  -0.37009395700136    0.01010952706511 
  -0.36843601231206    0.01010778346171 
  -0.36677813485740    0.01010629858495 
  -0.36512027760710    0.01010456819677 
  -0.36346232036205    0.01010310221553 
  -0.36180605600929    0.01010138646973 
  -0.36014985938982    0.01009994104763 
  -0.35849368096741    0.01009823846483 
  -0.35683740271129    0.01009681174881 
  -0.35518273699517    0.01009512365415 
  -0.35352813949882    0.01009371720214 
  -0.35187356136353    0.01009204222399 
  -0.35021888356250    0.01009065429692 
  -0.34856613614483    0.01008899402356 
  -0.34691345744619    0.01008762643499 
  -0.34526079615735    0.01008597922387 
  -0.34360803534612    0.01008462997380 
  -0.34195718594311    0.01008299736511 
  -0.34030640574908    0.01008166821473 
  -0.33865564410023    0.01008004861845 
  -0.33700478307562    0.01007873762697 
  -0.33535618464183    0.01007713285846 
  -0.33370765592159    0.01007584205448 
  -0.33205914384867    0.01007425024052 
  -0.33041053252026    0.01007297741009 
  -0.32876419741111    0.01007140034073 
  -0.32711793251269    0.01007014748263 
  -0.32547168537085    0.01006858331365 
  -0.32382533909525    0.01006734824970 
  -0.32218163530121    0.01006579903959 
  -0.32053800223090    0.01006458402917 
  -0.31889438506942    0.01006304765730 
  -0.31725066886885    0.01006185025582 
  -0.31560963216818    0.01006032876749 
  -0.31396866669845    0.01005915121638 
  -0.31232771822289    0.01005764250734 
  -0.31068667080300    0.01005648238524 
  -0.30904868281180    0.01005498875985 
  -0.30741076657594    0.01005384855936 
  -0.30577286553309    0.01005236764643 
  -0.30413486561305    0.01005124468912 
  -0.30249998959903    0.01004977879290 
  -0.30086518586085    0.01004867556633 
  -0.29923039837901    0.01004722231836 
  -0.29759551208561    0.01004613615373 
  -0.29596415106060    0.01004469811253 
  -0.29433286285097    0.01004363174366 
  -0.29270158913976    0.01004220627855 
  -0.29107021665375    0.01004115678431 
  -0.28944247028933    0.01003974647084 
  -0.28781479727844    0.01003871659685 
  -0.28618713980934    0.01003731878924 
  -0.28455938359839    0.01003630560628 
  -0.28293568464600    0.01003492313349 
  -0.28131205960669    0.01003392963241 
  -0.27968844839127    0.01003255958711 
  -0.27806473843618    0.01003158258710 
  -0.27644522849887    0.01003022783282 
  -0.27482579303575    0.01002927035377 
  -0.27320637242208    0.01002792794978 
  -0.27158685306438    0.01002698678465 
  -0.26997199617210    0.01002565984511 
  -0.26835721433916    0.01002473825612 
  -0.26674244567453    0.01002342358132 
  -0.26512757822851    0.01002251811239 
  -0.26351755391099    0.01002121886197 
  -0.26190760524243    0.01002033281505 
  -0.26029767075217    0.01001904574432 
  -0.25868763743381    0.01001817562567 
  -0.25708293110303    0.01001690413270 
  -0.25547830103725    0.01001605347432 
  -0.25387368350201    0.01001479406761 
  -0.25226896705723    0.01001395913885 
  -0.25066977969395    0.01001271525900 
  -0.24907066921847    0.01001189962854 
  -0.24747157226997    0.01001066774172 
  -0.24587237631923    0.01000986764384 
  -0.24427919219732    0.01000865140104 
  -0.24268608561386    0.01000787060665 
  -0.24109299093939    0.01000666625561 
  -0.23949979713463    0.01000590079020 
  -0.23791281029467    0.01000471200279 
  -0.23632590165144    0.01000396565243 
  -0.23473900590185    0.01000278865586 
  -0.23315201088233    0.01000205743252 
  -0.23157167148041    0.01000089606234 
  -0.22999141096117    0.01000018390802 
  -0.22841116174351    0.00999903422065 
  -0.22683081308221    0.00999833698562 
  -0.22525727154216    0.00999720279632 
  -0.22368380957742    0.00999652439708 
  -0.22211035988826    0.00999540178365 
  -0.22053681057220    0.00999473809831 
  -0.21897044432082    0.00999363097553 
  -0.21740415836268    0.00999298601306 
  -0.21583788310993    0.00999189035359 
  -0.21427150801675    0.00999125989524 
  -0.21271238469649    0.00999017953645 
  -0.21115334239078    0.00998956750931 
  -0.20959431175449    0.00998849850371 
  -0.20803518105928    0.00998790077450 
  -0.20648356754795    0.00998684698279 
  -0.20493203579297    0.00998626749587 
  -0.20338051415494    0.00998522494364 
  -0.20182889221573    0.00998465954603 
  -0.20028473850023    0.00998363195054 
  -0.19874066728061    0.00998308443963 
  -0.19719660713200    0.00998206797414 
  -0.19565244644226    0.00998153434925 
  -0.19411587859253    0.00998053267450 
  -0.19257939399168    0.00998001667154 
  -0.19104291892319    0.00997902601612 
  -0.18950634305873    0.00997852369573 
  -0.18797716929984    0.00997754751128 
  -0.18644807953273    0.00997706239784 
  -0.18491900024155    0.00997609712836 
  -0.18338981991132    0.00997562550137 
  -0.18186800865525    0.00997467446800 
  -0.18034628213848    0.00997421971756 
  -0.17882456456943    0.00997327949610 
  -0.17730274571405    0.00997283803829 
  -0.17578795504165    0.00997191168507 
  -0.17427324983685    0.00997148664376 
  -0.17275855451188    0.00997057100777 
  -0.17124375767576    0.00997015907458 
  -0.16973579870456    0.00996925702255 
  -0.16822792592414    0.00996886112903 
  -0.16672006150307    0.00996796970322 
  -0.16521209535324    0.00996758673789 
  -0.16371048581286    0.00996670850247 
  -0.16220896315782    0.00996634109377 
  -0.16070744978171    0.00996547340375 
  -0.15920583449229    0.00996511875438 
  -0.15771024675052    0.00996426394670 
  -0.15621474657409    0.00996392445601 
  -0.15471925416207    0.00996308011852 
  -0.15322365967014    0.00996275322476 
  -0.15173349845899    0.00996192137710 
  -0.15024342545614    0.00996160916234 
  -0.14875336112363    0.00996078772119 
  -0.14726319458682    0.00996048795328 
  -0.14577802809407    0.00995967869808 
  -0.14429295043010    0.00995939321755 
  -0.14280787992725    0.00995859431218 
  -0.14132270712228    0.00995832113619 
  -0.13984186833678    0.00995753405218 
  -0.13836111895742    0.00995727471366 
  -0.13688037763061    0.00995649793497 
  -0.13539953395246    0.00995625077159 
  -0.13392253253934    0.00995548554051 
  -0.13244562108198    0.00995525185478 
  -0.13096871617340    0.00995449689218 
  -0.12949170889630    0.00995427526059 
  -0.12801785521896    0.00995353153185 
  -0.12654409200093    0.00995332298017 
  -0.12507033620821    0.00995258949524 
  -0.12359647808098    0.00995239288949 
  -0.12212527326422    0.00995167041503 
  -0.12065415938055    0.00995148658092 
  -0.11918305142489    0.00995077433323 
  -0.11771184120235    0.00995060234511 
  -0.11624262275713    0.00994990086081 
  -0.11477349567326    0.00994974131411 
  -0.11330437537920    0.00994905005096 
  -0.11183515293578    0.00994890226236 
  -0.11036746054337    0.00994822160172 
  -0.10889985991220    0.00994808600951 
  -0.10743226458134    0.00994741557138 
  -0.10596456725012    0.00994729165691 
  -0.10449780909054    0.00994663164792 
  -0.10303114305036    0.00994651967377 
  -0.10156448315822    0.00994586989881 
  -0.10009772145963    0.00994576953272 
  -0.09863151378077    0.00994513009178 
  -0.09716539855535    0.00994504148711 
  -0.09569928799778    0.00994441229751 
  -0.09423307585388    0.00994433523752 
  -0.09276692952388    0.00994371628065 
  -0.09130087594596    0.00994365079824 
  -0.08983482787068    0.00994304211851 
  -0.08836867846654    0.00994298812633 
  -0.08690231118381    0.00994238964517 
  -0.08543603693389    0.00994234711275 
  -0.08396976671691    0.00994175893885 
  -0.08250339544752    0.00994172784697 
  -0.08103643857308    0.00994114983365 
  -0.07956957498460    0.00994113008088 
  -0.07810271625233    0.00994056241154 
  -0.07663575677243    0.00994055405663 
  -0.07516803989424    0.00993999656389 
  -0.07370041654430    0.00993999948039 
  -0.07223279659210    0.00993945237108 
  -0.07076507620798    0.00993946664586 
  -0.06929635480748    0.00993892972499 
  -0.06782772715818    0.00993895520014 
  -0.06635910372005    0.00993842870686 
  -0.06489038018485    0.00993846550575 
  -0.06342059300166    0.00993794925304 
  -0.06195089978884    0.00993799722058 
  -0.06048120933991    0.00993749144083 
  -0.05901141913200    0.00993755069909 
  -0.05754043755241    0.00993705520611 
  -0.05606955015075    0.00993712559614 
  -0.05459866631828    0.00993664062445 
  -0.05312768307555    0.00993672227541 
  -0.05165554221545    0.00993624766400 
  -0.05018349574327    0.00993634043622 
  -0.04871145140354    0.00993587639431 
  -0.04723930799896    0.00993598039782 
  -0.04576597880060    0.00993552678181 
  -0.04429274419532    0.00993564188889 
  -0.04281951252126    0.00993519889204 
  -0.04134618213129    0.00993532520241 
  -0.03987177724252    0.00993489271302 
  -0.03839746715931    0.00993503012438 
  -0.03692315857989    0.00993460830264 
  -0.03544875162502    0.00993475688838 
  -0.03397332105563    0.00993434564630 
  -0.03249798550497    0.00993450532176 
  -0.03102265225192    0.00993410479608 
  -0.02954722096199    0.00993427561736 
  -0.02807093371410    0.00993388575028 
  -0.02659474170903    0.00993406765602 
  -0.02511855058146    0.00993368855220 
  -0.02364226174367    0.00993388157349 
  -0.02216522557245    0.00993351319726 
  -0.02068828487282    0.00993371728839 
  -0.01921134584117    0.00993335972160 
  -0.01773430942011    0.00993357489746 
  -0.01625672885567    0.00993322812706 
  -0.01477924400483    0.00993345435735 
  -0.01330175940695    0.00993311844029 
  -0.01182417772664    0.00993335572227 
  -0.01034619810504    0.00993303066071 
  -0.00886831444652    0.00993327897254 
  -0.00739043182943    0.00993296480694 
  -0.00591245242864    0.00993322413623 
  -0.00443429456194    0.00993292088037 
  -0.00295623292216    0.00993319120955 
  -0.00147817091140    0.00993289888981 
  -0.00000001240114    0.00993318019981 
   0.00147815929488    0.00993289883535 
   0.00295623449105    0.00993319110701 
   0.00443430927036    0.00993292071728 
   0.00591248027436    0.00993322393154 
   0.00739044653671    0.00993296453513 
   0.00886831601198    0.00993327866493 
   0.01034618648285    0.00993303027950 
   0.01182415291760    0.00993335531134 
   0.01330174778954    0.00993311795016 
   0.01477924557757    0.00993345384469 
   0.01625674357262    0.00993322752911 
   0.01773433728018    0.00993357428343 
   0.01921136055486    0.00993335901494 
   0.02068828643558    0.00993371657069 
   0.02216521393852    0.00993351238044 
   0.02364223691494    0.00993388075171 
   0.02511853895680    0.00993368762650 
   0.02659474328578    0.00993406673334 
   0.02807094844625    0.00993388471758 
   0.02954724884958    0.00993427459412 
   0.03102266697914    0.00993410365470 
   0.03249798706610    0.00993450419411 
   0.03397330940496    0.00993434439402 
   0.03544872676561    0.00993475565590 
   0.03692314694233    0.00993460694152 
   0.03839746873982    0.00993502879183 
   0.03987179199500    0.00993489124570 
   0.04134621005695    0.00993532377014 
   0.04281952726797    0.00993519731610 
   0.04429274575618    0.00993564035147 
   0.04576596712998    0.00993552509422 
   0.04723928310107    0.00993597875483 
   0.04871143974890    0.00993587459791 
   0.05018349732692    0.00993633869398 
   0.05165555699127    0.00993624576224 
   0.05312771104588    0.00993672043427 
   0.05459868108869    0.00993663861409 
   0.05606955171320    0.00993712364910 
   0.05754042586128    0.00993705308333 
   0.05901139419269    0.00993754864572 
   0.06048119766620    0.00993748920926 
   0.06195090137463    0.00993799506876 
   0.06342060780076    0.00993794691690 
   0.06489040820075    0.00993846325584 
   0.06635911851568    0.00993842626212 
   0.06782772872429    0.00993895284353 
   0.06929634309857    0.00993892716702 
   0.07076505123060    0.00993946418211 
   0.07223278490031    0.00993944970430 
   0.07370041813085    0.00993999691895 
   0.07516805471291    0.00993999379328 
   0.07663578482788    0.00994055139784 
   0.07810273107142    0.00994055953226 
   0.07956957655691    0.00994112731454 
   0.08103642685323    0.00994114684027 
   0.08250337044320    0.00994172497260 
   0.08396975501180    0.00994175583654 
   0.08543603851953    0.00994234414138 
   0.08690232601403    0.00994238643970 
   0.08836870654714    0.00994298505828 
   0.08983484270730    0.00994303880421 
   0.09130087752701    0.00994364762167 
   0.09276691780415    0.00994371285127 
   0.09423305084220    0.00994433195195 
   0.09569927628826    0.00994440875898 
   0.09716540013840    0.00994503810509 
   0.09863152861027    0.00994512645062 
   0.10009774954253    0.00994576605455 
   0.10156449800223    0.00994586614855 
   0.10303114464269    0.00994651608599 
   0.10449779738621    0.00994662778146 
   0.10596454225913    0.00994728795903 
   0.10743225288069    0.00994741159541 
   0.10889986149111    0.00994808221558 
   0.11036747535591    0.00994821752350 
   0.11183518099007    0.00994889837267 
   0.11330439021615    0.00994904586318 
   0.11477349727895    0.00994973731355 
   0.11624261108694    0.00994989655556 
   0.11771181626735    0.00995059823318 
   0.11918303975026    0.00995076991792 
   0.12065416095439    0.00995148237314 
   0.12212528804084    0.00995166589767 
   0.12359650606962    0.00995238858615 
   0.12507035102030    0.00995258486768 
   0.12654409362141    0.00995331856453 
   0.12801784360363    0.00995352678537 
   0.12949168405735    0.00995427073212 
   0.13096870454473    0.00995449203489 
   0.13244562265057    0.00995524723046 
   0.13392254725982    0.00995548058113 
   0.13539956183521    0.00995624605169 
   0.13688039239800    0.00995649286456 
   0.13836112059334    0.00995726987981 
   0.13984185679749    0.00995752886118 
   0.14132268242105    0.00995831618787 
   0.14280786836578    0.00995858900942 
   0.14429295199424    0.00995938817315 
   0.14577804273891    0.00995967329297 
   0.14726322232383    0.00996048281304 
   0.14875337582620    0.00996078220400 
   0.15024342710707    0.00996160390633 
   0.15173348701518    0.00996191573747 
   0.15322363514585    0.00996274785244 
   0.15471924268828    0.00996307436596 
   0.15621474813555    0.00996391898713 
   0.15771026130287    0.00996425809130 
   0.15920586204804    0.00996511318920 
   0.16070746440105    0.00996546743500 
   0.16220896482255    0.00996633541080 
   0.16371047448057    0.00996670240923 
   0.16521207103918    0.00996758093657 
   0.16672005013485    0.00996796349569 
   0.16822792748550    0.00996885523049 
   0.16973581315172    0.00996925071149 
   0.17124378502227    0.00997015307905 
   0.17275856903307    0.00997056458191 
   0.17427325151355    0.00997148052827 
   0.17578794383221    0.00997190513252 
   0.17730272163465    0.00997283180226 
   0.17882455332058    0.00997327282771 
   0.18034628370293    0.00997421338347 
   0.18186802298985    0.00997466769522 
   0.18338984703063    0.00997561906944 
   0.18491901465454    0.00997609023918 
   0.18644808121928    0.00997705584363 
   0.18797715821908    0.00997754049307 
   0.18950631922776    0.00997851701865 
   0.19104290780227    0.00997901888040 
   0.19257939556254    0.00998000989543 
   0.19411589281277    0.00998052543339 
   0.19565247332739    0.00998152747433 
   0.19719662143229    0.00998206061491 
   0.19874066897501    0.00998307744002 
   0.20028472754869    0.00998362445983 
   0.20182886863623    0.00998465242112 
   0.20338050316508    0.00998521733366 
   0.20493203737350    0.00998626027088 
   0.20648358165717    0.00998683926634 
   0.20803520771367    0.00998789344962 
   0.20959432594295    0.00998849066735 
   0.21115334409137    0.00998956005728 
   0.21271237386997    0.00999017156611 
   0.21427148468197    0.00999125231542 
   0.21583787224916    0.00999188226217 
   0.21740415995570    0.00999297833207 
   0.21897045832665    0.00999362277650 
   0.22053683700825    0.00999473031633 
   0.22211037397057    0.00999539346290 
   0.22368381128311    0.00999651648545 
   0.22525726083285    0.00999719433905 
   0.22683078997763    0.00999832894369 
   0.22841115100569    0.00999902564047 
   0.22999141256892    0.01000017576383 
   0.23157168539347    0.01000088737344 
   0.23315203711904    0.01000204918624 
   0.23473901988733    0.01000277984340 
   0.23632590336191    0.01000395727399 
   0.23791279969252    0.01000470305128 
   0.23949977424047    0.01000589227894 
   0.24109298031545    0.01000665717937 
   0.24268608723798    0.01000786199207 
   0.24427920602995    0.01000864221497 
   0.24587240237959    0.01000985892610 
   0.24747158617026    0.01001065843028 
   0.24907067093400    0.01001189077616 
   0.25066976918789    0.01001270580600 
   0.25226894435105    0.01001395015115 
   0.25387367298121    0.01001478448809 
   0.25547830267874    0.01001604438228 
   0.25708294486788    0.01001689444229 
   0.25868766334219    0.01001816642944 
   0.26029768457992    0.01001903592678 
   0.26190760696390    0.01002032348172 
   0.26351754349014    0.01002120890034 
   0.26512755568766    0.01002250864125 
   0.26674243524588    0.01002341349142 
   0.26835721599862    0.01002472867968 
   0.26997200988139    0.01002564964333 
   0.27158687884460    0.01002697710304 
   0.27320638618989    0.01002791761912 
   0.27482579476449    0.01002926053261 
   0.27644521815326    0.01003021735558 
   0.27806471603943    0.01003157262567 
   0.27968843804428    0.01003254897988 
   0.28131206128439    0.01003391956476 
   0.28293569831072    0.01003491241341 
   0.28455940927217    0.01003629543253 
   0.28618715352878    0.01003730793857 
   0.28781479901594    0.01003870628111 
   0.28944246001034    0.01003973547111 
   0.29107019438236    0.01004114632584 
   0.29270157886518    0.01004219514712 
   0.29433286454711    0.01004362117810 
   0.29596416469043    0.01004468686733 
   0.29759553767208    0.01004612548116 
   0.29923041206043    0.01004721094086 
   0.30086518760865    0.01004866474935 
   0.30249997937935    0.01004976726386 
   0.30413484345092    0.01005123372695 
   0.30577285532299    0.01005235598400 
   0.30741076829079    0.01005383748924 
   0.30904869641517    0.01005497698276 
   0.31068669631877    0.01005647120725 
   0.31232773187533    0.01005763059626 
   0.31396866845797    0.01005913989153 
   0.31560962200166    0.01006031670236 
   0.31725064680223    0.01006183878330 
   0.31889437491718    0.01006303545708 
   0.32053800396489    0.01006457244786 
   0.32218164888564    0.01006578672383 
   0.32382536455495    0.01006733655967 
   0.32547169900230    0.01006857086219 
   0.32711793428524    0.01007013564326 
   0.32876418729241    0.01007138773270 
   0.33041051053714    0.01007296542056 
   0.33205913374856    0.01007423749570 
   0.33370765767532    0.01007582995534 
   0.33535619821421    0.01007711999721 
   0.33700480849241    0.01007872541827 
   0.33865565771786    0.01008003561981 
   0.34030640753592    0.01008165585419 
   0.34195717586751    0.01008298420733 
   0.34360801343584    0.01008461746058 
   0.34526078610437    0.01008596592759 
   0.34691345922024    0.01008761381132 
   0.34856614971138    0.01008898060997 
   0.35021890894826    0.01009064156286 
   0.35187357497400    0.01009202867128 
   0.35352814130130    0.01009370431370 
   0.35518272695878    0.01009510993971 
   0.35683738086472    0.01009679870512 
   0.35849367095718    0.01009822461014 
   0.36014986118461    0.01009992789268 
   0.36180606957517    0.01010137249685 
   0.36346234572670    0.01010308894933 
   0.36512029121629    0.01010455408300 
   0.36677813667736    0.01010628516179 
   0.36843600231268    0.01010776918358 
   0.37009393521227    0.01010951348411 
   0.37175333953523    0.01011101806450 
   0.37341264364969    0.01011277687425 
   0.37507196673901    0.01011430052861 
   0.37673135660233    0.01011607260610 
   0.37839236262473    0.01011761718443 
   0.38005326826854    0.01011940399090 
   0.38171419495577    0.01012096783899 
   0.38337518791270    0.01012276796641 
   0.38503773131478    0.01012435290120 
   0.38670017415957    0.01012616776990 
   0.38836263681118    0.01012777216966 
   0.39002516522910    0.01012960040902 
   0.39168956756337    0.01013122646440 
   0.39335386918275    0.01013306986445 
   0.39501819273393    0.01013471559400 
   0.39668258152669    0.01013657242550 
   0.39834898269981    0.01013824020669 
   0.40001528300436    0.01014011244064 
   0.40168160396019    0.01014180010875 
   0.40334798962566    0.01014368583537 
   0.40501696317849    0.01014539643731 
   0.40668583574591    0.01014729829563 
   0.40835473114178    0.01014902901706 
   0.41002369068431    0.01015094444592 
   0.41169565148215    0.01015269884431 
   0.41336751119855    0.01015463099040 
   0.41503939241059    0.01015640575027 
   0.41671133718876    0.01015835155086 
   0.41838717408476    0.01016015129780 
   0.42006290985950    0.01016211496981 
   0.42173866935153    0.01016393534761 
   0.42341449178665    0.01016591278203 
   0.42509494646428    0.01016775934525 
   0.42677530002143    0.01016975568887 
   0.42845567590143    0.01017162316925 
   0.43013611407256    0.01017363339651 
   0.43182242576025    0.01017552889687 
   0.43350863640521    0.01017755970927 
   0.43519487162790    0.01017947644943 
   0.43688116843575    0.01018152129934 
   0.43857442094114    0.01018346779072 
   0.44026757254168    0.01018553479351 
   0.44196074725484    0.01018750287282 
   0.44365398280779    0.01018958408862 
   0.44535575654501    0.01019158433134 
   0.44705742961064    0.01019368995076 
   0.44875912806345    0.01019571217561 
   0.45046088654752    0.01019783222562 
   0.45217257319296    0.01019988890107 
   0.45388415947553    0.01020203547513 
   0.45559576960252    0.01020411456130 
   0.45730743890566    0.01020627581375 
   0.45903089763677    0.01020839232881 
   0.46075425642099    0.01021058291869 
   0.46247764132991    0.01021272232873 
   0.46420108449235    0.01021492789620 
   0.46593792698142    0.01021710752999 
   0.46767467002225    0.01021934505877 
   0.46941143756439    0.01022154811446 
   0.47114826238917    0.01022380095823 
   0.47290051242938    0.01022604769484 
   0.47465266362907    0.01022833578747 
   0.47640484160421    0.01023060653706 
   0.47815707582563    0.01023291034166 
   0.47992643076961    0.01023522795080 
   0.48169568755988    0.01023757000617 
   0.48346496942395    0.01023991226867 
   0.48523430645478    0.01024227047749 
   0.48702280164518    0.01024466337600 
   0.48881119946812    0.01024706343588 
   0.49059962462535    0.01024948169862 
   0.49238810381325    0.01025189841907 
   0.49419735911356    0.01025437069139 
   0.49600651789723    0.01025683245189 
   0.49781570224347    0.01025933085264 
   0.49962493945234    0.01026180982903 
   0.50145683141567    0.01026436612083 
   0.50328862779255    0.01026689383362 
   0.50512045197722    0.01026947709186 
   0.50695232781446    0.01027202264450 
   0.50880823090372    0.01027466713192 
   0.51066403937807    0.01027726456393 
   0.51251987383147    0.01027993690978 
   0.51437575871086    0.01028255285409 
   0.51625722852551    0.01028529017470 
   0.51813860474900    0.01028796154707 
   0.52002000918629    0.01029072769159 
   0.52190146279859    0.01029341831666 
   0.52380948072752    0.01029625249724 
   0.52571740610255    0.01029900140302 
   0.52762535782155    0.01030186542372 
   0.52953335746507    0.01030463436748 
   0.53146902760059    0.01030756979845 
   0.53340460624180    0.01031040018533 
   0.53534021346164    0.01031336654189 
   0.53727586734880    0.01031621781536 
   0.53923967102853    0.01031925814568 
   0.54120338425867    0.01032217320049 
   0.54316712417325    0.01032524558545 
   0.54513090951420    0.01032818241271 
   0.54712341721731    0.01033133157378 
   0.54911583550959    0.01033433475503 
   0.55110828273545    0.01033751716105 
   0.55310077415551    0.01034054305548 
   0.55512191339585    0.01034380412932 
   0.55714296422395    0.01034689802458 
   0.55916404208212    0.01035019356658 
   0.56118516293106    0.01035331114184 
   0.56323494500199    0.01035668743979 
   0.56528463962925    0.01035987485361 
   0.56733436356762    0.01036328689313 
   0.56938412931365    0.01036649899703 
   0.57146193102604    0.01036999290433 
   0.57353964620310    0.01037327569157 
   0.57561738879050    0.01037680663348 
   0.57769517203957    0.01038011513308 
   0.57980047606716    0.01038372924715 
   0.58190569441965    0.01038710946111 
   0.58401094251394    0.01039076194008 
   0.58611623015133    0.01039416891835 
   0.58824791865420    0.01039790486977 
   0.59037952226798    0.01040138357152 
   0.59251115373368    0.01040515922316 
   0.59464282366502    0.01040866573809 
   0.59679993034504    0.01041252539282 
   0.59895695286202    0.01041610386394 
   0.60111400563148    0.01042000457808 
   0.60327109581940    0.01042361192683 
   0.60545210771589    0.01042759618064 
   0.60763303609313    0.01043127470562 
   0.60981399284778    0.01043530136883 
   0.61199498601497    0.01043900981777 
   0.61419860515510    0.01044311986649 
   0.61640214135387    0.01044689901418 
   0.61860570841772    0.01045105283405 
   0.62080931091761    0.01045486295467 
   0.62303375947636    0.01045909905658 
   0.62525812558681    0.01046297843008 
   0.62748252070196    0.01046725964338 
   0.62970695031490    0.01047117100750 
   0.63195073977991    0.01047553382501 
   0.63419444722299    0.01047951341529 
   0.63643818626218    0.01048392268705 
   0.63868195888661    0.01048793527820 
   0.64094319320068    0.01049242460023 
   0.64320434583638    0.01049650349545 
   0.64546552821864    0.01050104058430 
   0.64772674330637    0.01050515344960 
   0.65000389360106    0.01050976960735 
   0.65228096249796    0.01051394742124 
   0.65455806385146    0.01051861265611 
   0.65683519705047    0.01052282539600 
   0.65912639720545    0.01052756793472 
   0.66141751616625    0.01053184346473 
   0.66370866573772    0.01053663635653 
   0.66599984632045    0.01054094772223 
   0.66830367146382    0.01054581689243 
   0.67060741556104    0.01055018962414 
   0.67291119311016    0.01055511042148 
   0.67521500084880    0.01055951988453 
   0.67752974991308    0.01056451525038 
   0.67984441801134    0.01056898395147 
   0.68215911770891    0.01057403218535 
   0.68447384679188    0.01057853846723 
   0.68679832314095    0.01058366047283 
   0.68912271855881    0.01058822477316 
   0.69144714855844    0.01059340089170 
   0.69377160714373    0.01059800361291 
   0.69610438322018    0.01060325211262 
   0.69843707834373    0.01060791101922 
   0.70076980617724    0.01061321485002 
   0.70310256180578    0.01061791297652 
   0.70544276054297    0.01062328887454 
   0.70778287827257    0.01062804242556 
   0.71012303184296    0.01063347488791 
   0.71246321241396    0.01063826845818 
   0.71480975008610    0.01064377214539 
   0.71715620665230    0.01064861983042 
   0.71950269715382    0.01065418129932 
   0.72184921386230    0.01065906977134 
   0.72420158157999    0.01066470283592 
   0.72655386807371    0.01066964532149 
   0.72890619178648    0.01067533741535 
   0.73125854090105    0.01068032146966 
   0.73361602346533    0.01068608502607 
   0.73597342465701    0.01069112246697 
   0.73833086111344    0.01069694629839 
   0.74068832215969    0.01070202607056 
   0.74305078013329    0.01070792254038 
   0.74541315657895    0.01071305637575 
   0.74777557172834    0.01071901441419 
   0.75013801063737    0.01072419137334 
   0.75250507546011    0.01073022269613 
   0.75487205858108    0.01073545384131 
   0.75723907838762    0.01074154803990 
   0.75960612111053    0.01074682309579 
   0.76197798006108    0.01075299258327 
   0.76434975714062    0.01075832329975 
   0.76672157450115    0.01076455703649 
   0.76909341391125    0.01076993249714 
   0.77146998481316    0.01077624292290 
   0.77384647366619    0.01078167488765 
   0.77622300070480    0.01078805096482 
   0.77859954890830    0.01079352851471 
   0.78098127251327    0.01079998405182 
   0.78336291390482    0.01080552031116 
   0.78574459723497    0.01081204298584 
   0.78812630081810    0.01081762573337 
   0.79051330158389    0.01082422992973 
   0.79290021997010    0.01082987285304 
   0.79528717811112    0.01083654571555 
   0.79767415557204    0.01084223604899 
   0.80006704796721    0.01084899386710 
   0.80245985783576    0.01085474720343 
   0.80485271137186    0.01086157531667 
   0.80724558326521    0.01086737706112 
   0.80964462742684    0.01087429275628 
   0.81204358891767    0.01088015948969 
   0.81444259179517    0.01088714716381 
   0.81684161204398    0.01089306333201 
   0.81924754126830    0.01090014262080 
   0.82165338770067    0.01090612715665 
   0.82405927959534    0.01091328022467 
   0.82646518784448    0.01091931531126 
   0.82887836839605    0.01092656317752 
   0.83129146604073    0.01093266912447 
   0.83370460676229    0.01093999263811 
   0.83611776279668    0.01094615029035 
   0.83853904843654    0.01095357331247 
   0.84096025108147    0.01095980582866 
   0.84338150104481    0.01096730650135 
   0.84580276524755    0.01097359198207 
   0.84823266829710    0.01098119609302 
   0.85066248827476    0.01098755962124 
   0.85309235307234    0.01099524347143 
   0.85552223100978    0.01100166127611 
   0.85796180561067    0.01100945427487 
   0.86040129709634    0.01101595507427 
   0.86284083780911    0.01102383006226 
   0.86528039052973    0.01103038657738 
   0.86773041720797    0.01103837586159 
   0.87018036074800    0.01104501971460 
   0.87263035089061    0.01105309335170 
   0.87508035188189    0.01105979443659 
   0.87754224458415    0.01106798970850 
   0.88000405417117    0.01107478464860 
   0.88246591492567    0.01108306683913 
   0.88492778533695    0.01108992069114 
   0.88740278518558    0.01109833166428 
   0.88987770197832    0.01110528565594 
   0.89235266716748    0.01111378627311 
   0.89482764079404    0.01112080097521 
   0.89731773415570    0.01112944026090 
   0.89980774458610    0.01113656410950 
   0.90229780811521    0.01114529602939 
   0.90478787883078    0.01115248260878 
   0.90729498980627    0.01116136337582 
   0.90980201803449    0.01116866835927 
   0.91230909641444    0.01117764498159 
   0.91481618070421    0.01118501490093 
   0.91734308091783    0.01119415390077 
   0.91986989865892    0.01120165481952 
   0.92239677135532    0.01121089325196 
   0.92492364865742    0.01121846161976 
   0.92747313502763    0.01122787675889 
   0.93002253928701    0.01123558947850 
   0.93257199534199    0.01124510796108 
   0.93512145467820    0.01125289092461 
   0.93769722892578    0.01126260436461 
   0.94027292154228    0.01127054894147 
   0.94284867080798    0.01128037011741 
   0.94542442201128    0.01128838816076 
   0.94803024265152    0.01129842375711 
   0.95063598225391    0.01130662184541 
   0.95324177509507    0.01131677004189 
   0.95584756851984    0.01132504523284 
   0.95848808095160    0.01133543163945 
   0.96112851307913    0.01134390962170 
   0.96376900328815    0.01135441413676 
   0.96640949272079    0.01136297344156 
   0.96908935253109    0.01137374138434 
   0.97176913290247    0.01138252761045 
   0.97444896766453    0.01139341981755 
   0.97712880029428    0.01140229216860 
   0.97985344272824    0.01141347749710 
   0.98257800673934    0.01142260536203 
   0.98530262991293    0.01143392195567 
   0.98802724960904    0.01144314152526 
   0.99080199293957    0.01145478232197 
   0.99357665899858    0.01146428733732 
   0.99635138023796    0.01147606726189 
   0.99912609667557    0.01148567035071 
   1.00195685004351    0.01149780990035 
   1.00478752743587    0.01150773268921 
   1.00761826466245    0.01152002031383 
   1.01044899579144    0.01153004855370 
   1.01334136241655    0.01154273232906 
   1.01623365448448    0.01155311557055 
   1.01912600212701    0.01156595748290 
   1.02201834241310    0.01157645458625 
   1.02497827328197    0.01158973313575 
   1.02793813113477    0.01160062447722 
   1.03089804907282    0.01161407258834 
   1.03385795843920    0.01162508748032 
   1.03689088145840    0.01163901336304 
   1.03992373309883    0.01165046230967 
   1.04295664032524    0.01166457058550 
   1.04598953781383    0.01167615408660 
   1.04910096856066    0.01169078469817 
   1.05221232965669    0.01170284546211 
   1.05532375070540    0.01171767297845 
   1.05843516090356    0.01172988088566 
   1.06162988362172    0.01174527542828 
   1.06482453848057    0.01175800384855 
   1.06801924860687    0.01177361154648 
   1.07121394682512    0.01178650133457 
   1.07449659186240    0.01180272360340 
   1.07777917088813    0.01181617995353 
   1.08106180942378    0.01183263366718 
   1.08434443505061    0.01184626754096 
   1.08771873211598    0.01186338300926 
   1.09109296504993    0.01187762902709 
   1.09446725268041    0.01189499634342 
   1.09784152645638    0.01190943803759 
   1.10131085329834    0.01192751661356 
   1.10478011791557    0.01194261827629 
   1.10824944137960    0.01196097154628 
   1.11171875009766    0.01197628935835 
   1.11528547090128    0.01199540265003 
   1.11885213139553    0.01201142737805 
   1.12241884584574    0.01203084074617 
   1.12598554470856    0.01204710449957 
   1.12965152874112    0.01206732853285 
   1.13331745438617    0.01208434792168 
   1.13698343808067    0.01210490031229 
   1.14064940539400    0.01212218436042 
   1.14441545697082    0.01214359707523 
   1.14818145207757    0.01216168432411 
   1.15194750030127    0.01218345669288 
   1.15571353139192    0.01220183709682 
   1.15957987253903    0.01222452099827 
   1.16344615913159    0.01224375356905 
   1.16731250290951    0.01226683183778 
   1.17117882884135    0.01228638931281 
   1.17514462359718    0.01231042924794 
   1.17911036570842    0.01233088656686 
   1.18307616004795    0.01235535914731 
   1.18704193586111    0.01237617650464 
   1.19110572794379    0.01240166220247 
   1.19516946929360    0.01242342819905 
   1.19923326693708    0.01244938883336 
   1.20329704540349    0.01247155382326 
   1.20745637894187    0.01249857801511 
   1.21161566366426    0.01252173915904 
   1.21577499969651    0.01254928478098 
   1.21993431592488    0.01257288786237 
   1.22418611709743    0.01260154865115 
   1.22843787138842    0.01262619630712 
   1.23268968105933    0.01265542972952 
   1.23694147032086    0.01268056674664 
   1.24128176835314    0.01271096616617 
   1.24562202146635    0.01273719506034 
   1.24996232492782    0.01276822327296 
   1.25430260739095    0.01279499365058 
   1.25872684723563    0.01282723978509 
   1.26315104416972    0.01285515009059 
   1.26757529551468    0.01288808671607 
   1.27199952528712    0.01291659588456 
   1.27650239626102    0.01295080201823 
   1.28100522639701    0.01298049840096 
   1.28550810582522    0.01301546258730 
   1.29001096311829    0.01304582075986 
   1.29458662708595    0.01308210713935 
   1.29916225237735    0.01311370045773 
   1.30373793097579    0.01315081899505 
   1.30831358688756    0.01318314322345 
   1.31295562693029    0.01322163703631 
   1.31759763057516    0.01325524420418 
   1.32223968226372    0.01329465126302 
   1.32688171072414    0.01332906504675 
   1.33158325531705    0.01336990167726 
   1.33628476594105    0.01340564681398 
   1.34098632849356    0.01344748557034 
   1.34568786728764    0.01348412037527 
   1.35044167798911    0.01352744458716 
   1.35519545734173    0.01356546007273 
   1.35994928313679    0.01360988369046 
   1.36470308465676    0.01364887978741 
   1.36950155083764    0.01369484625881 
   1.37429998852793    0.01373527309895 
   1.37909847626795    0.01378244564251 
   1.38389693923348    0.01382395284521 
   1.38873233241872    0.01387272914692 
   1.39356770026861    0.01391571981304 
   1.39840311235649    0.01396581910611 
   1.40323849919547    0.01400999947221 
   1.40810280430807    0.01406176557221 
   1.41296708760463    0.01410748323922 
   1.41783141821612    0.01416070074292 
   1.42269572313707    0.01420772817333 
   1.42758109865650    0.01426268214839 
   1.43246645632923    0.01431130626216 
   1.43735185504410    0.01436785282129 
   1.44223722767605    0.01441791863932 
   1.44713562708622    0.01447627469900 
   1.45203401316766    0.01452799858625 
   1.45693244240922    0.01458810279979 
   1.46183084523968    0.01464141368268 
   1.46673473787843    0.01470341211984 
   1.47163862238310    0.01475845280004 
   1.47654254313279    0.01482237129335 
   1.48144643723909    0.01487915937922 
   1.48634815615970    0.01494506245919 
   1.49124987296640    0.01500365589179 
   1.49615162644633    0.01507166948422 
   1.50105335317419    0.01513218785083 
   1.50594615334998    0.01520229645563 
   1.51083895845292    0.01526471407590 
   1.51573179242242    0.01533714527731 
   1.52062459971333    0.01540168530049 
   1.52550164348900    0.01547633173708 
   1.53037870048581    0.01554287226430 
   1.53525578381999    0.01562007822353 
   1.54013284078315    0.01568896143956 
   1.54498870077106    0.01576853686007 
   1.54984458383342    0.01583955368963 
   1.55470048417737    0.01592195545416 
   1.55955635879906    0.01599556276142 
   1.56438551587937    0.01608050554728 
   1.56921470782113    0.01615639356050 
   1.57404390930167    0.01624446434529 
   1.57887308614812    0.01632322254180 
   1.58367202812566    0.01641406345782 
   1.58847101918167    0.01649530432944 
   1.59327000893062    0.01658961838109 
   1.59806897577081    0.01667404916083 
   1.60283403004058    0.01677139350435 
   1.60759915066409    0.01685853533574 
   1.61236425286774    0.01695974952497 
   1.61712933471355    0.01705044826413 
   1.62185957757623    0.01715505101110 
   1.62658990796262    0.01724878402066 
   1.63132020642022    0.01735772035831 
   1.63605048826713    0.01745543918665 
   1.64074465856717    0.01756817886543 
   1.64543894255883    0.01766930516855 
   1.65013316013854    0.01778692342735 
   1.65482736641909    0.01789253920706 
   1.65948789995544    0.01801454575240 
   1.66414857982889    0.01812410861306 
   1.66880917560305    0.01825164907273 
   1.67346976766042    0.01836630765146 
   1.67809843876930    0.01849892755325 
   1.68272729738610    0.01861816976846 
   1.68735600375950    0.01875711628458 
   1.69198471700150    0.01888218772728 
   1.69658828723101    0.01902721030501 
   1.70119209744432    0.01915780389385 
   1.70579573069862    0.01931014172645 
   1.71039938577747    0.01944748198043 
   1.71498351860222    0.01960710582379 
   1.71956795925915    0.01975110735649 
   1.72415208541199    0.01991928795525 
   1.72873625418739    0.02007119036715 
   1.73331360278414    0.02024845210913 
   1.73789134805967    0.02040874048497 
   1.74246874118832    0.02059618317022 
   1.74704620622518    0.02076589070478 
   1.75162810373747    0.02096469219355 
   1.75621051653850    0.02114497929396 
   1.76079228329412    0.02135610701212 
   1.76537416259452    0.02154782721737 
   1.76998261710843    0.02177384555645 
   1.77459174768958    0.02197961482407 
   1.77920016772726    0.02222095838718 
   1.78380875690549    0.02244100264315 
   1.78846561753270    0.02270206588534 
   1.79312337774264    0.02294093820898 
   1.79777973147360    0.02322159280243 
   1.80243633067683    0.02347881687290 
   1.80718200899908    0.02378723024176 
   1.81192890227548    0.02407141128906 
   1.81667425823454    0.02440601426583 
   1.82141995629963    0.02471495388048 
   1.82630170081394    0.02508978624446 
   1.83118511547547    0.02543849855442 
   1.83606502356350    0.02585012822691 
   1.84094536718093    0.02623407269719 
   1.84605103484313    0.02670951665640 
   1.85115901198061    0.02715817454704 
   1.85626314573323    0.02769000018306 
   1.86136766388886    0.02819380207001 
   1.86683214777824    0.02883580302397 
   1.87229968755978    0.02945507952774 
   1.87775566171687    0.03019363824068 
   1.88321106291500    0.03091046767490 
   1.88930442802617    0.03187428778965 
   1.89540014315589    0.03283967863945 
   1.90148300224922    0.03400986075124 
   1.90755787670428    0.03519667248945 
   1.91476841744245    0.03694119526894 
   1.92195929088185    0.03881876265034 
   1.92906491255900    0.04118050467252 
   1.93608175001561    0.04379237262284 
   1.94426078232914    0.04788891638076 
   1.95205695533580    0.05279400082846 
   1.95892851195527    0.05910311763985 
   1.96478833214660    0.06633803148335 
   1.96904210976024    0.07435631961264 
   1.97238145299432    0.08278371872735 
   1.97459322591241    0.09143946737152 
   1.97631807512252    0.10015776938467 
   1.97718610074260    0.10718490937808 
   1.97794666280586    0.11421824416856 
   1.97837937278501    0.12130527338430 
   1.97875884887819    0.12838008015085 
   1.97887215502415    0.13427651058118 
   1.97899706278727    0.14016577136630 
   1.97896136263858    0.14606027522836 
   1.97894162093142    0.15194788870957 
   1.97880412145033    0.15717439771241 
   1.97869541657188    0.16239601005824 
   1.97848216551909    0.16761940359837 
   1.97829580051517    0.17284007659274 
   1.97803824044427    0.17764755699020 
   1.97781040524513    0.18245230551000 
   1.97750451410633    0.18725556426452 
   1.97722579683030    0.19205826941385 
   1.97689603648566    0.19657435289177 
   1.97659380643957    0.20108912257128 
   1.97622873848518    0.20560172050115 
   1.97588888163755    0.21011491555217 
   1.97550833498137    0.21441995845787 
   1.97515262975659    0.21872459727447 
   1.97474393082203    0.22302654287329 
   1.97435810876618    0.22732971974217 
   1.97393776324125    0.23147507647599 
   1.97353973814914    0.23562062395872 
   1.97309559337418    0.23976318890853 
   1.97267212294231    0.24390734293529 
   1.97221794194253    0.24793000504682 
   1.97178385425705    0.25195325536642 
   1.97130869959707    0.25597338902118 
   1.97085225309499    0.25999531236807 
   1.97036782352821    0.26392078985958 
   1.96990156147554    0.26784712575978 
   1.96939811793189    0.27177016286844 
   1.96891166582166    0.27569509823968 
   1.96839906322587    0.27954333311691 
   1.96790296077199    0.28339261172352 
   1.96737273203132    0.28723854519508 
   1.96685799437408    0.29108642847998 
   1.96631844399018    0.29487282369591 
   1.96579394387656    0.29866038963888 
   1.96523780125389    0.30244446580851 
   1.96469583505264    0.30623050745660 
   1.96412989208193    0.30996814121297 
   1.96357772612620    0.31370703119328 
   1.96299594494972    0.31744240834931 
   1.96242717683403    0.32117974260102 
   1.96183499610769    0.32487942408948 
   1.96125546491530    0.32858041699365 
   1.96064802596218    0.33227776518668 
   1.96005256366597    0.33597704596680 
   1.95943403507532    0.33964775061528 
   1.95882714958047    0.34331979923658 
   1.95819378161938    0.34698818442281 
   1.95757145936952    0.35065846638102 
   1.95692634576489    0.35430737737410 
   1.95629197132064    0.35795764775010 
   1.95563234897645    0.36160412705027 
   1.95498293233444    0.36525245967376 
   1.95431101151459    0.36888484613475 
   1.95364901523123    0.37251859450395 
   1.95296281943438    0.37614853240822 
   1.95228606854279    0.37978027514763 
   1.95158716442827    0.38339988446037 
   1.95089744858060    0.38702084850787 
   1.95018446694104    0.39063787745181 
   1.94948024033700    0.39425665983322 
   1.94875435737027    0.39786545366609 
   1.94803699787029    0.40147558820205 
   1.94729717872348    0.40508176791378 
   1.94656548934258    0.40868964851000 
   1.94581275424769    0.41228848698067 
   1.94506794211194    0.41588864732368 
   1.94430141005474    0.41948473288543 
   1.94354244184439    0.42308246701241 
   1.94276323081360    0.42667076920092 
   1.94199140262786    0.43026037171422 
   1.94119850408807    0.43384588159647 
   1.94041265900376    0.43743298925357 
   1.93960747422012    0.44100956657459 
   1.93880918698583    0.44458742129505 
   1.93799044389756    0.44816107054170 
   1.93717829531500    0.45173626919297 
   1.93634789158141    0.45529890763459 
   1.93552395222987    0.45886280071976 
   1.93468010528795    0.46242247482777 
   1.93384244246549    0.46598365332656 
   1.93298765932734    0.46952999463085 
   1.93213895448427    0.47307756876783 
   1.93127087539435    0.47662082032787 
   1.93040861476626    0.48016553509714 
   1.92953050796639    0.48369258379184 
   1.92865813812398    0.48722084555228 
   1.92776687589451    0.49074477753125 
   1.92688110853159    0.49427013597461 
   1.92598075286099    0.49777513359395 
   1.92508583259703    0.50128132685074 
   1.92417249928686    0.50478309727396 
   1.92326437537679    0.50828626195577 
   1.92234300444082    0.51176613050305 
   1.92142680484787    0.51524718030322 
   1.92049262845570    0.51872380739175 
   1.91956341141051    0.52220180136511 
   1.91862220230828    0.52565398348782 
   1.91768593300666    0.52910733540779 
   1.91673212766660    0.53255618237138 
   1.91578306296678    0.53600637345055 
   1.91482328701428    0.53942822563545 
   1.91386824953554    0.54285123946246 
   1.91289607774041    0.54626975574314 
   1.91192845646262    0.54968959799433 
   1.91095125446082    0.55307918355127 
   1.90997861495034    0.55646992545368 
   1.90898925080494    0.55985609758657 
   1.90800427156895    0.56324358167449 
   1.90701081780602    0.56659902556650 
   1.90602177369589    0.56995562348127 
   1.90501637688183    0.57330766528787 
   1.90401522120952    0.57666100897243 
   1.90300649649513    0.57998123774538 
   1.90200204714093    0.58330262052015 
   1.90098162621987    0.58661938333177 
   1.89996532064187    0.58993744120372 
   1.89894229141378    0.59322151001861 
   1.89792341986847    0.59650673506679 
   1.89688891989733    0.59978735826014 
   1.89585842503144    0.60306927263496 
   1.89482181981292    0.60631705090873 
   1.89378926707473    0.60956598910139 
   1.89274143837676    0.61281026773556 
   1.89169751663144    0.61605583584178 
   1.89064802105325    0.61926731686935 
   1.88960248372008    0.62247996283603 
   1.88854198405928    0.62568796955992 
   1.88748530330389    0.62889726585347 
   1.88642334386957    0.63207320061213 
   1.88536525587255    0.63525030583943 
   1.88429252827819    0.63842271785289 
   1.88322353871923    0.64159642057310 
   1.88214949300265    0.64473762122237 
   1.88107923836136    0.64787999827473 
   1.87999462725572    0.65101770232308 
   1.87891367904884    0.65415669893131 
   1.87782766862080    0.65726462644823 
   1.87674537248902    0.66037373593743 
   1.87564901206442    0.66347811991157 
   1.87455624283731    0.66658379832587 
   1.87345835603938    0.66965987250422 
   1.87236410992194    0.67273713383455 
   1.87125605180886    0.67580968769203 
   1.87015151575838    0.67888353767447 
   1.86904160957362    0.68192968678663 
   1.86793527143458    0.68497702718352 
   1.86681538301836    0.68801960720624 
   1.86569894843705    0.69106348428633 
   1.86457687947048    0.69408147505969 
   1.86345830700824    0.69710066029882 
   1.86232640651147    0.70011509946674 
   1.86119789220639    0.70313083578649 
   1.86006332553327    0.70612279459596 
   1.85893218335409    0.70911594958488 
   1.85778794570972    0.71210430395126 
   1.85664702612174    0.71509395432653 
   1.85549966887689    0.71806173014165 
   1.85435566420633    0.72103070260959 
   1.85319875824716    0.72399488406399 
   1.85204510185682    0.72696035920773 
   1.85088451603176    0.72990602543346 
   1.84972720990046    0.73285288717362 
   1.84855720834764    0.73579490107896 
   1.84739038692496    0.73873820493381 
   1.84621621963268    0.74166346603203 
   1.84504525907761    0.74458992024111 
   1.84386177221972    0.74751153120370 
   1.84268139558299    0.75043442714732 
   1.84149319262221    0.75334110808838 
   1.84030812268670    0.75624897822373 
   1.83911070892051    0.75915194598213 
   1.83791633474043    0.76205619241217 
   1.83671376227655    0.76494569572781 
   1.83551424943941    0.76783638324288 
   1.83430254049444    0.77072216815909 
   1.83309380045602    0.77360922438397 
   1.83187645691969    0.77648301070439 
   1.83066209946965    0.77935797498948 
   1.82943570874229    0.78222797563468 
   1.82821221614004    0.78509923915009 
   1.82697984160308    0.78795833654533 
   1.82575038058217    0.79081860490938 
   1.82450901647660    0.79367390518402 
   1.82327048035502    0.79653045915075 
   1.82202276576196    0.79937593421241 
   1.82077789271488    0.80222257236455 
   1.81952126351524    0.80506418011871 
   1.81826739280439    0.80790703166641 
   1.81700417538121    0.81073954812523 
   1.81574372916825    0.81357321938858 
   1.81447164308926    0.81640185232720 
   1.81320224733143    0.81923171877412 
   1.81192331790433    0.82205199495894 
   1.81064709059061    0.82487341712789 
   1.80935935776547    0.82768973807820 
   1.80807424838219    0.83050728187723 
   1.80677953329568    0.83331569172417 
   1.80548745333525    0.83612523862884 
   1.80418397326678    0.83892967362735 
   1.80288305158455    0.84173532072835 
   1.80157242052690    0.84453233100642 
   1.80026435922878    0.84733046914223 
   1.79894502220532    0.85012343243636 
   1.79762818018597    0.85291759696889 
   1.79630161686524    0.85570340163363 
   1.79497756022675    0.85849032503641 
   1.79364232459652    0.86127206067270 
   1.79230952261196    0.86405498677823 
   1.79096693669142    0.86682991659332 
   1.78962679606474    0.86960595588093 
   1.78827559262522    0.87237674471581 
   1.78692676321863    0.87514871325284 
   1.78556815304235    0.87791289429517 
   1.78421192893783    0.88067817567053 
   1.78284473146350    0.88343819167898 
   1.78147985033015    0.88619937675520 
   1.78010512298820    0.88895310608787 
   1.77873272397869    0.89170792645923 
   1.77734946056867    0.89445741903576 
   1.77596845735198    0.89720807002800 
   1.77457758686145    0.89995149088879 
   1.77318898878517    0.90269599354303 
   1.77178960915832    0.90543515148041 
   1.77039243517244    0.90817545722708 
   1.76898529422747    0.91090889691957 
   1.76758037089547    0.91364340889746 
   1.76616476821443    0.91637251377586 
   1.76475131780525    0.91910275571949 
   1.76332783401713    0.92182641306953 
   1.76190651443347    0.92455113310137 
   1.76047459205388    0.92727042691358 
   1.75904476976230    0.92999084693765 
   1.75760477140095    0.93270509194218 
   1.75616688458011    0.93542038962390 
   1.75471849060255    0.93813019844407 
   1.75327214534375    0.94084112233556 
   1.75181551675404    0.94354619504575 
   1.75036094807881    0.94625231019814 
   1.74889594273211    0.94895291496150 
   1.74743293558144    0.95165462340300 
   1.74595947749260    0.95435089829469 
   1.74448802820831    0.95704820490530 
   1.74300623162768    0.95973993799630 
   1.74152638330805    0.96243276298911 
   1.74003596678548    0.96512046162912 
   1.73854750884850    0.96780918098950 
   1.73704876849940    0.97049230283863 
   1.73555192718870    0.97317650451066 
   1.73404436732028    0.97585593027127 
   1.73253871636073    0.97853636530285 
   1.73102286675691    0.98121113921056 
   1.72950886758150    0.98388698051166 
   1.72798407378442    0.98655824942551 
   1.72646114025265    0.98923051599397 
   1.72492806827415    0.99189709522592 
   1.72339679897783    0.99456472922667 
   1.72185465952277    0.99722798195926 
   1.72031433256050    0.99989222049059 
   1.71876394647473    1.00255070795073 
   1.71721531626202    1.00521023741528 
   1.71565584183999    1.00786539319964 
   1.71409813361584    1.01052152305359 
   1.71253042321599    1.01317187403498 
   1.71096442319382    1.01582325435841 
   1.70938763911517    1.01847020688917 
   1.70781257642063    1.02111812191963 
   1.70622758810379    1.02376019498235 
   1.70464426620926    1.02640328498690 
   1.70305034602080    1.02904168333669 
   1.70145810457314    1.03168103321645 
   1.69985599309625    1.03431451277221 
   1.69825550609552    1.03694899745183 
   1.69664466843334    1.03957843106661 
   1.69503546915907    1.04220880596250 
   1.69341647570051    1.04483324921092 
   1.69179906711201    1.04745868659495 
   1.69017169673988    1.05007849515617 
   1.68854592740901    1.05269923596075 
   1.68691042030424    1.05531401757483 
   1.68527646130885    1.05792978353824 
   1.68363300831530    1.06053923414295 
   1.68199112219193    1.06314960934044 
   1.68033957565618    1.06575396719505 
   1.67868954368408    1.06835930111578 
   1.67703063030296    1.07095742685807 
   1.67537325347087    1.07355647143087 
   1.67370627564906    1.07614947349956 
   1.67204078253379    1.07874344523955 
   1.67036710335533    1.08132921558651 
   1.66869493440144    1.08391590107864 
   1.66701324545258    1.08649649059318 
   1.66533301537883    1.08907804558379 
   1.66364542940299    1.09165023157508 
   1.66195933188985    1.09422333156972 
   1.66026377875783    1.09679031439767 
   1.65856966307042    1.09935826105830 
   1.65686909459293    1.10191559825730 
   1.65516999743797    1.10447385101632 
   1.65346153102974    1.10702593924260 
   1.65175448527697    1.10957899248425 
   1.65004200160351    1.11212006942018 
   1.64833097713640    1.11466206655835 
   1.64661065418211    1.11719788336452 
   1.64489173995712    1.11973466946876 
   1.64316845348625    1.12225808149160 
   1.64144661905225    1.12478242152346 
   1.63971557900233    1.12730054112494 
   1.63798594071445    1.12981963760168 
   1.63625307351718    1.13232389454284 
   1.63452165633752    1.13482909073396 
   1.63278111144473    1.13732805714849 
   1.63104196633852    1.13982801146722 
   1.62930075464985    1.14231168020073 
   1.62756099587018    1.14479630283016 
   1.62581220914230    1.14727466358250 
   1.62406482514337    1.14975402680198 
   1.62231657258178    1.15221565395893 
   1.62056978072510    1.15467825318982 
   1.61881404592258    1.15713458821711 
   1.61705972154241    1.15959194382403 
   1.61530570774840    1.16203018472956 
   1.61355316695722    1.16446941926463 
   1.61179178947445    1.16690236568252 
   1.61003183461458    1.16933635429470 
   1.60827335926881    1.17174990678776 
   1.60651637352409    1.17416447781970 
   1.60475064237646    1.17657276541600 
   1.60298635020681    1.17898212018893 
   1.60122464792677    1.18136983774299 
   1.59946445560418    1.18375860181963 
   1.59769562948116    1.18614106633787 
   1.59592826245548    1.18852462620634 
   1.59416453997932    1.19088545936146 
   1.59240235121401    1.19324736993206 
   1.59063162473830    1.19560299203419 
   1.58886238074089    1.19795974057679 
   1.58709774039829    1.20029283238643 
   1.58533466027797    1.20262703502738 
   1.58356315766444    1.20495493991640 
   1.58179316367822    1.20728400496535 
   1.58002863612428    1.20958863717459 
   1.57826569759336    1.21189441587360 
   1.57649443548608    1.21419391319522 
   1.57472471032194    1.21649460663707 
   1.57296118889621    1.21877027610112 
   1.57119928690275    1.22104712949578 
   1.56942917804808    1.22331769766115 
   1.56766063607743    1.22558949978277 
   1.56589890726235    1.22783586729893 
   1.56413882938136    1.23008345761219 
   1.56237064415008    1.23232478283450 
   1.56060405672855    1.23456738126184 
   1.55884474744925    1.23678432828046 
   1.55708712103478    1.23900253789670 
   1.55532150322481    1.24121448229109 
   1.55355751460421    1.24342774015207 
   1.55180112211019    1.24561531908518 
   1.55004644433737    1.24780420096289 
   1.54828387302948    1.24998683977479 
   1.54652296212461    1.25217083283614 
   1.54476981572063    1.25432930423272 
   1.54301841522819    1.25648911899036 
   1.54125923423549    1.25864269244384 
   1.53950174422791    1.26079766106246 
   1.53775203552069    1.26292744525672 
   1.53600410281065    1.26505861292514 
   1.53424848378214    1.26718356168231 
   1.53249458514089    1.26930994617918 
   1.53074834483046    1.27141164209831 
   1.52900390902201    1.27351476088180 
   1.52725189515680    1.27561166265114 
   1.52550162954432    1.27771004006009 
   1.52375875798230    1.27978437917387 
   1.52201771751036    1.28186017950060 
   1.52026918785502    1.28392978380945 
   1.51852243234147    1.28600090256652 
   1.51678269092980    1.28804875153950 
   1.51504480494674    1.29009809870400 
   1.51329953187398    1.29214125036463 
   1.51155605663538    1.29418595394652 
   1.50981909753675    1.29620827287015 
   1.50808401574350    1.29823212535743 
   1.50634162931125    1.30024980060405 
   1.50460106189779    1.30226906357866 
   1.50286643245550    1.30426689559401 
   1.50113369955399    1.30626629472220 
   1.49939375708479    1.30825951458472 
   1.49765565223715    1.31025435618198 
   1.49592282166968    1.31222879271620 
   1.49419190415134    1.31420482794965 
   1.49245385253887    1.31617469850748 
   1.49071765438869    1.31814622277663 
   1.48898602870140    1.32009838382515 
   1.48725632981082    1.32205217309786 
   1.48551958457181    1.32399979240442 
   1.48378470593841    1.32594909535212 
   1.48205364876788    1.32788010469719 
   1.48032452940850    1.32981276968626 
   1.47858843217674    1.33173927512219 
   1.47685421193335    1.33366749195242 
   1.47512306691095    1.33557845181488 
   1.47339386807120    1.33749109264743 
   1.47165777197284    1.33939756508002 
   1.46992356066667    1.34130577457621 
   1.46819166345141    1.34319775344183 
   1.46646171826243    1.34509143654861 
   1.46472493772300    1.34697895740415 
   1.46299004722830    1.34886823886547 
   1.46125675235762    1.35074224362696 
   1.45952541301100    1.35261797394752 
   1.45778731238204    1.35448752970939 
   1.45605110476608    1.35635886767458 
   1.45431578639639    1.35821584575986 
   1.45258242487157    1.36007456886688 
   1.45084235815936    1.36192711955888 
   1.44910418522902    1.36378147212681 
   1.44736626617160    1.36562228315066 
   1.44563030333972    1.36746485696845 
   1.44388770368652    1.36930124299247 
   1.44214699670059    1.37113944888452 
   1.44040593638202    1.37296488145501 
   1.43866682991649    1.37479209302933 
   1.43692113784657    1.37661311544871 
   1.43517733555244    1.37843597410092 
   1.43343266002540    1.38024671763131 
   1.43168993448107    1.38205925501040 
   1.42994068695265    1.38386558535035 
   1.42819332486098    1.38567376693610 
   1.42644460177477    1.38747044209910 
   1.42469782347562    1.38926892471978 
   1.42294457050514    1.39106119605509 
   1.42119319728090    1.39285533235399 
   1.41944006691550    1.39463846238117 
   1.41768887505964    1.39642341244047 
   1.41593126834369    1.39820213144575 
   1.41417553464507    1.39998272811483 
   1.41241767295445    1.40175278068565 
   1.41066174254756    1.40352466493365 
   1.40889944158297    1.40529031162030 
   1.40713900592985    1.40705784768811 
   1.40537615778221    1.40881520405312 
   1.40361523295544    1.41057440299472 
   1.40184799438925    1.41232734329384 
   1.40008261272894    1.41408218396615 
   1.39831454507945    1.41582718934057 
   1.39654839213235    1.41757404751028 
   1.39477596747226    1.41931463880737 
   1.39300539062633    1.42105714074048 
   1.39123192991113    1.42279006912067 
   1.38946037479496    1.42452485998870 
   1.38768260242984    1.42625336204341 
   1.38590666833468    1.42798378449346 
   1.38412764634833    1.42970489449232 
   1.38235052040128    1.43142787616469 
   1.38056721749920    1.43314455947392 
   1.37878574283538    1.43486317238614 
   1.37700104047081    1.43657266572826 
   1.37521822426336    1.43828403954788 
   1.37342928366351    1.43998909251285 
   1.37164216097660    1.44169608393054 
   1.36985164934308    1.44339416410045 
   1.36806301364760    1.44509413314953 
   1.36626829248935    1.44678777073906 
   1.36447537855116    1.44848335518648 
   1.36267897094851    1.45017017821181 
   1.36088442883811    1.45185889822151 
   1.35908385222781    1.45354126391395 
   1.35728507194437    1.45522558459688 
   1.35548266219969    1.45690131874179 
   1.35368210723455    1.45857895763381 
   1.35187555558025    1.46025023071366 
   1.35007078906320    1.46192346653359 
   1.34826231286852    1.46358823493093 
   1.34645568057833    1.46525491559900 
   1.34464310117669    1.46691520734776 
   1.34283229558483    1.46857746937061 
   1.34101766710633    1.47023141006110 
   1.33920487144873    1.47188727025459 
   1.33738616556616    1.47353672927757 
   1.33556922192897    1.47518816577831 
   1.33374840461605    1.47683136679101 
   1.33192940894887    1.47847649436763 
   1.33010455145093    1.48011519754205 
   1.32828144456468    1.48175588524990 
   1.32645438602104    1.48338844531343 
   1.32462913782129    1.48502293879085 
   1.32279806396903    1.48665099503885 
   1.32096872894014    1.48828104262792 
   1.31913544027762    1.48990300017804 
   1.31730395067352    1.49152689793389 
   1.31546668288160    1.49314433531227 
   1.31363114216012    1.49476377080523 
   1.31179163016774    1.49637516645491 
   1.30995390595146    1.49798850903089 
   1.30811043930881    1.49959537812097 
   1.30626868795783    1.50120425199369 
   1.30442304126983    1.50280505347439 
   1.30257917125370    1.50440780872587 
   1.30072960569298    1.50600406777412 
   1.29888174383761    1.50760233842275 
   1.29703006080417    1.50919250625364 
   1.29518014352744    1.51078463484254 
   1.29332456644161    1.51237025428827 
   1.29147068163212    1.51395789226477 
   1.28961316116888    1.51553730271947 
   1.28775739594016    1.51711868129991 
   1.28589601764785    1.51869352895862 
   1.28403632060385    1.52027040248777 
   1.28217318396768    1.52183891782309 
   1.28031179246581    1.52340940907903 
   1.27844482408961    1.52497335724933 
   1.27657952631935    1.52653933903208 
   1.27471111055967    1.52809673024448 
   1.27284443047799    1.52965610587059 
   1.27097222065119    1.53120891822285 
   1.26910167143219    1.53276377266050 
   1.26722834349290    1.53430979520901 
   1.26535674245301    1.53585781142379 
   1.26347964883803    1.53739925370571 
   1.26160420646835    1.53894274728668 
   1.25972645760074    1.54047706479374 
   1.25785042775543    1.54201338626606 
   1.25596895338767    1.54354311594828 
   1.25408912179578    1.54507490722704 
   1.25220747292797    1.54659717301841 
   1.25032753612819    1.54812145417664 
   1.24844219346798    1.54963913517080 
   1.24655848598856    1.55115888914911 
   1.24467358213888    1.55266867133632 
   1.24279038453290    1.55418048167516 
   1.24090183053284    1.55568567707085 
   1.23901490523117    1.55719295826343 
   1.23712741174890    1.55868982679558 
   1.23524161980717    1.56018873767530 
   1.23335051204925    1.56168102826291 
   1.23146102757375    1.56317541886483 
   1.22957172434725    1.56465887176230 
   1.22768411925242    1.56614438286512 
   1.22579124959153    1.56762326263272 
   1.22389999906594    1.56910425833983 
   1.22200966789998    1.57057381343514 
   1.22012103269730    1.57204544423324 
   1.21822717569289    1.57351044197442 
   1.21633493485710    1.57497757321857 
   1.21444445397287    1.57643269479592 
   1.21255566825002    1.57788991141307 
   1.21066171395002    1.57934048814029 
   1.20876937418632    1.58079321782219 
   1.20687959756616    1.58223341188083 
   1.20499151656358    1.58367572206567 
   1.20309831200308    1.58511139464331 
   1.20120672154116    1.58654924137898 
   1.19931857479158    1.58797398161011 
   1.19743212544604    1.58940086093779 
   1.19554060771545    1.59082110024953 
   1.19365070493923    1.59224353685655 
   1.19176505786062    1.59365236210077 
   1.18988111113691    1.59506335112761 
   1.18799214314564    1.59646770651396 
   1.18610479206438    1.59787428405263 
   1.18422255735982    1.59926672241114 
   1.18234202714415    1.60066135101690 
   1.18045653252990    1.60204934790500 
   1.17857265792586    1.60343959363030 
   1.17669465852900    1.60481526078515 
   1.17481836871949    1.60619314618317 
   1.17293716335167    1.60756441010197 
   1.17105758199593    1.60893795107804 
   1.16918465434624    1.61029647136216 
   1.16731344231948    1.61165723941113 
   1.16543737284113    1.61301139182606 
   1.16356293227668    1.61436785109066 
   1.16169579006407    1.61570895546240 
   1.15983037018659    1.61705233832865 
   1.15796014286043    1.61838911912418 
   1.15609154996866    1.61972823777144 
   1.15423089375014    1.62105168083100 
   1.15237196719523    1.62237743426130 
   1.15050829191755    1.62369659469240 
   1.14864625717840    1.62501812516571 
   1.14679263616838    1.62632378179584 
   1.14494075248020    1.62763178144816 
   1.14308417054708    1.62893320419061 
   1.14122923553658    1.63023702993840 
   1.13938316519893    1.63152480753043 
   1.13753884009474    1.63281496147383 
   1.13568987537626    1.63409854988710 
   1.13384256419286    1.63538457498182 
   1.13200438751114    1.63665450805216 
   1.13016796393339    1.63792685107875 
   1.12832695094967    1.63919264620993 
   1.12648759803358    1.64046091196577 
   1.12465761236301    1.64171306922558 
   1.12282938755152    1.64296767021289 
   1.12099663113313    1.64421573594336 
   1.11916554118487    1.64546630643533 
   1.11734386006845    1.64670088305117 
   1.11552394716678    1.64793793692526 
   1.11369955187067    1.64916847365914 
   1.11187682902216    1.65040154903486 
   1.11006351902974    1.65161876862097 
   1.10825198415286    1.65283849865963 
   1.10643602316325    1.65405172437882 
   1.10462174014155    1.65526752230197 
   1.10281668376666    1.65646772689170 
   1.10101340869557    1.65767047440507 
   1.09920575508876    1.65886673515662 
   1.09739978424659    1.66006560092699 
   1.09560282672685    1.66124914845072 
   1.09380765596396    1.66243527058616 
   1.09200816085666    1.66361491796177 
   1.09021035258624    1.66479720239704 
   1.08842116576824    1.66596455483080 
   1.08663377020525    1.66713451243573 
   1.08484209574031    1.66829801135880 
   1.08305211123327    1.66946417822172 
   1.08127034954145    1.67061579558110 
   1.07949038266687    1.67177004753630 
   1.07770618857594    1.67291785115613 
   1.07592368665119    1.67406835246156 
   1.07414885113653    1.67520477993831 
   1.07237581289052    1.67634387001083 
   1.07059859041148    1.67747652562314 
   1.06882306121300    1.67861190720309 
   1.06705466304660    1.67973366707963 
   1.06528806355346    1.68085811618481 
   1.06351732877253    1.68197613891168 
   1.06174828737345    1.68309691451429 
   1.05998571073142    1.68420459331825 
   1.05822493299147    1.68531498638911 
   1.05646006034905    1.68641896427731 
   1.05469688004135    1.68752572031053 
   1.05293955090196    1.68861986025561 
   1.05118401982467    1.68971673803487 
   1.04942443999701    1.69080720609944 
   1.04766655042934    1.69190047609537 
   1.04591379662916    1.69298166331540 
   1.04416283889522    1.69406561029960 
   1.04240787023501    1.69514315587099 
   1.04065458863835    1.69622352547562 
   1.03890581148825    1.69729228256825 
   1.03715882739623    1.69836381990186 
   1.03540787584723    1.69942895858590 
   1.03365860719765    1.70049694193738 
   1.03191313707202    1.70155381815567 
   1.03016945593060    1.70261349352510 
   1.02842184277926    1.70366677568532 
   1.02667590733435    1.70472292153299 
   1.02493317576482    1.70576838773929 
   1.02319222821008    1.70681667067329 
   1.02144738967108    1.70785856059381 
   1.01970422279402    1.70890333187349 
   1.01796361233979    1.70993787319253 
   1.01622478000493    1.71097524740803 
   1.01448209004688    1.71200623142498 
   1.01274106481606    1.71304011301932 
   1.01100207981791    1.71406412705250 
   1.00926486630290    1.71509098900930 
   1.00752383407113    1.71611145870733 
   1.00578445893116    1.71713484104659 
   1.00404656907964    1.71814873300186 
   1.00231044331525    1.71916548671505 
   1.00057053046068    1.72017584873778 
   0.99883226633423    1.72118913723064 
   0.99709507504945    1.72219322170103 
   0.99535963988438    1.72320018085297 
   0.99362045477955    1.72420074441767 
   0.99188290950157    1.72520424736112 
   0.99014599141617    1.72619884545126 
   0.98841082089352    1.72719633019092 
   0.98667193068972    1.72818741811791 
   0.98493467084745    1.72918145733908 
   0.98319773763920    1.73016680179430 
   0.98146254302895    1.73115504419340 
   0.97972366449145    1.73213688450548 
   0.97798640646877    1.73312168734780 
   0.97624913923128    1.73409802079981 
   0.97451360119345    1.73507726276379 
   0.97277440846200    1.73605010008330 
   0.97103682598404    1.73702591040996 
   0.96929903909372    1.73799339325819 
   0.96756297173931    1.73896379472951 
   0.96582328437121    1.73992778534345 
   0.96408519674895    1.74089475898241 
   0.96234666665091    1.74185356765984 
   0.96060984612112    1.74281530454431 
   0.95886943407893    1.74377062710085 
   0.95713061098400    1.74472894214455 
   0.95539123917610    1.74567917896458 
   0.95365356681617    1.74663235329773 
   0.95191233681523    1.74757910652865 
   0.95017268482301    1.74852886143199 
   0.94843232483687    1.74947065176047 
   0.94669365397325    1.75041538853829 
   0.94495145346709    1.75135370017500 
   0.94321081983402    1.75229502227456 
   0.94146944058843    1.75322842557834 
   0.93972974006914    1.75416478412549 
   0.93798654317237    1.75509471049175 
   0.93624490195009    1.75602765597232 
   0.93450241462677    1.75695276095980 
   0.93276159549828    1.75788082973013 
   0.93101730765550    1.75880246197492 
   0.92927456415782    1.75972712170868 
   0.92753098701247    1.76064395801744 
   0.92578906751588    1.76156376660339 
   0.92404371210925    1.76247713157641 
   0.92229988970774    1.76339353237275 
   0.92055517616790    1.76430216305481 
   0.91881210964367    1.76521377433646 
   0.91706563465460    1.76611893754833 
   0.91532068124569    1.76702714472567 
   0.91357488683716    1.76792757832495 
   0.91183072883570    1.76883100087254 
   0.91008319481727    1.76972796837683 
   0.90833717097981    1.77062798802090 
   0.90659028340401    1.77152026815511 
   0.90484502157620    1.77241554547963 
   0.90309641104392    1.77330436334416 
   0.90134929924305    1.77419624139752 
   0.89960140749852    1.77508035931874 
   0.89785513090003    1.77596748276109 
   0.89610553777065    1.77684814002118 
   0.89435743197881    1.77773186561460 
   0.89260855853752    1.77860784699591 
   0.89086128962429    1.77948684218722 
   0.88911073143226    1.78035936696471 
   0.88736164916588    1.78123496816127 
   0.88561192078401    1.78210278652561 
   0.88386378640384    1.78297362714701 
   0.88211239472177    1.78383799102976 
   0.88036246764059    1.78470543958307 
   0.87861194918307    1.78556510066996 
   0.87686301422450    1.78642779249705 
   0.87511084922994    1.78728400370683 
   0.87336013753030    1.78814330785992 
   0.87160900350608    1.78899476448728 
   0.86985944261141    1.78984926058326 
   0.86810668354543    1.79069727031469 
   0.86635536659320    1.79154838151640 
   0.86460373578580    1.79239161603802 
   0.86285366781011    1.79323789889123 
   0.86110042902661    1.79407769206303 
   0.85934862123842    1.79492059535414 
   0.85759672776378    1.79575553655673 
   0.85584638700603    1.79659353530701 
   0.85409290728778    1.79742503943083 
   0.85234084761572    1.79825966268692 
   0.85058887536752    1.79908626684227 
   0.84883844584755    1.79991593801371 
   0.84708490492078    1.80073911205542 
   0.84533277320323    1.80156541448492 
   0.84358102525116    1.80238358478652 
   0.84183081027583    1.80320483204885 
   0.84007751582390    1.80401957830052 
   0.83832561996144    1.80483746268474 
   0.83657435191569    1.80564712927371 
   0.83482460727733    1.80645988314775 
   0.83307181099859    1.80726613460066 
   0.83132040285166    1.80807553430395 
   0.82956998967000    1.80887657655272 
   0.82782109061515    1.80968071701258 
   0.82606917202694    1.81047835251029 
   0.82431863137492    1.81127914699321 
   0.82256939904023    1.81207147268699 
   0.82082167178326    1.81286690801887 
   0.81907095319001    1.81365583834739 
   0.81732160254256    1.81444793889328 
   0.81557399175454    1.81523140942683 
   0.81382787732459    1.81601800173694 
   0.81207880391448    1.81679808809711 
   0.81033108875585    1.81758135663579 
   0.80858548471629    1.81835586531588 
   0.80684136858085    1.81913350850815 
   0.80509432207209    1.81990464731348 
   0.80334862435409    1.82067898085460 
   0.80160551729147    1.82144438084261 
   0.79986389003008    1.82221292886480 
   0.79811936503612    1.82297497334088 
   0.79637617968419    1.82374022591564 
   0.79463599296773    1.82449640742711 
   0.79289727822693    1.82525575114445 
   0.79115569477577    1.82600859463672 
   0.78941544205881    1.82676466024118 
   0.78767868995373    1.82751148088339 
   0.78594340234613    1.82826147871295 
   0.78420527894096    1.82900497903969 
   0.78246847766656    1.82975171632197 
   0.78073559238002    1.83048907683336 
   0.77900416437461    1.83122963015789 
   0.77726992996320    1.83196369109784 
   0.77553700930230    1.83270100448293 
   0.77380849672937    1.83342878100387 
   0.77208143453673    1.83415976673417 
   0.77035159905685    1.83488426465118 
   0.76862306921837    1.83561203129321 
   0.76689933581378    1.83633014922283 
   0.76517704610672    1.83705149333178 
   0.76345201277433    1.83776635644704 
   0.76172827715427    1.83848450514269 
   0.76000978466280    1.83919287284924 
   0.75829272944248    1.83990448437028 
   0.75657296380419    1.84060962114682 
   0.75485448816287    1.84131806104271 
   0.75314158138430    1.84201664141767 
   0.75143010559950    1.84271848368134 
   0.74971594918295    1.84341385948701 
   0.74800307516276    1.84411255639035 
   0.74629613674466    1.84480130154653 
   0.74459062321748    1.84549332716527 
   0.74288246219523    1.84617889394877 
   0.74117557610567    1.84686780032358 
   0.73947485631349    1.84754672048673 
   0.73777555537003    1.84822893993636 
   0.73607363666200    1.84890470994543 
   0.73437298545656    1.84958383828720 
   0.73267875803316    1.85025293713435 
   0.73098594349388    1.85092535437926 
   0.72929054407036    1.85159133076543 
   0.72759640476766    1.85226068452493 
   0.72590879973418    1.85292002515932 
   0.72422260158195    1.85358270332663 
   0.72253384802364    1.85423895068592 
   0.72084634714932    1.85489859447696 
   0.71916550850915    1.85554823521013 
   0.71748607072241    1.85620123265952 
   0.71580410996020    1.85684780835458 
   0.71412339440206    1.85749779959519 
   0.71244931678717    1.85813785688759 
   0.71077663385989    1.85878128986191 
   0.70910145698945    1.85941831128582 
   0.70742751770119    1.86005876714084 
   0.70576020633659    1.86068935181028 
   0.70409428337047    1.86132333093265 
   0.70242589826079    1.86195090751662 
   0.70075874298300    1.86258193722464 
   0.69909805467752    1.86320321438620 
   0.69743874825270    1.86382790432077 
   0.69577700809921    1.86444620156911 
   0.69411648980887    1.86506797016812 
   0.69246229513609    1.86568009603739 
   0.69080947561771    1.86629565258186 
   0.68915425338728    1.86690482491971 
   0.68750024485171    1.86751748641374 
   0.68585227360182    1.86812066542569 
   0.68420567047781    1.86872729236118 
   0.68255669230524    1.86932754413127 
   0.68090891938149    1.86993130218913 
   0.67926692441323    1.87052572473340 
   0.67762629026916    1.87112361184816 
   0.67598331120101    1.87171513132180 
   0.67434152868477    1.87231017360549 
   0.67270513556267    1.87289607062377 
   0.67107009561025    1.87348544805087 
   0.66943273755987    1.87406846569435 
   0.66779656704906    1.87465502183746 
   0.66616543855499    1.87523260395332 
   0.66453565526305    1.87581368158598 
   0.66290358304663    1.87638840568396 
   0.66127268907811    1.87696668322897 
   0.65964637842559    1.87753619319703 
   0.65802140463017    1.87810921288573 
   0.65639416786537    1.87867588545623 
   0.65476809972686    1.87924612549019 
   0.65314621437151    1.87980777924306 
   0.65152565720145    1.88037295612331 
   0.64990286527768    1.88093179066346 
   0.64828123207364    1.88149420587201 
   0.64666328969220    1.88204824320581 
   0.64504666644776    1.88260581613747 
   0.64342783355089    1.88315705157645 
   0.64181014914474    1.88371187992421 
   0.64019573921963    1.88425850796821 
   0.63858263906727    1.88480868327897 
   0.63696735656128    1.88535252433954 
   0.63535321204695    1.88589996973225 
   0.63374185376898    1.88643941220026 
   0.63213179554677    1.88698241269549 
   0.63051957927950    1.88751908221887 
   0.62890849020828    1.88805936656107 
   0.62729979036622    1.88859181005625 
   0.62569238057810    1.88912782158887 
   0.62408283920685    1.88965750391360 
   0.62247441399716    1.89019081077848 
   0.62086792611952    1.89071645282900 
   0.61926271798255    1.89124567209689 
   0.61765540187270    1.89176856397879 
   0.61604919063278    1.89229508926508 
   0.61444456797518    1.89281408772620 
   0.61284121450574    1.89333667192948 
   0.61123577879579    1.89385292919008 
   0.60963143646704    1.89437282805060 
   0.60802829201694    1.89488534799779 
   0.60642640594352    1.89540146149629 
   0.60482246065636    1.89591124861704 
   0.60321959705175    1.89642468479321 
   0.60161765081599    1.89693085110647 
   0.60001695195965    1.89744061824855 
   0.59841421901383    1.89794405836482 
   0.59681255590170    1.89845115444922 
   0.59521149578929    1.89895109748867 
   0.59361167185699    1.89945464805397 
   0.59200983640066    1.89995187115595 
   0.59040905876864    1.90045275653696 
   0.58880868185033    1.90094656782478 
   0.58720952978184    1.90144399293984 
   0.58560839082868    1.90193508911969 
   0.58400829758689    1.90242985348543 
   0.58240837225998    1.90291762996816 
   0.58080966030609    1.90340902613900 
   0.57920898368952    1.90389409221139 
   0.57760934055770    1.90438283191795 
   0.57600974188485    1.90486463453015 
   0.57441134502809    1.90535006242938 
   0.57281100777746    1.90582915820895 
   0.57121169172367    1.90631193280341 
   0.56961226559181    1.90678782904879 
   0.56801402962211    1.90726735587128 
   0.56641387524164    1.90774054895500 
   0.56481472969740    1.90821742571051 
   0.56321542266535    1.90868745081773 
   0.56161729410472    1.90916111165040 
   0.56001727112979    1.90962843642944 
   0.55841824460432    1.91009944959227 
   0.55681897094119    1.91056364713372 
   0.55522086400255    1.91103148535427 
   0.55362088447947    1.91149298568758 
   0.55202188897956    1.91195817890978 
   0.55042265561493    1.91241656424820 
   0.54882457722504    1.91287859517753 
   0.54722465005295    1.91333428583089 
   0.54562569447861    1.91379367383524 
   0.54402647182098    1.91424627254012 
   0.54242839236343    1.91470252164541 
   0.54082848586529    1.91515242862714 
   0.53922953852480    1.91560603730959 
   0.53763038110560    1.91605285063546 
   0.53603235513365    1.91650331920690 
   0.53443252578693    1.91694744336871 
   0.53283364317783    1.91739527361698 
   0.53123456502051    1.91783631455874 
   0.52963660655523    1.91828101555954 
   0.52803686641385    1.91871937044612 
   0.52643806059285    1.91916143576485 
   0.52483915199690    1.91959669638583 
   0.52324135137642    1.92003562197209 
   0.52164179264883    1.92046819939546 
   0.52004315585709    1.92090449169088 
   0.51844446385252    1.92133397675926 
   0.51684686811999    1.92176713171990 
   0.51524753596497    1.92219393707454 
   0.51364911337575    1.92262446175473 
   0.51205075485603    1.92304815782972 
   0.51045348095447    1.92347552885817 
   0.50885449412792    1.92389654857014 
   0.50725640453759    1.92432129219756 
   0.50565845204836    1.92473919888738 
   0.50406157254732    1.92516078565221 
   0.50246300180856    1.92557602000863 
   0.50086531599869    1.92599498292456 
   0.49926790716182    1.92640708372045 
   0.49767155973996    1.92682286987849 
   0.49607354452159    1.92723230233350 
   0.49447640196994    1.92764546816034 
   0.49287963058094    1.92805175943383 
   0.49128390906564    1.92846174144918 
   0.48968654145239    1.92886536909258 
   0.48809003427123    1.92927273500735 
   0.48649405572216    1.92967319863769 
   0.48489911556757    1.93007735858135 
   0.48330255270854    1.93047516333903 
   0.48170683809524    1.93087671146238 
   0.48011176554600    1.93127134173529 
   0.47851771995046    1.93166967401431 
   0.47692207336363    1.93206165092419 
   0.47532726286769    1.93245737641080 
   0.47373326822206    1.93284615450669 
   0.47214028915567    1.93323864051699 
   0.47054573244814    1.93362477088311 
   0.46895199972685    1.93401465525588 
   0.46735921453543    1.93439757422006 
   0.46576743359270    1.93478420715514 
   0.46417409673639    1.93516448480641 
   0.46258157179624    1.93554852203852 
   0.46099018329312    1.93592556318562 
   0.45939978777775    1.93630632459708 
   0.45780785965650    1.93668073104228 
   0.45621673143257    1.93705890288309 
   0.45462688783388    1.93743005898477 
   0.45303802601024    1.93780494181612 
   0.45144765331888    1.93817347063662 
   0.44985806854238    1.93854577083607 
   0.44826996971266    1.93891102445857 
   0.44668284151650    1.93928001152970 
   0.44509422571481    1.93964264554489 
   0.44350638589633    1.94000905717988 
   0.44192019281410    1.94036840219020 
   0.44033495927430    1.94073148755696 
   0.43874825986961    1.94108822145722 
   0.43716232455290    1.94144873940415 
   0.43557824432145    1.94180216120565 
   0.43399511261149    1.94215933053275 
   0.43241053824525    1.94251015001345 
   0.43082671611998    1.94286476023298 
   0.42924491554926    1.94321225563850 
   0.42766405252832    1.94356350593320 
   0.42608176858056    1.94390840862191 
   0.42450022506067    1.94425710893353 
   0.42292090992944    1.94459866821194 
   0.42134252144159    1.94494398999824 
   0.41976273516774    1.94528296646468 
   0.41818367755161    1.94562574769699 
   0.41660701046139    1.94596137281460 
   0.41503125915210    1.94630076824267 
   0.41345413175494    1.94663382122730 
   0.41187772127376    1.94697068630213 
   0.41030389526402    1.94730037465304 
   0.40873097422885    1.94763384134780 
   0.40715670015782    1.94796096851582 
   0.40558313129571    1.94829191533252 
   0.40401229231910    1.94861567631779 
   0.40244234754458    1.94894322383419 
   0.40087107137434    1.94926443528137 
   0.39930048872586    1.94958947408674 
   0.39773280387651    1.94990731438064 
   0.39616600249905    1.95022894957908 
   0.39459789266185    1.95054425217795 
   0.39303046468277    1.95086339003320 
   0.39146604978666    1.95117532845847 
   0.38990250765169    1.95149107026508 
   0.38833767860696    1.95180048341250 
   0.38677351976551    1.95211373981443 
   0.38521250257528    1.95241979399732 
   0.38365234745980    1.95272966015987 
   0.38209092822259    1.95303320156528 
   0.38053016754418    1.95334059434626 
   0.37897262101155    1.95364079385596 
   0.37741592586875    1.95394481397801 
   0.37585798802864    1.95424251362680 
   0.37430069709889    1.95454407280213 
   0.37274669790125    1.95483844706864 
   0.37119353941218    1.95513665062045 
   0.36963916083194    1.95542853787528 
   0.36808541750984    1.95572429284798 
   0.36653498556318    1.95601288256090 
   0.36498538362524    1.95630531018351 
   0.36343458285933    1.95659142596439 
   0.36188440568224    1.95688141760026 
   0.36033755829384    1.95716426379892 
   0.35879153019613    1.95745095648005 
   0.35724432566210    1.95773134158528 
   0.35569773303004    1.95801561062954 
   0.35415443112273    1.95829276439528 
   0.35261193774926    1.95857377307790 
   0.35106828900899    1.95884847861971 
   0.34952524045467    1.95912707603931 
   0.34798543849854    1.95939858870984 
   0.34644643428028    1.95967396458528 
   0.34490629684444    1.95994304147936 
   0.34336674784901    1.96021601804058 
   0.34183034711632    1.96048194927264 
   0.34029473326819    1.96075175177090 
   0.33875800705233    1.96101525950853 
   0.33722185749234    1.96128267446771 
   0.33568875173216    1.96154308356920 
   0.33415642194579    1.96180737176266 
   0.33262300167831    1.96206536905894 
   0.33109014624349    1.96232728089123 
   0.32956018209589    1.96258223337059 
   0.32803098293911    1.96284107246237 
   0.32650071391450    1.96309362448421 
   0.32497099785377    1.96335009804193 
   0.32344401602683    1.96359965808458 
   0.32191778813636    1.96385311194908 
   0.32039051199171    1.96410028214503 
   0.31886377689793    1.96435138056012 
   0.31733957967341    1.96459561621001 
   0.31581612524868    1.96484375252449 
   0.31429164294032    1.96508560845629 
   0.31276768972132    1.96533139891371 
   0.31124607720796    1.96557037573946 
   0.30972519627776    1.96581325970609 
   0.30820330880518    1.96604986610148 
   0.30668193841448    1.96629041295618 
   0.30516268290785    1.96652419802481 
   0.30364414768091    1.96676189630506 
   0.30212462604426    1.96699331965452 
   0.30060560943428    1.96722868898098 
   0.29908848618769    1.96745734576033 
   0.29757207183459    1.96768992142438 
   0.29605469215190    1.96791622429955 
   0.29453780539650    1.96814647826501 
   0.29302257348514    1.96837006954790 
   0.29150803899542    1.96859758496940 
   0.28999255908602    1.96881882954426 
   0.28847755996077    1.96904402989319 
   0.28696398695466    1.96926261396678 
   0.28545109981832    1.96948512702955 
   0.28393728810194    1.96970137069126 
   0.28242394498719    1.96992157440082 
   0.28091179393181    1.97013520706244 
   0.27940031711498    1.97035277315616 
   0.27788793542872    1.97056407109297 
   0.27637601012424    1.97077933293389 
   0.27486505752806    1.97098806492830 
   0.27335476746656    1.97120073441279 
   0.27184359316263    1.97140713651447 
   0.27033286298803    1.97161750598538 
   0.26882289157162    1.97182138422579 
   0.26731357091701    1.97202920364062 
   0.26580338556058    1.97223075626766 
   0.26429363205167    1.97243627934640 
   0.26278444156713    1.97263534558291 
   0.26127589000963    1.97283835633192 
   0.25976649419688    1.97303510046564 
   0.25825751792521    1.97323581778180 
   0.25674892342999    1.97343010910869 
   0.25524095597111    1.97362834796428 
   0.25373216365976    1.97382032023974 
   0.25222377856215    1.97401626809855 
   0.25071561374624    1.97420581677866 
   0.24920806402679    1.97439931571091 
   0.24769970975472    1.97458654773856 
   0.24619175035248    1.97477775745324 
   0.24468387123647    1.97496259076221 
   0.24317659523528    1.97515137678841 
   0.24166853397869    1.97533389550315 
   0.24016085523536    1.97552039374343 
   0.23865313586054    1.97570053484200 
   0.23714600758300    1.97588463089220 
   0.23563811423567    1.97606245893626 
   0.23413059103595    1.97624426811023 
   0.23262293263707    1.97641973525314 
   0.23111585329015    1.97659915939268 
   0.22960802809489    1.97677231481055 
   0.22810056067613    1.97694945276767 
   0.22659287975653    1.97712026109361 
   0.22508576582019    1.97729502829494 
   0.22357792613597    1.97746352584558 
   0.22207043185445    1.97763600717608 
   0.22056267501219    1.97780216729689 
   0.21905547306947    1.97797228805096 
   0.21754756454998    1.97813613826648 
   0.21603998905979    1.97830397337700 
   0.21453211359664    1.97846549394548 
   0.21302478093685    1.97863097680021 
   0.21151676173975    1.97879018808626 
   0.21000906320070    1.97895338527596 
   0.20850105786506    1.97911027097024 
   0.20699358323217    1.97927112054614 
   0.20548544120281    1.97942569762176 
   0.20397760746490    1.97958426154839 
   0.20246946581318    1.97973651628007 
   0.20096184275985    1.97989273643807 
   0.19945357230691    1.98004268308568 
   0.19794559778441    1.98019661748005 
   0.19643734513525    1.98034424179765 
   0.19492959898403    1.98049583308321 
   0.19342122455786    1.98064114999599 
   0.19191313370839    1.98079045554535 
   0.19040479348599    1.98093345035618 
   0.18889694766364    1.98108041367036 
   0.18738849353321    1.98122110172440 
   0.18588031063323    1.98136577929815 
   0.18437193780836    1.98150414272968 
   0.18286404729540    1.98164647624098 
   0.18135556759120    1.98178253379138 
   0.17984734677981    1.98192258178325 
   0.17833898738522    1.98205631330792 
   0.17683109822094    1.98219401651589 
   0.17532263980952    1.98232544307913 
   0.17381442796146    1.98246086103272 
   0.17230615923949    1.98258995784274 
   0.17079834867961    1.98272302801351 
   0.16928998798506    1.98284982107012 
   0.16778186153308    1.98298060653786 
   0.16627374474333    1.98310506797776 
   0.16476607405594    1.98323350450527 
   0.16325787315770    1.98335566349627 
   0.16174989418927    1.98348181596873 
   0.16024202160935    1.98360163949429 
   0.15873458308706    1.98372543993021 
   0.15722663346123    1.98384296263851 
   0.15571889346035    1.98396447999273 
   0.15421133452667    1.98407966582870 
   0.15270419761463    1.98419883045885 
   0.15119656950161    1.98431171723618 
   0.14968913871574    1.98442859988524 
   0.14818199395495    1.98453914664930 
   0.14667525919489    1.98465367419906 
   0.14516805233210    1.98476192400861 
   0.14366103050528    1.98487417102173 
   0.14215437098169    1.98498008053258 
   0.14064810944552    1.98508997288357 
   0.13914139568421    1.98519358768123 
   0.13763485467345    1.98530120107750 
   0.13612878288022    1.98540247373011 
   0.13462309707493    1.98550773138746 
   0.13311697812779    1.98560671191311 
   0.13161101965066    1.98570969254094 
   0.13010560219701    1.98580633219254 
   0.12860055873722    1.98590695906923 
   0.12709510198287    1.98600130930870 
   0.12558979342230    1.98609966120989 
   0.12408512889574    1.98619167039364 
   0.12258082638061    1.98628766912668 
   0.12107612963203    1.98637739193985 
   0.11957156880410    1.98647111807645 
   0.11806771362369    1.98655850289149 
   0.11656420847461    1.98664987962015 
   0.11506032890295    1.98673498120855 
   0.11355657298176    1.98682408782238 
   0.11205361625648    1.98690685307121 
   0.11055099759111    1.98699361268736 
   0.10904802353470    1.98707409814538 
   0.10754516085993    1.98715859041843 
   0.10604314335791    1.98723674442424 
   0.10454145194316    1.98731889526756 
   0.10303942490574    1.98739477297802 
   0.10153749698295    1.98747465930963 
   0.10003649304840    1.98754820906055 
   0.09853580323366    1.98762575818634 
   0.09703479679110    1.98769703537879 
   0.09553387719608    1.98777232306387 
   0.09403390682840    1.98784127887820 
   0.09253423860778    1.98791423659029 
   0.09103427347993    1.98798092358453 
   0.08953438293365    1.98805162292826 
   0.08803550087162    1.98811599368850 
   0.08653690898529    1.98818436890735 
   0.08503803914411    1.98824647476273 
   0.08353923161755    1.98831259486052 
   0.08204143257143    1.98837239244681 
   0.08054391172028    1.98843619700057 
   0.07904613258323    1.98849373352719 
   0.07754840349491    1.98855528613697 
   0.07605171854597    1.98861052083600 
   0.07455529980874    1.98866976501440 
   0.07305864169149    1.98872274259962 
   0.07156202135578    1.98877973810978 
   0.07006641642290    1.98883042273932 
   0.06857106570516    1.98888511926576 
   0.06707549522297    1.98893355057564 
   0.06557995025687    1.98898600155763 
   0.06408542997542    1.98903214714075 
   0.06259115190641    1.98908230700251 
   0.06109667293069    1.98912620307684 
   0.05960220720474    1.98917412053262 
   0.05810870672523    1.98921574004087 
   0.05661543643856    1.98926137607008 
   0.05512198480818    1.98930074964148 
   0.05362853416456    1.98934414616404 
   0.05213603065834    1.98938125055417 
   0.05064374531613    1.98942237363171 
   0.04915129744104    1.98945723558728 
   0.04765883828999    1.98949612198581 
   0.04616723616360    1.98952872349496 
   0.04467584015274    1.98956534567371 
   0.04318430112317    1.98959570792490 
   0.04169273856053    1.98963009592647 
   0.04020198868419    1.98965820457536 
   0.03871143286335    1.98969033576196 
   0.03722075279190    1.98971620817738 
   0.03573003693245    1.98974610753458 
   0.03424001531230    1.98976973391273 
   0.03275017566623    1.98979738447117 
   0.03126023124151    1.98981877723512 
   0.02977023878251    1.98984419790677 
   0.02828087352661    1.98986335025074 
   0.02679167815051    1.98988652827054 
   0.02530239672823    1.98990344939587 
   0.02381305502987    1.98992439924600 
   0.02232419845966    1.98993908565482 
   0.02083549965295    1.98995779897514 
   0.01934673423920    1.98997025609023 
   0.01785789631964    1.98998674248763 
   0.01636945959126    1.98999696868551 
   0.01488116849708    1.99001122285903 
   0.01339282950230    1.99001922141013 
   0.01190440577903    1.99003124962797 
   0.01041622434874    1.99003702054850 
   0.00892817640187    1.99004682022443 
   0.00744009997236    1.99005036462911 
   0.00595192660716    1.99005793880121 
   0.00446390233034    1.99005925714020 
   0.00297599937410    1.99006460482942 
   0.00148808662715    1.99006369747388 
   0.00000006474675    1.99006681980020 


==> anc/readme.txt <==
This Supplementary Material contains data describing Norbury's
vortices recomputed with higher accuracy than in his 1973 paper, as
described in \S 2 of our paper (cf. figure 2(a)), for the following
values of the parameter \alpha = 0.01 0.05, 0.1, 0.2, 0.4, 0.6, 0.8,
0.9, 0.925, 0.9375, 0.95, 0.975, 1.0, 1.025, 1.05, 1.075, 1.1, 1.125,
1.15, 1.175, 1.2, 1.225, 1.2375, 1.25, 1.275, 1.3, 1.325, 1.3375,
1.35, 1.36, 1.37, 1.38, 1.39, 1.4.

These solutions are completely characterized by the translation
velocity W and the geometry of the vortex boundary. The translation
velocity is given for all values of \alpha in the file "W.dat". For
each value of \alpha the geometry of the vortex boundary is given in
terms of discrete points {z_j,r_j}, j=1,...,M, in the data files
"aXXX_MYYY.dat", where XXX = \alpha and YYY = M is the
resolution. These data files contain (M+1) pairs of points, because
x_1 = x_{M+1} and \sigma_1 = \sigma_{M+1}.

